Stochastic baryon charge transport in relativistic hydrodynamics

We utilize 3+1D stochastic hydrodynamics to study correlations and fluctuations of baryon charge in high-energy heavy-ion collisions. The baryon charge fluctuations are important observables to probe the QCD phase diagram, yet a dynamical description with stochastic hydrodynamics remains challenging due to numerical instabilities and high computational demands. In this work, we employ a linearized approach, allowing us to separately simulate the background energy-momentum evolution of a charge-neutral fluid and the stochastic baryon transport processes, thereby largely reducing computational cost while maintaining sufficient accuracy. We implement this linearized stochastic charge evolution in the viscous hydrodynamic code MUSIC, and find that it nicely describes the two-point correlation of 1+1D analytical solutions for various equations of state and transport coefficients. In particular, the hydrodynamic calculations demonstrate how different rapidity separations probe charge fluctuations originating at different times of the evolution. We also investigate the net baryon correlations after the Cooper--Frye freeze out, which show good consistency with the analytical calculations and indicate that these fluctuation-induced correlations are sensitive to the baryon diffusion coefficient.

==> anc/Fig1.dat <==
s_0	beta	Greend's function
100	0	1
33.3333333333333	0	1
20	0	1
14.2857142857143	0	1.00000000000007
11.1111111111111	0	1.00000000001359
9.09090909090909	0	1.00000000005111
7.69230769230769	0	0.99999999993248
6.66666666666667	0	0.999999997873352
5.88235294117647	0	0.999999978458173
5.26315789473684	0	0.999999860836834
4.76190476190476	0	0.999999375761862
4.34782608695652	0	0.999997835968528
4	0	0.999993855710948
3.7037037037037	0	0.999985054331501
3.44827586206897	0	0.999967840866175
3.2258064516129	0	0.999937317439398
3.03030303030303	0	0.999887314873396
2.85714285714286	0	0.999810558830322
2.7027027027027	0	0.999698912786493
2.56410256410256	0	0.999543676685356
2.4390243902439	0	0.999335897744812
2.32558139534884	0	0.99906666334904
2.22222222222222	0	0.998727366308463
2.12765957446809	0	0.99830991863987
2.04081632653061	0	0.997806920867009
1.96078431372549	0	0.997211782384165
100	1.875E-4	0.997783658323854
33.3333333333333	1.875E-4	0.997842812895752
20	1.875E-4	0.997898577444684
14.2857142857143	1.875E-4	0.997951022184832
11.1111111111111	1.875E-4	0.998000750055429
9.09090909090909	1.875E-4	0.998047995996996
7.69230769230769	1.875E-4	0.998093083428879
6.66666666666667	1.875E-4	0.998136239322039
5.88235294117647	1.875E-4	0.998177651505573
5.26315789473684	1.875E-4	0.998217407700504
4.76190476190476	1.875E-4	0.998255388227507
4.34782608695652	1.875E-4	0.998291037581041
4	1.875E-4	0.99832308677635
3.7037037037037	1.875E-4	0.998349258153273
3.44827586206897	1.875E-4	0.998366050643838
3.2258064516129	1.875E-4	0.998368644186643
3.03030303030303	1.875E-4	0.998350935963422
2.85714285714286	1.875E-4	0.998305707712159
2.7027027027027	1.875E-4	0.998224869362334
2.56410256410256	1.875E-4	0.998099759268799
2.4390243902439	1.875E-4	0.997921455728568
2.32558139534884	1.875E-4	0.997681071387536
2.22222222222222	1.875E-4	0.997370019008076
2.12765957446809	1.875E-4	0.996980225897875
2.04081632653061	1.875E-4	0.99650430799182
1.96078431372549	1.875E-4	0.995935682937631
100	7.5E-4	0.991163871524239
33.3333333333333	7.5E-4	0.991399044419317
20	7.5E-4	0.991619606834915
14.2857142857143	7.5E-4	0.991827666763556
11.1111111111111	7.5E-4	0.992024874732928
9.09090909090909	7.5E-4	0.992212555584425
7.69230769230769	7.5E-4	0.992391666643908
6.66666666666667	7.5E-4	0.992563171764939
5.88235294117647	7.5E-4	0.992727835870039
5.26315789473684	7.5E-4	0.992886245181646
4.76190476190476	7.5E-4	0.993038724643252
4.34782608695652	7.5E-4	0.993185106767094
4	7.5E-4	0.993324466487974
3.7037037037037	7.5E-4	0.993454829296549
3.44827586206897	7.5E-4	0.993572960776354
3.2258064516129	7.5E-4	0.993674267885987
3.03030303030303	7.5E-4	0.993752845899083
2.85714285714286	7.5E-4	0.993801640336563
2.7027027027027	7.5E-4	0.993812698323778
2.56410256410256	7.5E-4	0.993777471190935
2.4390243902439	7.5E-4	0.993687127688598
2.32558139534884	7.5E-4	0.993532854329528
2.22222222222222	7.5E-4	0.99330612281105
2.12765957446809	7.5E-4	0.992998907837432
2.04081632653061	7.5E-4	0.992603859937574
1.96078431372549	7.5E-4	0.992114433695727
100	0.0016875	0.980227396554785
33.3333333333333	0.0016875	0.980748534835065
20	0.0016875	0.981237751446265
14.2857142857143	0.0016875	0.981699767575026
11.1111111111111	0.0016875	0.982137933256102
9.09090909090909	0.0016875	0.982555069398032
7.69230769230769	0.0016875	0.982953493840857
6.66666666666667	0.0016875	0.983335171711096
5.88235294117647	0.0016875	0.983701803877888
5.26315789473684	0.0016875	0.984054765225866
4.76190476190476	0.0016875	0.984395093285501
4.34782608695652	0.0016875	0.984723262764678
4	0.0016875	0.985038896456149
3.7037037037037	0.0016875	0.985340505557295
3.44827586206897	0.0016875	0.985625282457764
3.2258064516129	0.0016875	0.985889003014427
3.03030303030303	0.0016875	0.986126078082477
2.85714285714286	0.0016875	0.986329717972996
2.7027027027027	0.0016875	0.986492189859945
2.56410256410256	0.0016875	0.986605124249109
2.4390243902439	0.0016875	0.986659840449814
2.32558139534884	0.0016875	0.986647629923297
2.22222222222222	0.0016875	0.986560060282468
2.12765957446809	0.0016875	0.986389179841045
2.04081632653061	0.0016875	0.986127696659026
1.96078431372549	0.0016875	0.985769096646115
100	0.003	0.965116760545534
33.3333333333333	0.003	0.966023561554594
20	0.003	0.966876361523053
14.2857142857143	0.003	0.967682526866824
11.1111111111111	0.003	0.96844785298851
9.09090909090909	0.003	0.969176961261419
7.69230769230769	0.003	0.969873901650655
6.66666666666667	0.003	0.970542025051195
5.88235294117647	0.003	0.971184201391841
5.26315789473684	0.003	0.971802874900961
4.76190476190476	0.003	0.972400030556088
4.34782608695652	0.003	0.972976963865124
4	0.003	0.973534026689832
3.7037037037037	0.003	0.974070376647145
3.44827586206897	0.003	0.974583772241701
3.2258064516129	0.003	0.975070481162744
3.03030303030303	0.003	0.975525337639155
2.85714285714286	0.003	0.975941889270915
2.7027027027027	0.003	0.976312699711347
2.56410256410256	0.003	0.976629635320627
2.4390243902439	0.003	0.976884197560771
2.32558139534884	0.003	0.977067824352882
2.22222222222222	0.003	0.977172236269947
2.12765957446809	0.003	0.977189527961212
2.04081632653061	0.003	0.977112465668893
1.96078431372549	0.003	0.976934647523312
100	0.0046875	0.946026478296024
33.3333333333333	0.0046875	0.947405646915478
20	0.0046875	0.948704731028049
14.2857142857143	0.0046875	0.949934523293532
11.1111111111111	0.0046875	0.951103134070861
9.09090909090909	0.0046875	0.952217802326324
7.69230769230769	0.0046875	0.953284258346875
6.66666666666667	0.0046875	0.954307532978439
5.88235294117647	0.0046875	0.955291859410199
5.26315789473684	0.0046875	0.956241008139714
4.76190476190476	0.0046875	0.957157968148412
4.34782608695652	0.0046875	0.958045054466734
4	0.0046875	0.958903482077076
3.7037037037037	0.0046875	0.959733182824175
3.44827586206897	0.0046875	0.960532601735559
3.2258064516129	0.0046875	0.961298576614186
3.03030303030303	0.0046875	0.962026443280004
2.85714285714286	0.0046875	0.962710167452222
2.7027027027027	0.0046875	0.96334266916887
2.56410256410256	0.0046875	0.963916100763774
2.4390243902439	0.0046875	0.964422145135082
2.32558139534884	0.0046875	0.96485240736191
2.22222222222222	0.0046875	0.965198755247277
2.12765957446809	0.0046875	0.965453396372745
2.04081632653061	0.0046875	0.965609180350023
1.96078431372549	0.0046875	0.965659699400895
100	0.00675	0.92320027980951
33.3333333333333	0.00675	0.925121655847375
20	0.00675	0.926935062967799
14.2857142857143	0.00675	0.928654250754581
11.1111111111111	0.00675	0.930290533175998
9.09090909090909	0.00675	0.931853190996828
7.69230769230769	0.00675	0.93335005319867
6.66666666666667	0.00675	0.934787839578966
5.88235294117647	0.00675	0.936172364296826
5.26315789473684	0.00675	0.937508636926065
4.76190476190476	0.00675	0.938800930200146
4.34782608695652	0.00675	0.940052586804755
4	0.00675	0.941265792984407
3.7037037037037	0.00675	0.942441351638543
3.44827586206897	0.00675	0.943578441271784
3.2258064516129	0.00675	0.944674560386625
3.03030303030303	0.00675	0.945725635806513
2.85714285714286	0.00675	0.946726059848178
2.7027027027027	0.00675	0.947669088481095
2.56410256410256	0.00675	0.948547220442818
2.4390243902439	0.00675	0.949352380961089
2.32558139534884	0.00675	0.950076351019796
2.22222222222222	0.00675	0.95071108821815
2.12765957446809	0.00675	0.951248898155315
2.04081632653061	0.00675	0.951682707755017
1.96078431372549	0.00675	0.952006155716135
100	0.0091875	0.896925084991111
33.3333333333333	0.0091875	0.899439642081267
20	0.0091875	0.901818214753824
14.2857142857143	0.0091875	0.904077639299821
11.1111111111111	0.0091875	0.906231746904399
9.09090909090909	0.0091875	0.90829210247778
7.69230769230769	0.0091875	0.910268471631284
6.66666666666667	0.0091875	0.912169275472977
5.88235294117647	0.0091875	0.914001838272374
5.26315789473684	0.0091875	0.915772558524403
4.76190476190476	0.0091875	0.917486906923474
4.34782608695652	0.0091875	0.919149343803996
4	0.0091875	0.9207630553556
3.7037037037037	0.0091875	0.922329743260016
3.44827586206897	0.0091875	0.92384939332131
3.2258064516129	0.0091875	0.925320195597057
3.03030303030303	0.0091875	0.92673857821488
2.85714285714286	0.0091875	0.928099520888749
2.7027027027027	0.0091875	0.929396640440085
2.56410256410256	0.0091875	0.930622714514428
2.4390243902439	0.0091875	0.931769846324656
2.32558139534884	0.0091875	0.932830055389567
2.22222222222222	0.0091875	0.933795428353696
2.12765957446809	0.0091875	0.934658234276731
2.04081632653061	0.0091875	0.935411485066697
1.96078431372549	0.0091875	0.936048842865386
100	0.012	0.867525263164172
33.3333333333333	0.012	0.870663613476236
20	0.012	0.873639820558702
14.2857142857143	0.012	0.876473259405418
11.1111111111111	0.012	0.879179995222952
9.09090909090909	0.012	0.881773544716142
7.69230769230769	0.012	0.884265365800044
6.66666666666667	0.012	0.886665530456201
5.88235294117647	0.012	0.888982721806271
5.26315789473684	0.012	0.891224619355908
4.76190476190476	0.012	0.893397882011393
4.34782608695652	0.012	0.895508043387695
4	0.012	0.897559278122519
3.7037037037037	0.012	0.899554229691634
3.44827586206897	0.012	0.901493616004242
3.2258064516129	0.012	0.903376298992467
3.03030303030303	0.012	0.905199368859184
2.85714285714286	0.012	0.90695822597702
2.7027027027027	0.012	0.908646813384377
2.56410256410256	0.012	0.910258283400945
2.4390243902439	0.012	0.911784853873348
2.32558139534884	0.012	0.913218672788555
2.22222222222222	0.012	0.914551860908724
2.12765957446809	0.012	0.91577684618022
2.04081632653061	0.012	0.916886580949645
1.96078431372549	0.012	0.917874723277669
100	0.0151875	0.835356001128982
33.3333333333333	0.0151875	0.839127467883249
20	0.0151875	0.842714343215779
14.2857142857143	0.0151875	0.846137899448556
11.1111111111111	0.0151875	0.849415689579034
9.09090909090909	0.0151875	0.852562765503416
7.69230769230769	0.0151875	0.855592045025765
6.66666666666667	0.0151875	0.858514799385558
5.88235294117647	0.0151875	0.861340955577732
5.26315789473684	0.0151875	0.864079324493901
4.76190476190476	0.0151875	0.86673760978627
4.34782608695652	0.0151875	0.869322327746554
4	0.0151875	0.871838665364645
3.7037037037037	0.0151875	0.874289971047026
3.44827586206897	0.0151875	0.876677754273688
3.2258064516129	0.0151875	0.879001651128187
3.03030303030303	0.0151875	0.881259186147959
2.85714285714286	0.0151875	0.883446123542771
2.7027027027027	0.0151875	0.885556849746957
2.56410256410256	0.0151875	0.887584612619017
2.4390243902439	0.0151875	0.889521936511784
2.32558139534884	0.0151875	0.891361004618084
2.22222222222222	0.0151875	0.893093932910087
2.12765957446809	0.0151875	0.894713139604937
2.04081632653061	0.0151875	0.896211521718516
1.96078431372549	0.0151875	0.897582642173246
100	0.01875	0.800796261558989
33.3333333333333	0.01875	0.805188942100188
20	0.01875	0.809380145095178
14.2857142857143	0.01875	0.813391618173631
11.1111111111111	0.01875	0.817242198435886
9.09090909090909	0.01875	0.820947456190259
7.69230769230769	0.01875	0.82452151793988
6.66666666666667	0.01875	0.827976389589857
5.88235294117647	0.01875	0.831323021479144
5.26315789473684	0.01875	0.834571078880943
4.76190476190476	0.01875	0.83772911226848
4.34782608695652	0.01875	0.840804588437848
4	0.01875	0.843803332940058
3.7037037037037	0.01875	0.846729512661066
3.44827586206897	0.01875	0.849585469220042
3.2258064516129	0.01875	0.852371143501007
3.03030303030303	0.01875	0.855084637841893
2.85714285714286	0.01875	0.85772213675542
2.7027027027027	0.01875	0.860278261985426
2.56410256410256	0.01875	0.862746449471001
2.4390243902439	0.01875	0.865119273415024
2.32558139534884	0.01875	0.867388927828259
2.22222222222222	0.01875	0.869547506889269
2.12765957446809	0.01875	0.871587323888301
2.04081632653061	0.01875	0.873501136740293
1.96078431372549	0.01875	0.87528239737413
100	0.0226875	0.764241752826734
33.3333333333333	0.0226875	0.769222959096963
20	0.0226875	0.773992737245221
14.2857142857143	0.0226875	0.778572482531408
11.1111111111111	0.0226875	0.78298052680723
9.09090909090909	0.0226875	0.787233202735245
7.69230769230769	0.0226875	0.791344466842186
6.66666666666667	0.0226875	0.795327197267276
5.88235294117647	0.0226875	0.799192710562309
5.26315789473684	0.0226875	0.802951244578293
4.76190476190476	0.0226875	0.806612121312959
4.34782608695652	0.0226875	0.810183263206468
4	0.0226875	0.813671252495122
3.7037037037037	0.0226875	0.817080957294651
3.44827586206897	0.0226875	0.820415026236038
3.2258064516129	0.0226875	0.823674073251767
3.03030303030303	0.0226875	0.826856552838413
2.85714285714286	0.0226875	0.829958905781816
2.7027027027027	0.0226875	0.832975944710266
2.56410256410256	0.0226875	0.835901172221544
2.4390243902439	0.0226875	0.838727193142436
2.32558139534884	0.0226875	0.841446110535606
2.22222222222222	0.0226875	0.844049877642892
2.12765957446809	0.0226875	0.846530656967194
2.04081632653061	0.0226875	0.848880999313514
1.96078431372549	0.0226875	0.85109409049688
100	0.027	0.726096650747452
33.3333333333333	0.027	0.731615214086093
20	0.027	0.736920047117138
14.2857142857143	0.027	0.742030854373323
11.1111111111111	0.027	0.746965198558298
9.09090909090909	0.027	0.751738851162148
7.69230769230769	0.027	0.756365523648209
6.66666666666667	0.027	0.760857962978955
5.88235294117647	0.027	0.765227647688194
5.26315789473684	0.027	0.769485118398835
4.76190476190476	0.027	0.773639917625292
4.34782608695652	0.027	0.777700506370549
4	0.027	0.781673871456773
3.7037037037037	0.027	0.785565243200217
3.44827586206897	0.027	0.789377794673946
3.2258064516129	0.027	0.79311249011373
3.03030303030303	0.027	0.79676800244625
2.85714285714286	0.027	0.80034099384816
2.7027027027027	0.027	0.803826344462478
2.56410256410256	0.027	0.807217540755224
2.4390243902439	0.027	0.810507089267107
2.32558139534884	0.027	0.813686914053391
2.22222222222222	0.027	0.816748762482631
2.12765957446809	0.027	0.819684480578497
2.04081632653061	0.027	0.822486326133502
1.96078431372549	0.027	0.825147163132851
100	0.0316875	0.68676804154239
33.3333333333333	0.0316875	0.692755110741938
20	0.0316875	0.698534780204197
14.2857142857143	0.0316875	0.704124113166532
11.1111111111111	0.0316875	0.709538500553928
9.09090909090909	0.0316875	0.714792266476612
7.69230769230769	0.0316875	0.719898508165367
6.66666666666667	0.0316875	0.724869298289041
5.88235294117647	0.0316875	0.729715786164624
5.26315789473684	0.0316875	0.734448374586678
4.76190476190476	0.0316875	0.739076665404501
4.34782608695652	0.0316875	0.743609227806921
4	0.0316875	0.748053288600551
3.7037037037037	0.0316875	0.75241437191443
3.44827586206897	0.0316875	0.756695887617418
3.2258064516129	0.0316875	0.760899005016548
3.03030303030303	0.0316875	0.7650225830109
2.85714285714286	0.0316875	0.769063331563881
2.7027027027027	0.0316875	0.773016099630923
2.56410256410256	0.0316875	0.776874242754864
2.4390243902439	0.0316875	0.780630069263391
2.32558139534884	0.0316875	0.784275212730158
2.22222222222222	0.0316875	0.787801061215408
2.12765957446809	0.0316875	0.791199086395814
2.04081632653061	0.0316875	0.794461128403127
1.96078431372549	0.0316875	0.797579606916082
100	0.03675	0.646656225612759
33.3333333333333	0.03675	0.653029563808339
20	0.03675	0.659210029504726
14.2857142857143	0.03675	0.665211026492107
11.1111111111111	0.03675	0.671045399460263
9.09090909090909	0.03675	0.676725365045021
7.69230769230769	0.03675	0.682262533291814
6.66666666666667	0.03675	0.687667851591693
5.88235294117647	0.03675	0.692951742572131
5.26315789473684	0.03675	0.698124058156199
4.76190476190476	0.03675	0.703194111416541
4.34782608695652	0.03675	0.70817033901486
4	0.03675	0.713060006779642
3.7037037037037	0.03675	0.717868672424513
3.44827586206897	0.03675	0.722599875235057
3.2258064516129	0.03675	0.72725485158329
3.03030303030303	0.03675	0.731832483917429
2.85714285714286	0.03675	0.736329431509123
2.7027027027027	0.03675	0.740740361464736
2.56410256410256	0.03675	0.745058422905536
2.4390243902439	0.03675	0.749275569903274
2.32558139534884	0.03675	0.753383045087306
2.22222222222222	0.03675	0.75737176027762
2.12765957446809	0.03675	0.761232681789348
2.04081632653061	0.03675	0.764957110644119
1.96078431372549	0.03675	0.768536924166957
100	0.0421875	0.606151071696297
33.3333333333333	0.0421875	0.612816737702237
20	0.0421875	0.619312147388265
14.2857142857143	0.0421875	0.625646458282501
11.1111111111111	0.0421875	0.631829098706965
9.09090909090909	0.0421875	0.637869610470474
7.69230769230769	0.0421875	0.643777589749379
6.66666666666667	0.0421875	0.649562366371435
5.88235294117647	0.0421875	0.655233162432193
5.26315789473684	0.0421875	0.660798986285523
4.76190476190476	0.0421875	0.66626852267092
4.34782608695652	0.0421875	0.671649860579538
4	0.0421875	0.676950001894689
3.7037037037037	0.0421875	0.682174433050567
3.44827586206897	0.0421875	0.687326612504632
3.2258064516129	0.0421875	0.692407726921462
3.03030303030303	0.0421875	0.697416552790797
2.85714285714286	0.0421875	0.702349530004532
2.7027027027027	0.0421875	0.707201122627561
2.56410256410256	0.0421875	0.711964074698864
2.4390243902439	0.0421875	0.716629890661986
2.32558139534884	0.0421875	0.721189291039829
2.22222222222222	0.0421875	0.725632610513141
2.12765957446809	0.0421875	0.729950178057796
2.04081632653061	0.0421875	0.734132633684117
1.96078431372549	0.0421875	0.738171180047892
100	0.048	0.565623956243838
33.3333333333333	0.048	0.572480173695957
20	0.048	0.579196312809708
14.2857142857143	0.048	0.585776368383381
11.1111111111111	0.048	0.592225973227331
9.09090909090909	0.048	0.598551620750875
7.69230769230769	0.048	0.604760392739471
6.66666666666667	0.048	0.610859671214047
5.88235294117647	0.048	0.616857084902331
5.26315789473684	0.048	0.622760460967657
4.76190476190476	0.048	0.628577606302396
4.34782608695652	0.048	0.634315968738535
4	0.048	0.639982157534085
3.7037037037037	0.048	0.645581365400439
3.44827586206897	0.048	0.651116836767013
3.2258064516129	0.048	0.656589610430016
3.03030303030303	0.048	0.6619982250904
2.85714285714286	0.048	0.667338827016188
2.7027027027027	0.048	0.672605469529405
2.56410256410256	0.048	0.677790442380067
2.4390243902439	0.048	0.682884695451063
2.32558139534884	0.048	0.68787830137122
2.22222222222222	0.048	0.692760886700801
2.12765957446809	0.048	0.697522025463157
2.04081632653061	0.048	0.702151558745384
1.96078431372549	0.048	0.706639914535575
100	0.0541875	0.52542381342666
33.3333333333333	0.0541875	0.53236448283296
20	0.0541875	0.539201210102693
14.2857142857143	0.0541875	0.545932919936593
11.1111111111111	0.0541875	0.552561090287711
9.09090909090909	0.0541875	0.55908887229496
7.69230769230769	0.0541875	0.565520512489793
6.66666666666667	0.0541875	0.571861108439587
5.88235294117647	0.0541875	0.578116484682379
5.26315789473684	0.0541875	0.584292991402864
4.76190476190476	0.0541875	0.590397345689156
4.34782608695652	0.0541875	0.596436171091601
4	0.0541875	0.602415499166876
3.7037037037037	0.0541875	0.608340095405348
3.44827586206897	0.0541875	0.61421293254307
3.2258064516129	0.0541875	0.620034712809085
3.03030303030303	0.0541875	0.625803585543116
2.85714285714286	0.0541875	0.631515429271171
2.7027027027027	0.0541875	0.63716378835445
2.56410256410256	0.0541875	0.642740376081253
2.4390243902439	0.0541875	0.648235486271533
2.32558139534884	0.0541875	0.653638424344059
2.22222222222222	0.0541875	0.658937992005027
2.12765957446809	0.0541875	0.664122910877438
2.04081632653061	0.0541875	0.669182117715653
1.96078431372549	0.0541875	0.674105084745874
100	0.06075	0.485871464423747
33.3333333333333	0.06075	0.492789948519459
20	0.06075	0.499644828983705
14.2857142857143	0.06075	0.506430445751599
11.1111111111111	0.06075	0.513144230282933
9.09090909090909	0.06075	0.519785800838699
7.69230769230769	0.06075	0.526356451773227
6.66666666666667	0.06075	0.532858860992634
5.88235294117647	0.06075	0.539296824123881
5.26315789473684	0.06075	0.54567509230102
4.76190476190476	0.06075	0.551999083777264
4.34782608695652	0.06075	0.558274498871885
4	0.06075	0.564506628164487
3.7037037037037	0.06075	0.570699773508448
3.44827586206897	0.06075	0.576856462153083
3.2258064516129	0.06075	0.582977034632904
3.03030303030303	0.06075	0.58905932970965
2.85714285714286	0.06075	0.595098692446653
2.7027027027027	0.06075	0.601088165703881
2.56410256410256	0.06075	0.607018805284461
2.4390243902439	0.06075	0.612880153332369
2.32558139534884	0.06075	0.618660678288566
2.22222222222222	0.06075	0.624348286286449
2.12765957446809	0.06075	0.629930678560999
2.04081632653061	0.06075	0.635395781346626
1.96078431372549	0.06075	0.640732026729988
100	0.0676875	0.447257581755907
33.3333333333333	0.0676875	0.454049243822051
20	0.0676875	0.460820619581715
14.2857142857143	0.0676875	0.467561717695841
11.1111111111111	0.0676875	0.474266184310147
9.09090909090909	0.0676875	0.480930253110715
7.69230769230769	0.0676875	0.487552393534671
6.66666666666667	0.0676875	0.494132739976304
5.88235294117647	0.0676875	0.500673016417302
5.26315789473684	0.0676875	0.507176300082863
4.76190476190476	0.0676875	0.513646672864701
4.34782608695652	0.0676875	0.520088744641649
4	0.0676875	0.526507131323304
3.7037037037037	0.0676875	0.532905519436576
3.44827586206897	0.0676875	0.539286033077531
3.2258064516129	0.0676875	0.54564860521168
3.03030303030303	0.0676875	0.551990673946492
2.85714285714286	0.0676875	0.558307117768744
2.7027027027027	0.0676875	0.564590384527992
2.56410256410256	0.0676875	0.57083085827338
2.4390243902439	0.0676875	0.577017260562096
2.32558139534884	0.0676875	0.583137178080793
2.22222222222222	0.0676875	0.589177476288552
2.12765957446809	0.0676875	0.595124799768015
2.04081632653061	0.0676875	0.600965941663932
1.96078431372549	0.0676875	0.606688190090419
100	0.075	0.409838498690434
33.3333333333333	0.075	0.416404557877768
20	0.075	0.422994451620552
14.2857142857143	0.075	0.429594628532576
11.1111111111111	0.075	0.436195589064751
9.09090909090909	0.075	0.44279039425832
7.69230769230769	0.075	0.449374946591898
6.66666666666667	0.075	0.45594706008709
5.88235294117647	0.075	0.462506400289792
5.26315789473684	0.075	0.469054323987937
4.76190476190476	0.075	0.475593685412018
4.34782608695652	0.075	0.482127985733083
4	0.075	0.488661114192297
3.7037037037037	0.075	0.495196232815186
3.44827586206897	0.075	0.501735035932518
3.2258064516129	0.075	0.50827710567891
3.03030303030303	0.075	0.514819496724649
2.85714285714286	0.075	0.521356618415686
2.7027027027027	0.075	0.527880355475702
2.56410256410256	0.075	0.534380405629234
2.4390243902439	0.075	0.540844662719822
2.32558139534884	0.075	0.547259733663954
2.22222222222222	0.075	0.553611436049148
2.12765957446809	0.075	0.559885274406014
2.04081632653061	0.075	0.566066836377545
1.96078431372549	0.075	0.572142159086273
100	0.0826875	0.373835603929882
33.3333333333333	0.0826875	0.380085538185911
20	0.0826875	0.386402153755261
14.2857142857143	0.0826875	0.39276976421592
11.1111111111111	0.0826875	0.399176096646043
9.09090909090909	0.0826875	0.405611828799744
7.69230769230769	0.0826875	0.412070579536425
6.66666666666667	0.0826875	0.418548052031989
5.88235294117647	0.0826875	0.425042098183177
5.26315789473684	0.0826875	0.431552600369545
4.76190476190476	0.0826875	0.438081025876572
4.34782608695652	0.0826875	0.44463010475333
4	0.0826875	0.451202958051469
3.7037037037037	0.0826875	0.457802326252836
3.44827586206897	0.0826875	0.46442958127972
3.2258064516129	0.0826875	0.471084019868662
3.03030303030303	0.0826875	0.477762396805152
2.85714285714286	0.0826875	0.484458727851301
2.7027027027027	0.0826875	0.491164404089977
2.56410256410256	0.0826875	0.497868435579376
2.4390243902439	0.0826875	0.504557901923581
2.32558139534884	0.0826875	0.511218453680688
2.22222222222222	0.0826875	0.517834832083129
2.12765957446809	0.0826875	0.524391337952488
2.04081632653061	0.0826875	0.530872313958966
1.96078431372549	0.0826875	0.537262448988681
100	0.09075	0.339433749778329
33.3333333333333	0.09075	0.345287576186749
20	0.09075	0.351248114874872
14.2857142857143	0.09075	0.357298489770904
11.1111111111111	0.09075	0.363424546105731
9.09090909090909	0.09075	0.369615625678481
7.69230769230769	0.09075	0.375863240077246
6.66666666666667	0.09075	0.382161514873385
5.88235294117647	0.09075	0.388506854374555
5.26315789473684	0.09075	0.394897760711802
4.76190476190476	0.09075	0.401334702839392
4.34782608695652	0.09075	0.407819616182267
4	0.09075	0.41435513876802
3.7037037037037	0.09075	0.420943703875098
3.44827586206897	0.09075	0.427586501053142
3.2258064516129	0.09075	0.434282712084879
3.03030303030303	0.09075	0.441028917548854
2.85714285714286	0.09075	0.44781889115385
2.7027027027027	0.09075	0.454643591412919
2.56410256410256	0.09075	0.461491447324006
2.4390243902439	0.09075	0.46834879177795
2.32558139534884	0.09075	0.475200356426385
2.22222222222222	0.09075	0.482029792300499
2.12765957446809	0.09075	0.488820213533072
2.04081632653061	0.09075	0.495554650544757
1.96078431372549	0.09075	0.502216440062663
100	0.0991875	0.306781355112009
33.3333333333333	0.0991875	0.312171604656509
20	0.0991875	0.317703919427204
14.2857142857143	0.0991875	0.323361450131284
11.1111111111111	0.0991875	0.32912950675171
9.09090909090909	0.0991875	0.334996337542807
7.69230769230769	0.0991875	0.34095252737947
6.66666666666667	0.0991875	0.346990933146282
5.88235294117647	0.0991875	0.353106862621369
5.26315789473684	0.0991875	0.359297896578822
4.76190476190476	0.0991875	0.365563704170825
4.34782608695652	0.0991875	0.371905716232753
4	0.0991875	0.378326319989407
3.7037037037037	0.0991875	0.384827840956098
3.44827586206897	0.0991875	0.391411536027616
3.2258064516129	0.0991875	0.398076659641161
3.03030303030303	0.0991875	0.404819853349306
2.85714285714286	0.0991875	0.411634790363271
2.7027027027027	0.0991875	0.418512180621071
2.56410256410256	0.0991875	0.425440021959253
2.4390243902439	0.0991875	0.432403995853995
2.32558139534884	0.0991875	0.439387984725922
2.22222222222222	0.0991875	0.446374635917063
2.12765957446809	0.0991875	0.453345883091597
2.04081632653061	0.0991875	0.460283454649154
1.96078431372549	0.0991875	0.467169313722482
100	0.108	0.275991259857935
33.3333333333333	0.108	0.280864193170968
20	0.108	0.285908430030657
14.2857142857143	0.108	0.291108310333452
11.1111111111111	0.108	0.296449843074542
9.09090909090909	0.108	0.301921095202838
7.69230769230769	0.108	0.307512310165998
6.66666666666667	0.108	0.313215812117625
5.88235294117647	0.108	0.319026265442429
5.26315789473684	0.108	0.32494068954518
4.76190476190476	0.108	0.330958364496236
4.34782608695652	0.108	0.337080539362199
4	0.108	0.343309604732892
3.7037037037037	0.108	0.349648113115139
3.44827586206897	0.108	0.356097652560685
3.2258064516129	0.108	0.362657842929523
3.03030303030303	0.108	0.369325624530263
2.85714285714286	0.108	0.37609484128432
2.7027027027027	0.108	0.38295617502188
2.56410256410256	0.108	0.389897380197522
2.4390243902439	0.108	0.396903654208263
2.32558139534884	0.108	0.403958173290713
2.22222222222222	0.108	0.411042658509688
2.12765957446809	0.108	0.418137940668457
2.04081632653061	0.108	0.425224503146041
1.96078431372549	0.108	0.432282927799807
100	0.1171875	0.24714207960193
33.3333333333333	0.1171875	0.251458237834497
20	0.1171875	0.255967743409304
14.2857142857143	0.1171875	0.260657411856689
11.1111111111111	0.1171875	0.265514766942151
9.09090909090909	0.1171875	0.270528753740618
7.69230769230769	0.1171875	0.27568989516022
6.66666666666667	0.1171875	0.280990769402856
5.88235294117647	0.1171875	0.28642587413335
5.26315789473684	0.1171875	0.291992159383568
4.76190476190476	0.1171875	0.297688965052763
4.34782608695652	0.1171875	0.303517664559116
4	0.1171875	0.30948106371942
3.7037037037037	0.1171875	0.315582273070404
3.44827586206897	0.1171875	0.321823549275916
3.2258064516129	0.1171875	0.328205231766056
3.03030303030303	0.1171875	0.334724869717039
2.85714285714286	0.1171875	0.341376791654578
2.7027027027027	0.1171875	0.348151944554612
2.56410256410256	0.1171875	0.355038081158382
2.4390243902439	0.1171875	0.362020141131542
2.32558139534884	0.1171875	0.369080776276383
2.22222222222222	0.1171875	0.376200934548612
2.12765957446809	0.1171875	0.383360468907343
2.04081632653061	0.1171875	0.390538682578792
1.96078431372549	0.1171875	0.397714841498513
100	0.12675	0.220280137850852
33.3333333333333	0.12675	0.22401455399488
20	0.12675	0.227956621814225
14.2857142857143	0.12675	0.232096388985727
11.1111111111111	0.12675	0.236423873488073
9.09090909090909	0.12675	0.24092970821071
7.69230769230769	0.12675	0.245605587077085
6.66666666666667	0.12675	0.250444743703749
5.88235294117647	0.12675	0.25544235277616
5.26315789473684	0.12675	0.260595694314471
4.76190476190476	0.12675	0.265904575839817
4.34782608695652	0.12675	0.271370971761937
4	0.12675	0.276998482594048
3.7037037037037	0.12675	0.282791162698055
3.44827586206897	0.12675	0.288752362986086
3.2258064516129	0.12675	0.294883497486863
3.03030303030303	0.12675	0.301183135565966
2.85714285714286	0.12675	0.307646439880182
2.7027027027027	0.12675	0.314264961340079
2.56410256410256	0.12675	0.321026780496174
2.4390243902439	0.12675	0.327916851537336
2.32558139534884	0.12675	0.33491754232568
2.22222222222222	0.12675	0.342009234820828
2.12765957446809	0.12675	0.349170958713919
2.04081632653061	0.12675	0.356380974974302
1.96078431372549	0.12675	0.363617325143265
100	0.1366875	0.195421600709863
33.3333333333333	0.1366875	0.198563873960925
20	0.1366875	0.2019196676212
14.2857142857143	0.1366875	0.205483211641893
11.1111111111111	0.1366875	0.209247718463888
9.09090909090909	0.1366875	0.213206273756637
7.69230769230769	0.1366875	0.217352452568704
6.66666666666667	0.1366875	0.221680864675484
5.88235294117647	0.1366875	0.226187703878736
5.26315789473684	0.1366875	0.230871295746438
4.76190476190476	0.1366875	0.235732272860128
4.34782608695652	0.1366875	0.24077369621663
4	0.1366875	0.246000347611552
3.7037037037037	0.1366875	0.25141768842127
3.44827586206897	0.1366875	0.257030558151784
3.2258064516129	0.1366875	0.262841899263057
3.03030303030303	0.1366875	0.268851729884262
2.85714285714286	0.1366875	0.275056472433539
2.7027027027027	0.1366875	0.281448685698013
2.56410256410256	0.1366875	0.288017133894984
2.4390243902439	0.1366875	0.294747125231169
2.32558139534884	0.1366875	0.301621048252079
2.22222222222222	0.1366875	0.308618974972347
2.12765957446809	0.1366875	0.315719323693275
2.04081632653061	0.1366875	0.322899490846455
1.96078431372549	0.1366875	0.330136433142079
100	0.147	0.172555925562767
33.3333333333333	0.147	0.175109025058342
20	0.147	0.177873330028233
14.2857142857143	0.147	0.180847654701785
11.1111111111111	0.147	0.184028991987053
9.09090909090909	0.147	0.187413476007955
7.69230769230769	0.147	0.19099707907008
6.66666666666667	0.147	0.19477641170023
5.88235294117647	0.147	0.198749281107074
5.26315789473684	0.147	0.202915354416799
4.76190476190476	0.147	0.207276709307229
4.34782608695652	0.147	0.211837844639391
4	0.147	0.216605160042381
3.7037037037037	0.147	0.221585968446434
3.44827586206897	0.147	0.22678704715913
3.2258064516129	0.147	0.232213341272248
3.03030303030303	0.147	0.237866778671525
2.85714285714286	0.147	0.243745512295581
2.7027027027027	0.147	0.249843555177073
2.56410256410256	0.147	0.25615078786231
2.4390243902439	0.147	0.262653267082756
2.32558139534884	0.147	0.269333736729153
2.22222222222222	0.147	0.276172279821003
2.12765957446809	0.147	0.28314697266471
2.04081632653061	0.147	0.290234571859976
1.96078431372549	0.147	0.297411131106813
100	0.1576875	0.151648642420993
33.3333333333333	0.1576875	0.153627787321683
20	0.1576875	0.155808225787669
14.2857142857143	0.1576875	0.158193280818003
11.1111111111111	0.1576875	0.160784052382567
9.09090909090909	0.1576875	0.163580018046453
7.69230769230769	0.1576875	0.166580209061912
6.66666666666667	0.1576875	0.169783525470854
5.88235294117647	0.1576875	0.173189844705218
5.26315789473684	0.1576875	0.17680070840373
4.76190476190476	0.1576875	0.180619922311765
4.34782608695652	0.1576875	0.184653844547578
4	0.1576875	0.188910945001749
3.7037037037037	0.1576875	0.193400769387462
3.44827586206897	0.1576875	0.198132526573976
3.2258064516129	0.1576875	0.203113626896265
3.03030303030303	0.1576875	0.208348413973989
2.85714285714286	0.1576875	0.213837270993677
2.7027027027027	0.1576875	0.219576155867257
2.56410256410256	0.1576875	0.225556537874887
2.4390243902439	0.1576875	0.231765660672374
2.32558139534884	0.1576875	0.238187044291912
2.22222222222222	0.1576875	0.244801122862641
2.12765957446809	0.1576875	0.251585965824048
2.04081632653061	0.1576875	0.258517960709199
1.96078431372549	0.1576875	0.26557249334957
100	0.16875	0.132644161988588
33.3333333333333	0.16875	0.134075875011298
20	0.16875	0.135691721971094
14.2857142857143	0.16875	0.137499606348438
11.1111111111111	0.16875	0.139504696906162
9.09090909090909	0.16875	0.141710106784206
7.69230769230769	0.16875	0.144117991067319
6.66666666666667	0.16875	0.146730022999592
5.88235294117647	0.16875	0.149548446813391
5.26315789473684	0.16875	0.152576945474909
4.76190476190476	0.16875	0.155821469184783
4.34782608695652	0.16875	0.159290533266826
4	0.16875	0.16299504405952
3.7037037037037	0.16875	0.166947184779152
3.44827586206897	0.16875	0.171159027786925
3.2258064516129	0.16875	0.175640941040878
3.03030303030303	0.16875	0.180400181942046
2.85714285714286	0.16875	0.185439893487799
2.7027027027027	0.16875	0.190758505267764
2.56410256410256	0.16875	0.196349582237217
2.4390243902439	0.16875	0.202202044627883
2.32558139534884	0.16875	0.208300634485726
2.22222222222222	0.16875	0.214626569345441
2.12765957446809	0.16875	0.22115825814051
2.04081632653061	0.16875	0.227872057448336
1.96078431372549	0.16875	0.234742963409825
100	0.1801875	0.115470086136048
33.3333333333333	0.1801875	0.11638984189733
20	0.1801875	0.117470752120924
14.2857142857143	0.1801875	0.11872466063005
11.1111111111111	0.1801875	0.120160465077034
9.09090909090909	0.1801875	0.121784975923281
7.69230769230769	0.1801875	0.123603483840351
6.66666666666667	0.1801875	0.125620583187832
5.88235294117647	0.1801875	0.127841139200723
5.26315789473684	0.1801875	0.130271157781531
4.76190476190476	0.1801875	0.132918903088895
4.34782608695652	0.1801875	0.135795387345437
4	0.1801875	0.138914194170777
3.7037037037037	0.1801875	0.142290520252508
3.44827586206897	0.1801875	0.145939696202166
3.2258064516129	0.1801875	0.149875495810212
3.03030303030303	0.1801875	0.154108614026069
2.85714285714286	0.1801875	0.158645468479905
2.7027027027027	0.1801875	0.163487506890642
2.56410256410256	0.1801875	0.168630937304206
2.4390243902439	0.1801875	0.17406686955088
2.32558139534884	0.1801875	0.179781774215345
2.22222222222222	0.1801875	0.185758102550747
2.12765957446809	0.1801875	0.191975035223315
2.04081632653061	0.1801875	0.198409249228326
1.96078431372549	0.1801875	0.205035691223961
100	0.192	0.100039571081553
33.3333333333333	0.192	0.100490455492006
20	0.192	0.101074802597014
14.2857142857143	0.192	0.101807565832417
11.1111111111111	0.192	0.102700980572935
9.09090909090909	0.192	0.103765137714339
7.69230769230769	0.192	0.10500845829121
6.66666666666667	0.192	0.106438369985294
5.88235294117647	0.192	0.108062314554229
5.26315789473684	0.192	0.1098887914846
4.76190476190476	0.192	0.111928477552676
4.34782608695652	0.192	0.114194998677045
4	0.192	0.116704831233795
3.7037037037037	0.192	0.11947644598954
3.44827586206897	0.192	0.122528777820398
3.2258064516129	0.192	0.125879428779446
3.03030303030303	0.192	0.12954299490781
2.85714285714286	0.192	0.133529699981653
2.7027027027027	0.192	0.137844558035526
2.56410256410256	0.192	0.14248697643795
2.4390243902439	0.192	0.147450813623796
2.32558139534884	0.192	0.152724790488574
2.22222222222222	0.192	0.158293094088678
2.12765957446809	0.192	0.164136132756172
2.04081632653061	0.192	0.170231335643496
1.96078431372549	0.192	0.176553949587547
100	0.2041875	0.0862549424877801
33.3333333333333	0.2041875	0.0862856693080616
20	0.2041875	0.0864187853325172
14.2857142857143	0.2041875	0.086671422242021
11.1111111111111	0.2041875	0.0870584499873399
9.09090909090909	0.2041875	0.0875927344808993
7.69230769230769	0.2041875	0.088285419454745
6.66666666666667	0.2041875	0.0891465841313731
5.88235294117647	0.2041875	0.0901861532749489
5.26315789473684	0.2041875	0.0914149684958578
4.76190476190476	0.2041875	0.092846127242925
4.34782608695652	0.2041875	0.0944958603923323
4	0.2041875	0.09638363673462
3.7037037037037	0.2041875	0.0985313642928477
3.44827586206897	0.2041875	0.100961837422874
3.2258064516129	0.2041875	0.103696846262458
3.03030303030303	0.2041875	0.106755311211525
2.85714285714286	0.2041875	0.110151760874866
2.7027027027027	0.2041875	0.113895314393665
2.56410256410256	0.2041875	0.117989141584702
2.4390243902439	0.2041875	0.122430416478073
2.32558139534884	0.2041875	0.127210666941216
2.22222222222222	0.2041875	0.132316346730461
2.12765957446809	0.2041875	0.13772958724202
2.04081632653061	0.2041875	0.1434290255851
1.96078431372549	0.2041875	0.149390635360987
100	0.21675	0.074010791647562
33.3333333333333	0.21675	0.0736736480615338
20	0.21675	0.0734060566755474
14.2857142857143	0.21675	0.0732261628652669
11.1111111111111	0.21675	0.0731504034500329
9.09090909090909	0.21675	0.0731938289686256
7.69230769230769	0.21675	0.0733697820255004
6.66666666666667	0.21675	0.0736905834698835
5.88235294117647	0.21675	0.0741682924792798
5.26315789473684	0.21675	0.0748158804021058
4.76190476190476	0.21675	0.0756486570610241
4.34782608695652	0.21675	0.0766853308350463
4	0.21675	0.0779483117932682
3.7037037037037	0.21675	0.0794629879333238
3.44827586206897	0.21675	0.0812561733937836
3.2258064516129	0.21675	0.0833540994200297
3.03030303030303	0.21675	0.085780384843929
2.85714285714286	0.21675	0.0885543096663759
2.7027027027027	0.21675	0.0916896165574579
2.56410256410256	0.21675	0.0951937712929433
2.4390243902439	0.21675	0.0990678522783627
2.32558139534884	0.21675	0.103306758596321
2.22222222222222	0.21675	0.107899767494644
2.12765957446809	0.21675	0.112831257562821
2.04081632653061	0.21675	0.118081566310064
1.96078431372549	0.21675	0.123627842417121
100	0.2296875	0.0631965215167434
33.3333333333333	0.2296875	0.06254584154336
20	0.2296875	0.0619314138476447
14.2857142857143	0.2296875	0.0613711429657661
11.1111111111111	0.2296875	0.0608823010737944
9.09090909090909	0.2296875	0.0604810321743114
7.69230769230769	0.2296875	0.0601822420038415
6.66666666666667	0.2296875	0.0599999025302569
5.88235294117647	0.2296875	0.0599477366465098
5.26315789473684	0.2296875	0.0600404426372294
4.76190476190476	0.2296875	0.0602951691396596
4.34782608695652	0.2296875	0.0607328240592769
4	0.2296875	0.0613785523210305
3.7037037037037	0.2296875	0.062261129340829
3.44827586206897	0.2296875	0.0634114124672923
3.2258064516129	0.2296875	0.0648602307750061
3.03030303030303	0.2296875	0.0666361787339796
2.85714285714286	0.2296875	0.0687636823131337
2.7027027027027	0.2296875	0.0712615425872548
2.56410256410256	0.2296875	0.0741420866782484
2.4390243902439	0.2296875	0.0774108349287885
2.32558139534884	0.2296875	0.0810666320186381
2.22222222222222	0.2296875	0.0851021425253788
2.12765957446809	0.2296875	0.0895045531081216
2.04081632653061	0.2296875	0.0942564161770338
1.96078431372549	0.2296875	0.0993365389057062
100	0.243	0.0536988302989927
33.3333333333333	0.243	0.0527893578804594
20	0.243	0.0518835653814691
14.2857142857143	0.243	0.0509982045811345
11.1111111111111	0.243	0.0501502485668861
9.09090909090909	0.243	0.0493560121363043
7.69230769230769	0.243	0.0486311265170151
6.66666666666667	0.243	0.0479904839556332
5.88235294117647	0.243	0.0474488554410289
5.26315789473684	0.243	0.0470220768474151
4.76190476190476	0.243	0.0467286316864407
4.34782608695652	0.243	0.0465911776242522
4	0.243	0.0466372191861516
3.7037037037037	0.243	0.0468986672152785
3.44827586206897	0.243	0.0474103053700383
3.2258064516129	0.243	0.0482075949273407
3.03030303030303	0.243	0.049324273956596
2.85714285714286	0.243	0.050790203297545
2.7027027027027	0.243	0.0526296694338523
2.56410256410256	0.243	0.054860316583702
2.4390243902439	0.243	0.0574926445319605
2.32558139534884	0.243	0.0605300145220213
2.22222222222222	0.243	0.0639690475551216
2.12765957446809	0.243	0.0678002941495212
2.04081632653061	0.243	0.0720090647893767
1.96078431372549	0.243	0.0765763341098763
100	0.2566875	0.0454044699814213
33.3333333333333	0.2566875	0.04428947715985
20	0.2566875	0.0431478455198645
14.2857142857143	0.2566875	0.0419940403623675
11.1111111111111	0.2566875	0.0408435633766037
9.09090909090909	0.2566875	0.0397120324157533
7.69230769230769	0.2566875	0.0386148338006837
6.66666666666667	0.2566875	0.0375669666468041
5.88235294117647	0.2566875	0.0365834886218541
5.26315789473684	0.2566875	0.0356806552885338
4.76190476190476	0.2566875	0.0348776275532323
4.34782608695652	0.2566875	0.0341981821970153
4	0.2566875	0.0336716599386897
3.7037037037037	0.2566875	0.0333326831253607
3.44827586206897	0.2566875	0.0332196879349211
3.2258064516129	0.2566875	0.033372652307605
3.03030303030303	0.2566875	0.033830504156896
2.85714285714286	0.2566875	0.0346287274304892
2.7027027027027	0.2566875	0.0357974149000651
2.56410256410256	0.2566875	0.0373599512313638
2.4390243902439	0.2566875	0.0393323061848357
2.32558139534884	0.2566875	0.0417228904950788
2.22222222222222	0.2566875	0.0445328440355191
2.12765957446809	0.2566875	0.0477566445216013
2.04081632653061	0.2566875	0.0513829118993371
1.96078431372549	0.2566875	0.0553953172760457
100	0.27075	0.0382014221625987
33.3333333333333	0.27075	0.0369318730357461
20	0.27075	0.0356085288709014
14.2857142857143	0.27075	0.0342426120994262
11.1111111111111	0.27075	0.0328472548938476
9.09090909090909	0.27075	0.0314363922627257
7.69230769230769	0.27075	0.0300242308921847
6.66666666666667	0.27075	0.0286249756518562
5.88235294117647	0.27075	0.0272531137891782
5.26315789473684	0.27075	0.0259245000376325
4.76190476190476	0.27075	0.0246581601228813
4.34782608695652	0.27075	0.0234782280919286
4	0.27075	0.0224151722145019
3.7037037037037	0.27075	0.0215057393671083
3.44827586206897	0.27075	0.0207915773153878
3.2258064516129	0.27075	0.0203168992672306
3.03030303030303	0.27075	0.0201257280368313
2.85714285714286	0.27075	0.0202592435391647
2.7027027027027	0.27075	0.0207535619946042
2.56410256410256	0.27075	0.0216381454824965
2.4390243902439	0.27075	0.022934868534338
2.32558139534884	0.27075	0.0246576882633478
2.22222222222222	0.27075	0.0268128004336168
2.12765957446809	0.27075	0.0293991635740005
2.04081632653061	0.27075	0.0324092608612933
1.96078431372549	0.27075	0.0358299984044524
100	0.2851875	0.0319811836804636
33.3333333333333	0.2851875	0.0306045432407437
20	0.2851875	0.0291507628789804
14.2857142857143	0.2851875	0.0276273887687715
11.1111111111111	0.2851875	0.0260442791317556
9.09090909090909	0.2851875	0.0244127680376657
7.69230769230769	0.2851875	0.0227449822748356
6.66666666666667	0.2851875	0.0210533997058807
5.88235294117647	0.2851875	0.0193510390647653
5.26315789473684	0.2851875	0.0176524435691517
4.76190476190476	0.2851875	0.015975588601833
4.34782608695652	0.2851875	0.0143440567964927
4	0.2851875	0.0127885872601606
3.7037037037037	0.2851875	0.0113472924602052
3.44827586206897	0.2851875	0.0100644086291757
3.2258064516129	0.2851875	0.00898794196931899
3.03030303030303	0.2851875	0.00816675693119606
2.85714285714286	0.2851875	0.00764766024909286
2.7027027027027	0.2851875	0.00747288938251006
2.56410256410256	0.2851875	0.00767822809715426
2.4390243902439	0.2851875	0.00829181513376083
2.32558139534884	0.2851875	0.00933359429514146
2.22222222222222	0.2851875	0.0108153178900599
2.12765957446809	0.2851875	0.0127409571451938
2.04081632653061	0.2851875	0.0151074029568826
1.96078431372549	0.2851875	0.0179053357096601
100	0.3	0.0266395959198606
33.3333333333333	0.3	0.0251989973296375
20	0.3	0.023662448376084
14.2857142857143	0.3	0.0220333372340701
11.1111111111111	0.3	0.0203176761726721
9.09090909090909	0.3	0.0185234058774513
7.69230769230769	0.3	0.0166597714711555
6.66666666666667	0.3	0.0147366069194213
5.88235294117647	0.3	0.0127645557233163
5.26315789473684	0.3	0.0107559016009173
4.76190476190476	0.3	0.00872657180347526
4.34782608695652	0.3	0.00669858154295544
4	0.3	0.00470193971723649
3.7037037037037	0.3	0.00277519452152039
3.44827586206897	0.3	9.64384800600994E-4
3.2258064516129	0.3	-6.79311907321364E-4
3.03030303030303	0.3	-0.00210261312391963
2.85714285714286	0.3	-0.0032533066920231
2.7027027027027	0.3	-0.00408306772371676
2.56410256410256	0.3	-0.00454965977330021
2.4390243902439	0.3	-0.00461841447413924
2.32558139534884	0.3	-0.00426302676402925
2.22222222222222	0.3	-0.00346573878626901
2.12765957446809	0.3	-0.00221707423904396
2.04081632653061	0.3	-5.15206126625311E-4
1.96078431372549	0.3	0.00163485040837064
100	0.3151875	0.0220783143248984
33.3333333333333	0.3151875	0.0206119288651472
20	0.3151875	0.0190356634325287
14.2857142857143	0.3151875	0.0173485717538624
11.1111111111111	0.3151875	0.0155524195756689
9.09090909090909	0.3151875	0.0136511733047674
7.69230769230769	0.3151875	0.0116503853804135
6.66666666666667	0.3151875	0.00955655436839068
5.88235294117647	0.3151875	0.00737704514760408
5.26315789473684	0.3151875	0.00512092483139298
4.76190476190476	0.3151875	0.00280104213539809
4.34782608695652	0.3151875	4.36739316761026E-4
4	0.3151875	-0.0019438116567688
3.7037037037037	0.3151875	-0.00430271240263715
3.44827586206897	0.3151875	-0.00659308576397087
3.2258064516129	0.3151875	-0.00876136902773727
3.03030303030303	0.3151875	-0.0107504614400375
2.85714285714286	0.3151875	-0.0125031335613623
2.7027027027027	0.3151875	-0.0139651531559946
2.56410256410256	0.3151875	-0.0150878262002077
2.4390243902439	0.3151875	-0.0158297966165453
2.32558139534884	0.3151875	-0.0161581091870638
2.22222222222222	0.3151875	-0.0160486220063568
2.12765957446809	0.3151875	-0.015485890142617
2.04081632653061	0.3151875	-0.0144626760471396
1.96078431372549	0.3151875	-0.0129791748961602
100	0.33075	0.0182050586112359
33.3333333333333	0.33075	0.0167458972450294
20	0.33075	0.0151679291850286
14.2857142857143	0.33075	0.0134658258087105
11.1111111111111	0.33075	0.0116370538177605
9.09090909090909	0.33075	0.00968119499956189
7.69230769230769	0.33075	0.00759962102839525
6.66666666666667	0.33075	0.00539477925863718
5.88235294117647	0.33075	0.00306998541320288
5.26315789473684	0.33075	6.30195799362922E-4
4.76190476190476	0.33075	-0.00191586019963193
4.34782608695652	0.33075	-0.00455263402803726
4	0.33075	-0.007255032088682
3.7037037037037	0.33075	-0.00998697920028023
3.44827586206897	0.33075	-0.0127018868369562
3.2258064516129	0.33075	-0.01534478007107
3.03030303030303	0.33075	-0.0178555134718808
2.85714285714286	0.33075	-0.0201723929186345
2.7027027027027	0.33075	-0.0222356217360404
2.56410256410256	0.33075	-0.0239901955181688
2.4390243902439	0.33075	-0.0253880073548048
2.32558139534884	0.33075	-0.0263892773587537
2.22222222222222	0.33075	-0.0269631727298809
2.12765957446809	0.33075	-0.0270878916182334
2.04081632653061	0.33075	-0.0267503440630709
1.96078431372549	0.33075	-0.0259454113782507
100	0.3466875	0.0149344213447425
33.3333333333333	0.3466875	0.0135102711830052
20	0.3466875	0.0119630349101225
14.2857142857143	0.3466875	0.0102835923954847
11.1111111111111	0.3466875	0.00846505017680008
9.09090909090909	0.3466875	0.0065025805702204
7.69230769230769	0.3466875	0.00439300649059575
6.66666666666667	0.3466875	0.00213421454387378
5.88235294117647	0.3466875	-2.75153983694579E-4
5.26315789473684	0.3466875	-0.00283506337770306
4.76190476190476	0.3466875	-0.00554186208919861
4.34782608695652	0.3466875	-0.00838497568564673
4	0.3466875	-0.0113436157865635
3.7037037037037	0.3466875	-0.0143848516661089
3.44827586206897	0.3466875	-0.0174636337073824
3.2258064516129	0.3466875	-0.0205247071402063
3.03030303030303	0.3466875	-0.0235058294835992
2.85714285714286	0.3466875	-0.0263415761585787
2.7027027027027	0.3466875	-0.0289670990039193
2.56410256410256	0.3466875	-0.0313213361745168
2.4390243902439	0.3466875	-0.0333495700729368
2.32558139534884	0.3466875	-0.0350050995943756
2.22222222222222	0.3466875	-0.0362501918165218
2.12765957446809	0.3466875	-0.037056390715819
2.04081632653061	0.3466875	-0.037404327615527
1.96078431372549	0.3466875	-0.0372831526912286
100	0.363	0.0121881707302899
33.3333333333333	0.363	0.010821440431528
20	0.363	0.00933186921473759
14.2857142857143	0.363	0.00770702188856011
11.1111111111111	0.363	0.00593601312134734
9.09090909090909	0.363	0.00400971193054987
7.69230769230769	0.363	0.00192029281133333
6.66666666666667	0.363	-3.3916407895753E-4
5.88235294117647	0.363	-0.0027751751317374
5.26315789473684	0.363	-0.00539327438159254
4.76190476190476	0.363	-0.00819578292250112
4.34782608695652	0.363	-0.0111781785782225
4	0.363	-0.0143252621654943
3.7037037037037	0.363	-0.0176086143709325
3.44827586206897	0.363	-0.0209860969768665
3.2258064516129	0.363	-0.0244034523134264
3.03030303030303	0.363	-0.0277974558070729
2.85714285714286	0.363	-0.0310998677323964
2.7027027027027	0.363	-0.0342414312855029
2.56410256410256	0.363	-0.0371555250945607
2.4390243902439	0.363	-0.0397810222063072
2.32558139534884	0.363	-0.0420643589139968
2.22222222222222	0.363	-0.0439607980787317
2.12765957446809	0.363	-0.0454349926901212
2.04081632653061	0.363	-0.0464609876952923
1.96078431372549	0.363	-0.0470218031217177
100	0.3796875	0.00989521883413952
33.3333333333333	0.3796875	0.00860326833603344
20	0.3796875	0.00719272285457228
14.2857142857143	0.3796875	0.00564852534136847
11.1111111111111	0.3796875	0.00395640485702757
9.09090909090909	0.3796875	0.00210323979254515
7.69230769230769	0.3796875	7.67384098289572E-5
6.66666666666667	0.3796875	-0.00213489995749125
5.88235294117647	0.3796875	-0.00454356674139294
5.26315789473684	0.3796875	-0.0071608531172588
4.76190476190476	0.3796875	-0.00999578043340258
4.34782608695652	0.3796875	-0.0130508664351775
4	0.3796875	-0.0163177542481168
3.7037037037037	0.3796875	-0.01977392913088
3.44827586206897	0.3796875	-0.0233816158658165
3.2258064516129	0.3796875	-0.0270889658506755
3.03030303030303	0.3796875	-0.0308330325585559
2.85714285714286	0.3796875	-0.0345438217859662
2.7027027027027	0.3796875	-0.0381485554915609
2.56410256410256	0.3796875	-0.0415756342592102
2.4390243902439	0.3796875	-0.0447579165493508
2.32558139534884	0.3796875	-0.0476351627711953
2.22222222222222	0.3796875	-0.0501556418588819
2.12765957446809	0.3796875	-0.0522769835172011
2.04081632653061	0.3796875	-0.0539664066707991
1.96078431372549	0.3796875	-0.0552004753544881
100	0.39675	0.00799147238345168
33.3333333333333	0.39675	0.00678703540723306
20	0.39675	0.00547153512653442
14.2857142857143	0.39675	0.00402823681797629
11.1111111111111	0.39675	0.00244026768684191
9.09090909090909	0.39675	6.91022034187699E-4
7.69230769230769	0.39675	-0.00123585238410503
6.66666666666667	0.39675	-0.0033568023673307
5.88235294117647	0.39675	-0.0056891250361465
5.26315789473684	0.39675	-0.00825069751467455
4.76190476190476	0.39675	-0.0110577664927934
4.34782608695652	0.39675	-0.0141207659273371
4	0.39675	-0.0174393219726156
3.7037037037037	0.39675	-0.0209982165234442
3.44827586206897	0.39675	-0.0247655335121431
3.2258064516129	0.39675	-0.0286933265443937
3.03030303030303	0.39675	-0.0327203508580721
2.85714285714286	0.39675	-0.0367760904391015
2.7027027027027	0.39675	-0.0407852484245399
2.56410256410256	0.39675	-0.0446720245552405
2.4390243902439	0.39675	-0.0483638147607901
2.32558139534884	0.39675	-0.0517940308136559
2.22222222222222	0.39675	-0.0549040847187612
2.12765957446809	0.39675	-0.0576445615292159
2.04081632653061	0.39675	-0.0599757018204381
1.96078431372549	0.39675	-0.0618673596231581
100	0.4141875	0.00641991286895007
33.3333333333333	0.4141875	0.00531127952765907
20	0.4141875	0.00410189706876112
14.2857142857143	0.4141875	0.00277422704078679
11.1111111111111	0.4141875	0.00130957346188134
9.09090909090909	0.4141875	-3.11339328186027E-4
7.69230769230769	0.4141875	-0.00210829202759131
6.66666666666667	0.4141875	-0.00410194819382948
5.88235294117647	0.4141875	-0.00631475564851319
5.26315789473684	0.4141875	-0.00877083722624115
4.76190476190476	0.4141875	-0.0114939764116997
4.34782608695652	0.4141875	-0.0145031786054188
4	0.4141875	-0.0178070861174033
3.7037037037037	0.4141875	-0.0213990887256478
3.44827586206897	0.4141875	-0.0252546466311285
3.2258064516129	0.4141875	-0.0293312854530216
3.03030303030303	0.4141875	-0.0335709719306955
2.85714285714286	0.4141875	-0.0379040492663426
2.7027027027027	0.4141875	-0.0422538656471531
2.56410256410256	0.4141875	-0.0465413789971876
2.4390243902439	0.4141875	-0.0506892175896507
2.32558139534884	0.4141875	-0.0546249230838594
2.22222222222222	0.4141875	-0.0582833263369532
2.12765957446809	0.4141875	-0.0616080568580758
2.04081632653061	0.4141875	-0.0645523286666878
1.96078431372549	0.4141875	-0.0670791153144197
100	0.432	0.00512985229297244
33.3333333333333	0.432	0.00412166274445383
20	0.432	0.00302501519521246
14.2857142857143	0.432	0.00182242837622004
11.1111111111111	0.432	4.94434556564428E-4
9.09090909090909	0.432	-9.8007961651675E-4
7.69230769230769	0.432	-0.00262344471814239
6.66666666666667	0.432	-0.00445990027134679
5.88235294117647	0.432	-0.00651648534999077
5.26315789473684	0.432	-0.00882328934300905
4.76190476190476	0.432	-0.011411659088227
4.34782608695652	0.432	-0.0143095944120881
4	0.432	-0.0175356022210112
3.7037037037037	0.432	-0.0210928873034543
3.44827586206897	0.432	-0.0249657522631712
3.2258064516129	0.432	-0.0291187998065416
3.03030303030303	0.432	-0.0334988066021913
2.85714285714286	0.432	-0.0380384661102542
2.7027027027027	0.432	-0.0426611072733217
2.56410256410256	0.432	-0.0472855378314965
2.4390243902439	0.432	-0.0518304810178518
2.32558139534884	0.432	-0.0562182409774282
2.22222222222222	0.432	-0.0603774776814637
2.12765957446809	0.432	-0.0642450907578785
2.04081632653061	0.432	-0.0677673228615684
1.96078431372549	0.432	-0.070900194842256
100	0.4501875	0.00407697227925527
33.3333333333333	0.4501875	0.00317053568577672
20	0.4501875	0.00218923271387981
14.2857142857143	0.4501875	0.00111649199261954
11.1111111111111	0.4501875	-6.70144047447297E-5
9.09090909090909	0.4501875	-0.0013831181497096
7.69230769230769	0.4501875	-0.00285585373432518
6.66666666666667	0.4501875	-0.00451209494795667
5.88235294117647	0.4501875	-0.00638268366017099
5.26315789473684	0.4501875	-0.00850309632722559
4.76190476190476	0.4501875	-0.0109119646768139
4.34782608695652	0.4501875	-0.0136464540826165
4	0.4501875	-0.0167355311690958
3.7037037037037	0.4501875	-0.0201932787158707
3.44827586206897	0.4501875	-0.0240142258952785
3.2258064516129	0.4501875	-0.0281716310285393
3.03030303030303	0.4501875	-0.0326187366577625
2.85714285714286	0.4501875	-0.0372921877212062
2.7027027027027	0.4501875	-0.0421167337907521
2.56410256410256	0.4501875	-0.0470102865955773
2.4390243902439	0.4501875	-0.0518886850898464
2.32558139534884	0.4501875	-0.0566697771928636
2.22222222222222	0.4501875	-0.0612765968814442
2.12765957446809	0.4501875	-0.0656396993519338
2.04081632653061	0.4501875	-0.0696985031657576
1.96078431372549	0.4501875	-0.0734021085004645
100	0.46875	0.0032225856533245
33.3333333333333	0.46875	0.00241651149170644
20	0.46875	0.00154976515061132
14.2857142857143	0.46875	6.07521193774435E-4
11.1111111111111	0.46875	-4.28617025323003E-4
9.09090909090909	0.46875	-0.0015800832958933
7.69230769230769	0.46875	-0.00287157928235786
6.66666666666667	0.46875	-0.00433148553962797
5.88235294117647	0.46875	-0.00599348438886719
5.26315789473684	0.46875	-0.00789754647564113
4.76190476190476	0.46875	-0.010089021255269
4.34782608695652	0.46875	-0.0126140646155226
4	0.46875	-0.0155124588441391
3.7037037037037	0.46875	-0.0188100032189706
3.44827586206897	0.46875	-0.0225127054690201
3.2258064516129	0.46875	-0.0266040194677861
3.03030303030303	0.46875	-0.0310453050475001
2.85714285714286	0.46875	-0.0357788203430585
2.7027027027027	0.46875	-0.0407323125023913
2.56410256410256	0.46875	-0.0458241653287543
2.4390243902439	0.46875	-0.0509685071347473
2.32558139534884	0.46875	-0.0560796603684485
2.22222222222222	0.46875	-0.0610757596234009
2.12765957446809	0.46875	-0.0658814402235768
2.04081632653061	0.46875	-0.070429644188586
1.96078431372549	0.46875	-0.0746626789360597
100	0.4876875	0.00253325869296686
33.3333333333333	0.4876875	0.00182401139748366
20	0.4876875	0.00106829961176851
14.2857142857143	0.4876875	2.53580339358727E-4
11.1111111111111	0.4876875	-6.36655468286684E-4
9.09090909090909	0.4876875	-0.00162252373981456
7.69230769230769	0.4876875	-0.0027281818257847
6.66666666666667	0.4876875	-0.00398241722772046
5.88235294117647	0.4876875	-0.00542042911374001
5.26315789473684	0.4876875	-0.00708561284335167
4.76190476190476	0.4876875	-0.00902915522629433
4.34782608695652	0.4876875	-0.0113056737141055
4	0.4876875	-0.0139658280798702
3.7037037037037	0.4876875	-0.0170477164373516
3.44827586206897	0.4876875	-0.0205698876973837
3.2258064516129	0.4876875	-0.0245274227724686
3.03030303030303	0.4876875	-0.0288914284326701
2.85714285714286	0.4876875	-0.03361149883619
2.7027027027027	0.4876875	-0.0386199960094006
2.56410256410256	0.4876875	-0.0438372914176719
2.4390243902439	0.4876875	-0.049177098988844
2.32558139534884	0.4876875	-0.0545512934922441
2.22222222222222	0.4876875	-0.0598739443353298
2.12765957446809	0.4876875	-0.0650644235189976
2.04081632653061	0.4876875	-0.0700496032906444
1.96078431372549	0.4876875	-0.0747652366465234
100	0.507	0.00198037163648567
33.3333333333333	0.507	0.00136268125774908
20	0.507	7.12272661181622E-4
14.2857142857143	0.507	1.9226634647321E-5
11.1111111111111	0.507	-7.30282248821797E-4
9.09090909090909	0.507	-0.00155420191685431
7.69230769230769	0.507	-0.00247498129987418
6.66666666666667	0.507	-0.00352053564569587
5.88235294117647	0.507	-0.00472627559305112
5.26315789473684	0.507	-0.0061376282105701
4.76190476190476	0.507	-0.00781034412545313
4.34782608695652	0.507	-0.00980675334949089
4	0.507	-0.0121880716161469
3.7037037037037	0.507	-0.0150049782716124
3.44827586206897	0.507	-0.0182894109072011
3.2258064516129	0.507	-0.0220493507524213
3.03030303030303	0.507	-0.0262672381205476
2.85714285714286	0.507	-0.0309016699372227
2.7027027027027	0.507	-0.0358913350165874
2.56410256410256	0.507	-0.0411601977894138
2.4390243902439	0.507	-0.046622966059141
2.32558139534884	0.507	-0.0521902828623332
2.22222222222222	0.507	-0.0577731381099733
2.12765957446809	0.507	-0.0632864025548705
2.04081632653061	0.507	-0.0686514280510563
1.96078431372549	0.507	-0.0737977914700276
100	0.5266875	0.00153943013019561
33.3333333333333	0.5266875	0.00100694464013851
20	0.5266875	4.54453963797007E-4
14.2857142857143	0.5266875	-1.24971135627903E-4
11.1111111111111	0.5266875	-7.41996382062311E-4
9.09090909090909	0.5266875	-0.00141153365651975
7.69230769230769	0.5266875	-0.00215331890396681
6.66666666666667	0.5266875	-0.00299307853132256
5.88235294117647	0.5266875	-0.00396500652803047
5.26315789473684	0.5266875	-0.00511494728158235
4.76190476190476	0.5266875	-0.00650180290887433
4.34782608695652	0.5266875	-0.00819441153352191
4	0.5266875	-0.0102638613472922
3.7037037037037	0.5266875	-0.0127733917341828
3.44827586206897	0.5266875	-0.0157688966863072
3.2258064516129	0.5266875	-0.019272337593182
3.03030303030303	0.5266875	-0.0232789419140268
2.85714285714286	0.5266875	-0.0277579728723534
2.7027027027027	0.5266875	-0.0326561629372418
2.56410256410256	0.5266875	-0.037902712567293
2.4390243902439	0.5266875	-0.043414876998649
2.32558139534884	0.5266875	-0.0491033876447698
2.22222222222222	0.5266875	-0.0548772742246791
2.12765957446809	0.5266875	-0.0606478021567169
2.04081632653061	0.5266875	-0.0663314880115491
1.96078431372549	0.5266875	-0.0718522113369002
100	0.54675	0.00118990857609815
33.3333333333333	0.54675	7.35391155540818E-4
20	0.54675	2.72323529533236E-4
14.2857142857143	0.54675	-2.0318870642974E-4
11.1111111111111	0.54675	-6.98266666095014E-4
9.09090909090909	0.54675	-0.00122418726879172
7.69230769230769	0.54675	-0.00179704357845342
6.66666666666667	0.54675	-0.00243914884459327
5.88235294117647	0.54675	-0.00318197140356141
5.26315789473684	0.54675	-0.00407009112593406
4.76190476190476	0.54675	-0.00516381522923454
4.34782608695652	0.54675	-0.00653697977657339
4	0.54675	-0.00826953484628476
3.7037037037037	0.54675	-0.0104368622190165
3.44827586206897	0.54675	-0.0130990830972153
3.2258064516129	0.54675	-0.0162929752304732
3.03030303030303	0.54675	-0.020027837134261
2.85714285714286	0.54675	-0.0242851787430665
2.7027027027027	0.54675	-0.0290214820236192
2.56410256410256	0.54675	-0.0341728931913953
2.4390243902439	0.54675	-0.0396608033338182
2.32558139534884	0.54675	-0.0453974890225375
2.22222222222222	0.54675	-0.0512912506623846
2.12765957446809	0.54675	-0.0572507760745588
2.04081632653061	0.54675	-0.0631885481254832
1.96078431372549	0.54675	-0.0690233708976241
100	0.5671875	9.14488580129451E-4
33.3333333333333	0.5671875	5.3034479632651E-4
20	0.5671875	1.47513823468062E-4
14.2857142857143	0.5671875	-2.34811777474692E-4
11.1111111111111	0.5671875	-6.20146312588939E-4
9.09090909090909	0.5671875	-0.00101566087173246
7.69230769230769	0.5671875	-0.00143307111800766
6.66666666666667	0.5671875	-0.00189017854224644
5.88235294117647	0.5671875	-0.00241423984167975
5.26315789473684	0.5671875	-0.00304682834586025
4.76190476190476	0.5671875	-0.00384767659095776
4.34782608695652	0.5671875	-0.00489383076776606
4	0.5671875	-0.00627271180015015
3.7037037037037	0.5671875	-0.00807107346995816
3.44827586206897	0.5671875	-0.0103631489085096
3.2258064516129	0.5671875	-0.0132011101626952
3.03030303030303	0.5671875	-0.0166094054220932
2.85714285714286	0.5671875	-0.020583242478227
2.7027027027027	0.5671875	-0.0250905057972787
2.56410256410256	0.5671875	-0.0300760013105433
2.4390243902439	0.5671875	-0.0354669149484876
2.32558139534884	0.5671875	-0.0411785896092639
2.22222222222222	0.5671875	-0.0471199594403953
2.12765957446809	0.5671875	-0.0531982614240123
2.04081632653061	0.5671875	-0.0593228909542069
1.96078431372549	0.5671875	-0.0654082979010478
100	0.588	6.98739164368368E-4
33.3333333333333	0.588	3.77240963731401E-4
20	0.588	6.52986299145347E-5
14.2857142857143	0.588	-2.35131079361376E-4
11.1111111111111	0.588	-5.2392702726072E-4
9.09090909090909	0.588	-8.03966734218028E-4
7.69230769230769	0.588	-0.00108201468525121
6.66666666666667	0.588	-0.00137048545445258
5.88235294117647	0.588	-0.00169104869927434
5.26315789473684	0.588	-0.00208044579926271
4.76190476190476	0.588	-0.00259581135892359
4.34782608695652	0.588	-0.00331530045734802
4	0.588	-0.00433206280477492
3.7037037037037	0.588	-0.00574304416391127
3.44827586206897	0.588	-0.0076361422897442
3.2258064516129	0.588	-0.0100791554802104
3.03030303030303	0.588	-0.0131125211949818
2.85714285714286	0.588	-0.0167464252448741
2.7027027027027	0.588	-0.020961720401427
2.56410256410256	0.588	-0.025713554801381
2.4390243902439	0.588	-0.0309366012923818
2.32558139534884	0.588	-0.0365508676112499
2.22222222222222	0.588	-0.042467337371919
2.12765957446809	0.588	-0.0485930745195411
2.04081632653061	0.588	-0.054835424120091
1.96078431372549	0.588	-0.0611053295918412
100	0.6091875	5.30776256722945E-4
33.3333333333333	0.6091875	2.64304161227794E-4
20	0.6091875	1.39454419575452E-5
14.2857142857143	0.6091875	-2.15908241956034E-4
11.1111111111111	0.6091875	-4.21784571033978E-4
9.09090909090909	0.6091875	-6.02263453916543E-4
7.69230769230769	0.6091875	-7.58870272663228E-4
6.66666666666667	0.6091875	-8.97908657285397E-4
5.88235294117647	0.6091875	-0.00103429575771816
5.26315789473684	0.6091875	-0.0011982191971221
4.76190476190476	0.6091875	-0.00144204695393939
4.34782608695652	0.6091875	-0.00184276561890903
4	0.6091875	-0.00249718076153068
3.7037037037037	0.6091875	-0.00351087382772156
3.44827586206897	0.6091875	-0.00498455684374154
3.2258064516129	0.6091875	-0.00700153403571944
3.03030303030303	0.6091875	-0.00961878560621302
2.85714285714286	0.6091875	-0.0128625504435449
2.7027027027027	0.6091875	-0.0167280747594793
2.56410256410256	0.6091875	-0.0211824773854693
2.4390243902439	0.6091875	-0.026169599353475
2.32558139534884	0.6091875	-0.0316157365669001
2.22222222222222	0.6091875	-0.0374354725440979
2.12765957446809	0.6091875	-0.0435370134604541
2.04081632653061	0.6091875	-0.0498268175967589
1.96078431372549	0.6091875	-0.0562132787213035
100	0.63075	4.00777808444813E-4
33.3333333333333	0.63075	1.82079283742122E-4
20	0.63075	-1.55966930003841E-5
14.2857142857143	0.63075	-1.85914183486222E-4
11.1111111111111	0.63075	-3.22422241203886E-4
9.09090909090909	0.63075	-4.19590845691301E-4
7.69230769230769	0.63075	-4.73696404671502E-4
6.66666666666667	0.63075	-4.8451148828424E-4
5.88235294117647	0.63075	-4.5923494514458E-4
5.26315789473684	0.63075	-4.19914865344315E-4
4.76190476190476	0.63075	-4.120085500415E-4
4.34782608695652	0.63075	-5.08905110469362E-4
4	0.63075	-8.08684061383936E-4
3.7037037037037	0.63075	-0.00142364893680371
3.44827586206897	0.63075	-0.00246606799657062
3.2258064516129	0.63075	-0.00403426135926542
3.03030303030303	0.63075	-0.00620197673907738
2.85714285714286	0.63075	-0.00901233626782466
2.7027027027027	0.63075	-0.0124762311363115
2.56410256410256	0.63075	-0.0165742782413898
2.4390243902439	0.63075	-0.0212611352634514
2.32558139534884	0.63075	-0.0264710454197368
2.22222222222222	0.63075	-0.0321237334209579
2.12765957446809	0.63075	-0.0381300007504473
2.04081632653061	0.63075	-0.0443966643365778
1.96078431372549	0.63075	-0.0508306173801128
100	0.6526875	3.00797056666018E-4
33.3333333333333	0.6526875	1.23086550394477E-4
20	0.6526875	-3.03072748947515E-5
14.2857142857143	0.6526875	-1.51510093309254E-4
11.1111111111111	0.6526875	-2.31652797222514E-4
9.09090909090909	0.6526875	-2.61520478237338E-4
7.69230769230769	0.6526875	-2.32371757464049E-4
6.66666666666667	0.6526875	-1.3731187042224E-4
5.88235294117647	0.6526875	2.48460528506672E-5
5.26315789473684	0.6526875	2.41570016556489E-4
4.76190476190476	0.6526875	4.76352706207226E-4
4.34782608695652	0.6526875	6.61952995849838E-4
4	0.6526875	7.01597848078995E-4
3.7037037037037	0.6526875	4.78540298052583E-4
3.44827586206897	0.6526875	-1.29395367062591E-4
3.2258064516129	0.6526875	-0.0012346568504442
3.03030303030303	0.6526875	-0.00292763711241521
2.85714285714286	0.6526875	-0.00526887012636487
2.7027027027027	0.6526875	-0.00828594618983484
2.56410256410256	0.6526875	-0.0119743708941758
2.4390243902439	0.6526875	-0.0163011931541347
2.32558139534884	0.6526875	-0.0212102431468722
2.22222222222222	0.6526875	-0.0266279932093828
2.12765957446809	0.6526875	-0.0324693009975062
2.04081632653061	0.6526875	-0.0386426741688918
1.96078431372549	0.6526875	-0.0450546831258144
100	0.675	2.24388532967854E-4
33.3333333333333	0.675	8.13891983442904E-5
20	0.675	-3.53441623190059E-5
14.2857142857143	0.675	-1.17051907021083E-4
11.1111111111111	0.675	-1.52945452305792E-4
9.09090909090909	0.675	-1.30786346266496E-4
7.69230769230769	0.675	-3.72624453759419E-5
6.66666666666667	0.675	1.40986696842907E-4
5.88235294117647	0.675	4.13895434185123E-4
5.26315789473684	0.675	7.79503119688111E-4
4.76190476190476	0.675	0.00121217890286244
4.34782608695652	0.675	0.00165333807928965
4	0.675	0.0020102917991642
3.7037037037037	0.675	0.00216442441111644
3.44827586206897	0.675	0.00198569071646802
3.2258064516129	0.675	0.00134880446389352
3.03030303030303	0.675	1.47234342674742E-4
2.85714285714286	0.675	-0.00169718661121556
2.7027027027027	0.675	-0.00422954798383821
2.56410256410256	0.675	-0.0074614579899427
2.4390243902439	0.675	-0.0113738451195778
2.32558139534884	0.675	-0.0159216966844725
2.22222222222222	0.675	-0.0210398280179257
2.12765957446809	0.675	-0.0266487063775441
2.04081632653061	0.675	-0.0326599178312255
1.96078431372549	0.675	-0.0389809357894032
100	0.6976875	1.66362228118259E-4
33.3333333333333	0.6976875	5.24552653153234E-5
20	0.6976875	-3.45021103971288E-5
14.2857142857143	0.6976875	-8.52921566008343E-5
11.1111111111111	0.6976875	-8.79449327338914E-5
9.09090909090909	0.6976875	-2.79016242609621E-5
7.69230769230769	0.6976875	1.12034647188316E-4
6.66666666666667	0.6976875	3.5122349113627E-4
5.88235294117647	0.6976875	7.08283023213817E-4
5.26315789473684	0.6976875	0.00119257905829925
4.76190476190476	0.6976875	0.00179099950834273
4.34782608695652	0.6976875	0.00245606097055029
4	0.6976875	0.00310203063997375
3.7037037037037	0.6976875	0.00361126263960314
3.44827586206897	0.6976875	0.00384823551039177
3.2258064516129	0.6976875	0.00367652138384759
3.03030303030303	0.6976875	0.00297434348018623
2.85714285714286	0.6976875	0.00164601852563968
2.7027027027027	0.6976875	-3.7153330584305E-4
2.56410256410256	0.6976875	-0.00310703915546956
2.4390243902439	0.6976875	-0.0065566317158739
2.32558139534884	0.6976875	-0.0106880064713988
2.22222222222222	0.6976875	-0.0154458875724516
2.12765957446809	0.6976875	-0.0207578764585435
2.04081632653061	0.6976875	-0.0265400896645272
1.96078431372549	0.6976875	-0.0327022078216005
100	0.72075	1.22551524082016E-4
33.3333333333333	0.72075	3.27487255733557E-5
20	0.72075	-3.04413637977987E-5
14.2857142857143	0.72075	-5.78277004896501E-5
11.1111111111111	0.72075	-3.69333583027811E-5
9.09090909090909	0.72075	4.83183454471055E-5
7.69230769230769	0.72075	2.18133833721348E-4
6.66666666666667	0.72075	4.97081881451825E-4
5.88235294117647	0.72075	9.12070965689476E-4
5.26315789473684	0.72075	0.00148413386890658
4.76190476190476	0.72075	0.00221399381748143
4.34782608695652	0.72075	0.00306754804381389
4	0.72075	0.00396890960832507
3.7037037037037	0.72075	0.00480443574947387
3.44827586206897	0.72075	0.00543584895555195
3.2258064516129	0.72075	0.00571766322845638
3.03030303030303	0.72075	0.00551414139003989
2.85714285714286	0.72075	0.00471263063581679
2.7027027027027	0.72075	0.00323179675527866
2.56410256410256	0.72075	0.00102504590761797
2.4390243902439	0.72075	-0.00192012347640771
2.32558139534884	0.72075	-0.00558550454899228
2.22222222222222	0.72075	-0.00992726325342724
2.12765957446809	0.72075	-0.0148816723367427
2.04081632653061	0.72075	-0.0203708501242927
1.96078431372549	0.72075	-0.0263080424766226
100	0.7441875	8.9717329374716E-5
33.3333333333333	0.7441875	1.96411562929999E-5
20	0.7441875	-2.49672634971445E-5
14.2857142857143	0.7441875	-3.53503390403705E-5
11.1111111111111	0.7441875	7.83827736050235E-7
9.09090909090909	0.7441875	1.00259013012787E-4
7.69230769230769	0.7441875	2.8520504558226E-4
6.66666666666667	0.7441875	5.84388690716091E-4
5.88235294117647	0.7441875	0.00103223743370984
5.26315789473684	0.7441875	0.0016613472450186
4.76190476190476	0.7441875	0.0024872103556383
4.34782608695652	0.7441875	0.00349111651017263
4	0.7441875	0.00460985312019717
3.7037037037037	0.7441875	0.00573693794772067
3.44827586206897	0.7441875	0.00673433592943381
3.2258064516129	0.7441875	0.0074499453081314
3.03030303030303	0.7441875	0.00773580103424739
2.85714285714286	0.7441875	0.00746310612443562
2.7027027027027	0.7441875	0.00653244588228456
2.56410256410256	0.7441875	0.00487885295982351
2.4390243902439	0.7441875	0.00247252357409396
2.32558139534884	0.7441875	-6.83731679819581E-4
2.22222222222222	0.7441875	-0.00455894947538813
2.12765957446809	0.7441875	-0.00909957704301029
2.04081632653061	0.7441875	-0.0142352125161095
1.96078431372549	0.7441875	-0.0198840584431368
100	0.768	6.52582372010841E-5
33.3333333333333	0.768	1.11520136503044E-5
20	0.768	-1.9213625078406E-5
14.2857142857143	0.768	-1.79562879215119E-5
11.1111111111111	0.768	2.66271565023739E-5
9.09090909090909	0.768	1.31067903832995E-4
7.69230769230769	0.768	3.1846455841919E-4
6.66666666666667	0.768	6.20485908004165E-4
5.88235294117647	0.768	0.00107795082612121
5.26315789473684	0.768	0.00173446100202936
4.76190476190476	0.768	0.0026207596373085
4.34782608695652	0.768	0.00373519870931559
4	0.768	0.00502990695952722
3.7037037037037	0.768	0.00640878208709576
3.44827586206897	0.768	0.00773722447274911
3.2258064516129	0.768	0.0088593357224984
3.03030303030303	0.768	0.00961696964477027
2.85714285714286	0.768	0.00986648592779643
2.7027027027027	0.768	0.00949087451203314
2.56410256410256	0.768	0.00840661279516657
2.4390243902439	0.768	0.00656584161040148
2.32558139534884	0.768	0.00395492287623157
2.22222222222222	0.768	5.90607112025554E-4
2.12765957446809	0.768	-0.00348518298785213
2.04081632653061	0.768	-0.00821098338133765
1.96078431372549	0.768	-0.0135113646617451
100	0.7921875	4.71597218001203E-5
33.3333333333333	0.7921875	5.84599077844913E-6
20	0.7921875	-1.39263809186175E-5
14.2857142857143	0.7921875	-5.26509433835872E-6
11.1111111111111	0.7921875	4.22962514532231E-5
9.09090909090909	0.7921875	1.44338348028939E-4
7.69230769230769	0.7921875	3.23731394688463E-4
6.66666666666667	0.7921875	6.13652528140184E-4
5.88235294117647	0.7921875	0.00105988575888708
5.26315789473684	0.7921875	0.00171601716306044
4.76190476190476	0.7921875	0.00262801071052939
4.34782608695652	0.7921875	0.00381254082546556
4	0.7921875	0.00523950457087536
3.7037037037037	0.7921875	0.00682632171763832
3.44827586206897	0.7921875	0.0084452314644991
3.2258064516129	0.7921875	0.00993958133221299
3.03030303030303	0.7921875	0.0111435110864917
2.85714285714286	0.7921875	0.0119002132812651
2.7027027027027	0.7921875	0.0120759398263371
2.56410256410256	0.7921875	0.0115687525401281
2.4390243902439	0.7921875	0.0103122876929286
2.32558139534884	0.7921875	0.00827555843548444
2.22222222222222	0.7921875	0.00545989693618982
2.12765957446809	0.7921875	0.00189425129952328
2.04081632653061	0.7921875	-0.00237027846114251
1.96078431372549	0.7921875	-0.00726603530009326
100	0.81675	3.38285469703451E-5
33.3333333333333	0.81675	2.64599483019141E-6
20	0.81675	-9.41141789202393E-6
14.2857142857143	0.81675	3.30846600578751E-6
11.1111111111111	0.81675	4.97210828719331E-5
9.09090909090909	0.81675	1.43773226130236E-4
7.69230769230769	0.81675	3.06983656045896E-4
6.66666666666667	0.81675	5.72602526595038E-4
5.88235294117647	0.81675	9.89588175258347E-4
5.26315789473684	0.81675	0.00162011684796471
4.76190476190476	0.81675	0.00252479414813104
4.34782608695652	0.81675	0.00373938560623135
4	0.81675	0.00525363668483805
3.7037037037037	0.81675	0.00700154349143118
3.44827586206897	0.81675	0.00886559604167528
3.2258064516129	0.81675	0.0106917235394664
3.03030303030303	0.81675	0.01230914181217
2.85714285714286	0.81675	0.0135499239446208
2.7027027027027	0.81675	0.0142648292323813
2.56410256410256	0.81675	0.0143339809393796
2.4390243902439	0.81675	0.0136723634832729
2.32558139534884	0.81675	0.0122309448125865
2.22222222222222	0.81675	0.00999463853878346
2.12765957446809	0.81675	0.00697816657281941
2.04081632653061	0.81675	0.00322090331239389
1.96078431372549	0.81675	-0.00121864816103675
100	0.8416875	2.4112904872871E-5
33.3333333333333	0.8416875	8.41270357676478E-7
20	0.8416875	-5.81753944087039E-6
14.2857142857143	0.8416875	8.47820677909134E-6
11.1111111111111	0.8416875	5.08506252903836E-5
9.09090909090909	0.8416875	1.32982222546138E-4
7.69230769230769	0.8416875	2.74114872850636E-4
6.66666666666667	0.8416875	5.0601657676437E-4
5.88235294117647	0.8416875	8.78940606157612E-4
5.26315789473684	0.8416875	0.00146175792707126
4.76190476190476	0.8416875	0.0023286435316619
4.34782608695652	0.8416875	0.00353466427231268
4	0.8416875	0.00509108052172098
3.7037037037037	0.8416875	0.00695126132951209
3.44827586206897	0.8416875	0.00901141287668825
3.2258064516129	0.8416875	0.0111235072737576
3.03030303030303	0.8416875	0.0131149394926257
2.85714285714286	0.8416875	0.0148090754594224
2.7027027027027	0.8416875	0.0160428032775672
2.56410256410256	0.8416875	0.0166791636510888
2.4390243902439	0.8416875	0.0166146107359633
2.32558139534884	0.8416875	0.0157816781625645
2.22222222222222	0.8416875	0.0141480031971768
2.12765957446809	0.8416875	0.0117129935569139
2.04081632653061	0.8416875	0.00850303052665516
1.96078431372549	0.8416875	0.00456612556183819
100	0.867	1.70807232902599E-5
33.3333333333333	0.867	-9.56450302086219E-8
20	0.867	-3.12780033430641E-6
14.2857142857143	0.867	1.10062785046556E-5
11.1111111111111	0.867	4.74562979676181E-5
9.09090909090909	0.867	1.1529369203012E-4
7.69230769230769	0.867	2.30609546179501E-4
6.66666666666667	0.867	4.22211385731186E-4
5.88235294117647	0.867	7.39635975490572E-4
5.26315789473684	0.867	0.00125621049772999
4.76190476190476	0.867	0.0020580645147652
4.34782608695652	0.867	0.00321920797856155
4	0.867	0.00477354385110517
3.7037037037037	0.867	0.00669636778216925
3.44827586206897	0.867	0.00890087833201519
3.2258064516129	0.867	0.011248720326671
3.03030303030303	0.867	0.013568800848058
2.85714285714286	0.867	0.0156785333825463
2.7027027027027	0.867	0.0174029344618435
2.56410256410256	0.867	0.018589139477531
2.4390243902439	0.867	0.0191155741166092
2.32558139534884	0.867	0.0188961759894893
2.22222222222222	0.867	0.0178807362212992
2.12765957446809	0.867	0.0160523785266109
2.04081632653061	0.867	0.0134233380219494
1.96078431372549	0.867	0.0100298604968519
100	0.8926875	1.20104629016159E-5
33.3333333333333	0.8926875	-5.0687562422294E-7
20	0.8926875	-1.25806907416132E-6
14.2857142857143	0.8926875	1.15813908561071E-5
11.1111111111111	0.8926875	4.11538592384351E-5
9.09090909090909	0.8926875	9.36530877530157E-5
7.69230769230769	0.8926875	1.81368832652569E-4
6.66666666666667	0.8926875	3.28823223589947E-4
5.88235294117647	0.8926875	5.82761578901449E-4
5.26315789473684	0.8926875	0.00101846850801382
4.76190476190476	0.8926875	0.00173189997679239
4.34782608695652	0.8926875	0.00281498649958484
4	0.8926875	0.00432490668800273
3.7037037037037	0.8926875	0.00626095238334211
3.44827586206897	0.8926875	0.00855651288127482
3.2258064516129	0.8926875	0.0110864925322388
3.03030303030303	0.8926875	0.0136848381100184
2.85714285714286	0.8926875	0.0161660632618474
2.7027027027027	0.8926875	0.0183456652225994
2.56410256410256	0.8926875	0.0200564560892586
2.4390243902439	0.8926875	0.0211596163624123
2.32558139534884	0.8926875	0.0215506829875195
2.22222222222222	0.8926875	0.0211612101451898
2.12765957446809	0.8926875	0.0199572996681454
2.04081632653061	0.8926875	0.0179360095544071
1.96078431372549	0.8926875	0.0151206508266569
100	0.91875	8.37590787256958E-6
33.3333333333333	0.91875	-6.26313246925253E-7
20	0.91875	-2.20390536763066E-8
14.2857142857143	0.91875	1.08417026938986E-5
11.1111111111111	0.91875	3.32697289955613E-5
9.09090909090909	0.91875	7.05303017406659E-5
7.69230769230769	0.91875	1.30604279525783E-4
6.66666666666667	0.91875	2.32633687480149E-4
5.88235294117647	0.91875	4.18496411034427E-4
5.26315789473684	0.91875	7.62791822405575E-4
4.76190476190476	0.91875	0.00136866317575431
4.34782608695652	0.91875	0.00234437847460765
4	0.91875	0.00377040294081334
3.7037037037037	0.91875	0.00567158413674051
3.44827586206897	0.91875	0.00800438114128553
3.2258064516129	0.91875	0.0106605301465106
3.03030303030303	0.91875	0.0134826736300931
2.85714285714286	0.91875	0.0162857475139168
2.7027027027027	0.91875	0.0188783939250968
2.56410256410256	0.91875	0.0210810113654454
2.4390243902439	0.91875	0.0227387227595928
2.32558139534884	0.91875	0.0237291131286111
2.22222222222222	0.91875	0.0239654177212636
2.12765957446809	0.91875	0.0233961515576264
2.04081632653061	0.91875	0.0220023485758801
1.96078431372549	0.91875	0.0197933191984331
100	0.9451875	5.80067342088084E-6
33.3333333333333	0.9451875	-5.78545200679986E-7
20	0.9451875	6.76226089887038E-7
14.2857142857143	0.9451875	9.30410494917211E-6
11.1111111111111	0.9451875	2.48997095808242E-5
9.09090909090909	0.9451875	4.7879967396299E-5
7.69230769230769	0.9451875	8.1747935180442E-5
6.66666666666667	0.9451875	1.39356244346422E-4
5.88235294117647	0.9451875	2.55830920120321E-4
5.26315789473684	0.9451875	5.02280862860717E-4
4.76190476190476	0.9451875	9.86064233882556E-4
4.34782608695652	0.9451875	0.00182959100219675
4	0.9451875	0.00313588049753083
3.7037037037037	0.9451875	0.00495644392343082
3.44827586206897	0.9451875	0.00727327131787742
3.2258064516129	0.9451875	0.00999836758196098
3.03030303030303	0.9451875	0.012986779019556
2.85714285714286	0.9451875	0.0160573747347806
2.7027027027027	0.9451875	0.0190149189379331
2.56410256410256	0.9451875	0.0216696618219277
2.4390243902439	0.9451875	0.0238521665417101
2.32558139534884	0.9451875	0.0254228675371398
2.22222222222222	0.9451875	0.0262768415003488
2.12765957446809	0.9451875	0.0263447216533243
2.04081632653061	0.9451875	0.0255908336732555
1.96078431372549	0.9451875	0.0240095616568643
100	0.972	4.00145395400783E-6
33.3333333333333	0.972	-4.83494026205343E-7
20	0.972	1.00199937168607E-6
14.2857142857143	0.972	7.38757463423809E-6
11.1111111111111	0.972	1.68417329936225E-5
9.09090909090909	0.972	2.71845499271133E-5
7.69230769230769	0.972	3.7445789575705E-5
6.66666666666667	0.972	5.36048090751275E-5
5.88235294117647	0.972	1.02378691368859E-4
5.26315789473684	0.972	2.48611520618299E-4
4.76190476190476	0.972	6.00557078297744E-4
4.34782608695652	0.972	0.00129198294119916
4	0.972	0.00244712940564573
3.7037037037037	0.972	0.00414455216753992
3.44827586206897	0.972	0.00639390434658283
3.2258064516129	0.972	0.0091305552910395
3.03030303030303	0.972	0.0122257025580104
2.85714285714286	0.972	0.0155057643337438
2.7027027027027	0.972	0.0187748700535556
2.56410256410256	0.972	0.0218357110101811
2.4390243902439	0.972	0.0245061284398957
2.32558139534884	0.972	0.0266305201920187
2.22222222222222	0.972	0.0280862845593929
2.12765957446809	0.972	0.0287860949176302
2.04081632653061	0.972	0.0286771174811495
1.96078431372549	0.972	0.0277380148345231
100	0.9991875	2.73754039075256E-6
33.3333333333333	0.9991875	-3.57771197570151E-7
20	0.9991875	1.07220668016448E-6
14.2857142857143	0.9991875	5.40090408397927E-6
11.1111111111111	0.9991875	9.66269327751578E-6
9.09090909090909	0.9991875	9.43846306394803E-6
7.69230769230769	0.9991875	-4.47246567485341E-7
6.66666666666667	0.9991875	-2.11484287414865E-5
5.88235294117647	0.9991875	-3.57093297605493E-5
5.26315789473684	0.9991875	1.17730282241834E-5
4.76190476190476	0.9991875	2.26926003894902E-4
4.34782608695652	0.9991875	7.51601264181648E-4
4	0.9991875	0.00172919824240602
3.7037037037037	0.9991875	0.00326511033605456
3.44827586206897	0.9991875	0.00539813450240585
3.2258064516129	0.9991875	0.00808991155652881
3.03030303030303	0.9991875	0.0112313017997838
2.85714285714286	0.9991875	0.0146600415088572
2.7027027027027	0.9991875	0.018183065242322
2.56410256410256	0.9991875	0.0215983748405828
2.4390243902439	0.9991875	0.0247132532983577
2.32558139534884	0.9991875	0.0273575066359539
2.22222222222222	0.9991875	0.0293916294316172
2.12765957446809	0.9991875	0.0307105462106467
2.04081632653061	0.9991875	0.0312439829133922
1.96078431372549	0.9991875	0.030954296069879
100	1.02675	1.83668399051342E-6
33.3333333333333	1.02675	-2.55171869798463E-7
20	1.02675	9.81585818838075E-7
14.2857142857143	1.02675	3.55245765649942E-6
11.1111111111111	1.02675	3.69788030821554E-6
9.09090909090909	1.02675	-4.78683478579449E-6
7.69230769230769	1.02675	-3.0800077855815E-5
6.66666666666667	1.02675	-8.2559060098722E-5
5.88235294117647	1.02675	-1.53814435472679E-4
5.26315789473684	1.02675	-2.00087119483559E-4
4.76190476190476	1.02675	-1.21968343210002E-4
4.34782608695652	1.02675	2.26734302451867E-4
4	1.02675	0.0010058808872362
3.7037037037037	1.02675	0.00234677649887466
3.44827586206897	1.02675	0.00431827456226172
3.2258064516129	1.02675	0.00691069949297724
3.03030303030303	1.02675	0.0100379833999949
2.85714285714286	1.02675	0.0135529178851819
2.7027027027027	1.02675	0.0172688400869301
2.56410256410256	1.02675	0.0209821800876143
2.4390243902439	1.02675	0.0244921405045665
2.32558139534884	1.02675	0.0276156988414293
2.22222222222222	1.02675	0.0301975197556355
2.12765957446809	1.02675	0.0321152550770245
2.04081632653061	1.02675	0.0332811695564211
1.96078431372549	1.02675	0.0336409051668863
100	1.0546875	1.23900627146224E-6
33.3333333333333	1.0546875	-1.61605796788786E-7
20	1.0546875	8.27863101588842E-7
14.2857142857143	1.0546875	1.96962446361659E-6
11.1111111111111	1.0546875	-9.01279370935989E-7
9.09090909090909	1.0546875	-1.52823087858861E-5
7.69230769230769	1.0546875	-5.31335187507791E-5
6.66666666666667	1.0546875	-1.29318944537255E-4
5.88235294117647	1.0546875	-2.48810566128046E-4
5.26315789473684	1.0546875	-3.80715181751133E-4
4.76190476190476	1.0546875	-4.35410378811408E-4
4.34782608695652	1.0546875	-2.66433288044415E-4
4	1.0546875	2.99226610249416E-4
3.7037037037037	1.0546875	0.00141708328897055
3.44827586206897	1.0546875	0.00318631179262192
3.2258064516129	1.0546875	0.00562788741280479
3.03030303030303	1.0546875	0.00868193397249802
2.85714285714286	1.0546875	0.0122199430484244
2.7027027027027	1.0546875	0.0160653426899339
2.56410256410256	1.0546875	0.0200163358267528
2.4390243902439	1.0546875	0.0238668039310067
2.32558139534884	1.0546875	0.0274229449541274
2.22222222222222	1.0546875	0.0305149729619804
2.12765957446809	1.0546875	0.0330040631282104
2.04081632653061	1.0546875	0.0347852055313427
1.96078431372549	1.0546875	0.035787140563127
100	1.083	8.32374880091962E-7
33.3333333333333	1.083	-9.76919829784634E-8
20	1.083	6.18337504431055E-7
14.2857142857143	1.083	7.2690961201194E-7
11.1111111111111	1.083	-4.13933576710688E-6
9.09090909090909	1.083	-2.21388497524742E-5
7.69230769230769	1.083	-6.75356046811805E-5
6.66666666666667	1.083	-1.6106880059737E-4
5.88235294117647	1.083	-3.19029781132043E-4
5.26315789473684	1.083	-5.25783545096785E-4
4.76190476190476	1.083	-7.049316484124E-4
4.34782608695652	1.083	-7.14079145308812E-4
4	1.083	-3.70928957695889E-4
3.7037037037037	1.083	5.01841896460658E-4
3.44827586206897	1.083	0.00203330128738479
3.2258064516129	1.083	0.00427646197781632
3.03030303030303	1.083	0.00720037139916428
2.85714285714286	1.083	0.0106987485704895
2.7027027027027	1.083	0.0146088310895146
2.56410256410256	1.083	0.0187340875024028
2.4390243902439	1.083	0.0228660578956072
2.32558139534884	1.083	0.0268025459071456
2.22222222222222	1.083	0.0303610107312214
2.12765957446809	1.083	0.0333871288980804
2.04081632653061	1.083	0.0357591453614466
1.96078431372549	1.083	0.0373889158376246
100	1.1116875	5.3991167140089E-7
33.3333333333333	1.1116875	-5.0178661632538E-8
20	1.1116875	4.22912862101104E-7
14.2857142857143	1.1116875	-1.7097075275727E-7
11.1111111111111	1.1116875	-6.09968964257842E-6
9.09090909090909	1.1116875	-2.56708693202138E-5
7.69230769230769	1.1116875	-7.45411218469513E-5
6.66666666666667	1.1116875	-1.78286932002575E-4
5.88235294117647	1.1116875	-3.64104240509991E-4
5.26315789473684	1.1116875	-6.32793868302114E-4
4.76190476190476	1.1116875	-9.24392514834498E-4
4.34782608695652	1.1116875	-0.00110495106718007
4	1.1116875	-9.8727584335756E-4
3.7037037037037	1.1116875	-3.75269871680501E-4
3.44827586206897	1.1116875	8.88787897194018E-4
3.2258064516129	1.1116875	0.0028907240501409
3.03030303030303	1.1116875	0.00563082722757637
2.85714285714286	1.1116875	0.00902831161712376
2.7027027027027	1.1116875	0.0129379272722839
2.56410256410256	1.1116875	0.0171720030763158
2.4390243902439	1.1116875	0.021522931434705
2.32558139534884	1.1116875	0.0257827307401396
2.22222222222222	1.1116875	0.0297580838805861
2.12765957446809	1.1116875	0.0332805144957689
2.04081632653061	1.1116875	0.0362122630746577
1.96078431372549	1.1116875	0.0384485346028453
100	1.14075	3.53266107009318E-7
33.3333333333333	1.14075	-2.01571060379028E-8
20	1.14075	2.48896152270996E-7
14.2857142857143	1.14075	-7.57002346386257E-7
11.1111111111111	1.14075	-6.96953677239439E-6
9.09090909090909	1.14075	-2.63470669086124E-5
7.69230769230769	1.14075	-7.50228462060181E-5
6.66666666666667	1.14075	-1.82116605772135E-4
5.88235294117647	1.14075	-3.84829482365131E-4
5.26315789473684	1.14075	-7.01025901180689E-4
4.76190476190476	1.14075	-0.00108993667968115
4.34782608695652	1.14075	-0.00143046390682108
4	1.14075	-0.00153523197092162
3.7037037037037	1.14075	-0.00119317645339211
3.44827586206897	1.14075	-2.19791131114007E-4
3.2258064516129	1.14075	0.00150362666390287
3.03030303030303	1.14075	0.00401040237678587
2.85714285714286	1.14075	0.00724823921393767
2.7027027027027	1.14075	0.011092903806982
2.56410256410256	1.14075	0.0153692579009589
2.4390243902439	1.14075	0.0198739376291999
2.32558139534884	1.14075	0.0243960303912094
2.22222222222222	1.14075	0.0287336493578231
2.12765957446809	1.14075	0.0327057873783115
2.04081632653061	1.14075	0.0361596865089804
1.96078431372549	1.14075	0.0389744016149731
100	1.1701875	2.39584503141813E-7
33.3333333333333	1.1701875	-2.25931927287078E-9
20	1.1701875	1.21183790563897E-7
14.2857142857143	1.1701875	-1.06659714182178E-6
11.1111111111111	1.1701875	-6.966871902021E-6
9.09090909090909	1.1701875	-2.47640838411435E-5
7.69230769230769	1.1701875	-7.01025033432184E-5
6.66666666666667	1.1701875	-1.74238446883719E-4
5.88235294117647	1.1701875	-3.83003773363343E-4
5.26315789473684	1.1701875	-7.31341024297081E-4
4.76190476190476	1.1701875	-0.00119990291548844
4.34782608695652	1.1701875	-0.0016847043638695
4	1.1701875	-0.00200318561999061
3.7037037037037	1.1701875	-0.00193363749651163
3.44827586206897	1.1701875	-0.00126746266846514
3.2258064516129	1.1701875	1.46291995287786E-4
3.03030303030303	1.1701875	0.00237520126795728
2.85714285714286	1.1701875	0.00539801828302424
2.7027027027027	1.1701875	0.00911495745497413
2.56410256410256	1.1701875	0.0133669940016794
2.4390243902439	1.1701875	0.0179584846984318
2.32558139534884	1.1701875	0.0226786493846315
2.22222222222222	1.1701875	0.0273195363860968
2.12765957446809	1.1701875	0.0316894679456131
2.04081632653061	1.1701875	0.0356219656678137
1.96078431372549	1.1701875	0.0389806705857308
100	1.2	1.4642867635725E-7
33.3333333333333	1.2	5.95218148092217E-9
20	1.2	3.20689583325993E-8
14.2857142857143	1.2	-1.15928136544536E-6
11.1111111111111	1.2	-6.32594374372389E-6
9.09090909090909	1.2	-2.15113048028022E-5
7.69230769230769	1.2	-6.10307943803892E-5
6.66666666666667	1.2	-1.56703607362339E-4
5.88235294117647	1.2	-3.61237672871614E-4
5.26315789473684	1.2	-7.25996214709846E-4
4.76190476190476	1.2	-0.00125470861127886
4.34782608695652	1.2	-0.00186440978150874
4	1.2	-0.00238252245515063
3.7037037037037	1.2	-0.00258153934857103
3.44827586206897	1.2	-0.00223214877461459
3.2258064516129	1.2	-0.00115254377875168
3.03030303030303	1.2	7.59665703507473E-4
2.85714285714286	1.2	0.00351646096752154
2.7027027027027	1.2	0.00704553752130667
2.56410256410256	1.2	0.0112075716969391
2.4390243902439	1.2	0.0158181680744253
2.32558139534884	1.2	0.0206698921526837
2.22222222222222	1.2	0.0255514390875264
2.12765957446809	1.2	0.0302625929940017
2.04081632653061	1.2	0.0346246817742125
1.96078431372549	1.2	0.0384869174492863
100	1.2301875	9.88056135211579E-8
33.3333333333333	1.2301875	6.79059894957781E-9
20	1.2301875	-2.55255447485807E-8
14.2857142857143	1.2301875	-1.09893334702011E-6
11.1111111111111	1.2301875	-5.26163794689909E-6
9.09090909090909	1.2301875	-1.7179961330504E-5
7.69230769230769	1.2301875	-4.91001185439161E-5
6.66666666666667	1.2301875	-1.31792112123445E-4
5.88235294117647	1.2301875	-3.22737098180814E-4
5.26315789473684	1.2301875	-6.88450323216295E-4
4.76190476190476	1.2301875	-0.00125661916768723
4.34782608695652	1.2301875	-0.00196884606183661
4	1.2301875	-0.00266765720750913
3.7037037037037	1.2301875	-0.00312501361568734
3.44827586206897	1.2301875	-0.00309496815618119
3.2258064516129	1.2301875	-0.00236696405936654
3.03030303030303	1.2301875	-8.03886476038008E-4
2.85714285714286	1.2301875	0.00164098884068147
2.7027027027027	1.2301875	0.0049256673712153
2.56410256410256	1.2301875	0.00893390317246907
2.4390243902439	1.2301875	0.0134960713526588
2.32558139534884	1.2301875	0.0184114617055112
2.22222222222222	1.2301875	0.0234682627753902
2.12765957446809	1.2301875	0.0284601097489541
2.04081632653061	1.2301875	0.0331979057718678
1.96078431372549	1.2301875	0.0375176890163622
100	1.26075	5.72732180237042E-8
33.3333333333333	1.26075	6.0829121729677E-9
20	1.26075	-6.14580065610558E-8
14.2857142857143	1.26075	-9.3681421696071E-7
11.1111111111111	1.26075	-3.98385944599045E-6
9.09090909090909	1.26075	-1.23372569052373E-5
7.69230769230769	1.26075	-3.55646986348256E-5
6.66666666666667	1.26075	-1.01864995481364E-4
5.88235294117647	1.26075	-2.71123567166154E-4
5.26315789473684	1.26075	-6.23065095078637E-4
4.76190476190476	1.26075	-0.00120954755444176
4.34782608695652	1.26075	-0.00199963676644572
4	1.26075	-0.00285597406534439
3.7037037037037	1.26075	-0.00355553593263223
3.44827586206897	1.26075	-0.00384038469071505
3.2258064516129	1.26075	-0.00347415444569985
3.03030303030303	1.26075	-0.00228582499365912
2.85714285714286	1.26075	-1.92888852360737E-4
2.7027027027027	1.26075	0.00279531772693847
2.56410256410256	1.26075	0.00658878720370627
2.4390243902439	1.26075	0.0110361844479387
2.32558139534884	1.26075	0.0159468195087596
2.22222222222222	1.26075	0.0211115386385826
2.12765957446809	1.26075	0.0263203463851654
2.04081632653061	1.26075	0.031375758993223
1.96078431372549	1.26075	0.0361020428160655
100	1.2916875	3.94467625456364E-8
33.3333333333333	1.2916875	6.39161644159293E-9
20	1.2916875	-6.54849115165728E-8
14.2857142857143	1.2916875	-7.27126917731186E-7
11.1111111111111	1.2916875	-2.65718123443795E-6
9.09090909090909	1.2916875	-7.45762704573528E-6
7.69230769230769	1.2916875	-2.15861579333736E-5
6.66666666666667	1.2916875	-6.92447148814686E-5
5.88235294117647	1.2916875	-2.10215120820723E-4
5.26315789473684	1.2916875	-5.3493206519058E-4
4.76190476190476	1.2916875	-0.00111878135617318
4.34782608695652	1.2916875	-0.00196055258872972
4	1.2916875	-0.00294766643846435
3.7037037037037	1.2916875	-0.00386786817311067
3.44827586206897	1.2916875	-0.00445644190995975
3.2258064516129	1.2916875	-0.00445478503609526
3.03030303030303	1.2916875	-0.00365955464767171
2.85714285714286	1.2916875	-0.00195209077482573
2.7027027027027	1.2916875	6.92820584878227E-4
2.56410256410256	1.2916875	0.00421429916445405
2.4390243902439	1.2916875	0.00848261495929693
2.32558139534884	1.2916875	0.0133205681583027
2.22222222222222	1.2916875	0.0185247966066428
2.12765957446809	1.2916875	0.0238844056317055
2.04081632653061	1.2916875	0.0291957797611762
1.96078431372549	1.2916875	0.034273129074453
100	1.323	2.43293019873781E-8
33.3333333333333	1.323	3.9737263587823E-9
20	1.323	-6.4988439380025E-8
14.2857142857143	1.323	-5.03024809214386E-7
11.1111111111111	1.323	-1.41335361373054E-6
9.09090909090909	1.323	-2.92852210899164E-6
7.69230769230769	1.323	-8.16144482872407E-6
6.66666666666667	1.323	-3.61042004206569E-5
5.88235294117647	1.323	-1.43852747278707E-4
5.26315789473684	1.323	-4.29571113842922E-4
4.76190476190476	1.323	-9.90711206718331E-4
4.34782608695652	1.323	-0.00185722107768413
4	1.323	-0.00294558742310239
3.7037037037037	1.323	-0.00406004943911952
3.44827586206897	1.323	-0.00493475564794844
3.2258064516129	1.323	-0.00529314474029805
3.03030303030303	1.323	-0.00490186312972881
2.85714285714286	1.323	-0.00360640143549725
2.7027027027027	1.323	-0.00134564712306065
2.56410256410256	1.323	0.00185116401780612
2.4390243902439	1.323	0.00587908490020106
2.32558139534884	1.323	0.0105777715101448
2.22222222222222	1.323	0.0157528857020467
2.12765957446809	1.323	0.0211955573886391
2.04081632653061	1.323	0.0266984362625687
1.96078431372549	1.323	0.0320675957140604
100	1.3546875	1.23495566684132E-8
33.3333333333333	1.3546875	4.09248659027347E-9
20	1.3546875	-5.34993694227829E-8
14.2857142857143	1.3546875	-2.92695947061291E-7
11.1111111111111	1.3546875	-3.47217180073782E-7
9.09090909090909	1.3546875	9.63214910391967E-7
7.69230769230769	1.3546875	3.8979407134258E-6
6.66666666666667	1.3546875	-4.38021287176691E-6
5.88235294117647	1.3546875	-7.57484902302262E-5
5.26315789473684	1.3546875	-3.12714437407799E-4
4.76190476190476	1.3546875	-8.32517362190625E-4
4.34782608695652	1.3546875	-0.00169687460877731
4	1.3546875	-0.00285498252844603
3.7037037037037	1.3546875	-0.00413320732680867
3.44827586206897	1.3546875	-0.00527051428074222
3.2258064516129	1.3546875	-0.00597727658583964
3.03030303030303	1.3546875	-0.0059931730878775
2.85714285714286	1.3546875	-0.00512886684408615
2.7027027027027	1.3546875	-0.00328656909179712
2.56410256410256	1.3546875	-4.61772084077883E-4
2.4390243902439	1.3546875	0.00326827662251389
2.32558139534884	1.3546875	0.0077633648278888
2.22222222222222	1.3546875	0.0128414262116497
2.12765957446809	1.3546875	0.0182986627052502
2.04081632653061	1.3546875	0.0239265432560723
1.96078431372549	1.3546875	0.029525126554777
100	1.38675	1.33610601384075E-8
33.3333333333333	1.38675	1.46804589116299E-9
20	1.38675	-3.90001042031989E-8
14.2857142857143	1.38675	-1.15626468364237E-7
11.1111111111111	1.38675	4.87436563788915E-7
9.09090909090909	1.38675	4.03429414005647E-6
7.69230769230769	1.38675	1.39820878224037E-5
6.66666666666667	1.38675	2.42980223070505E-5
5.88235294117647	1.38675	-9.33035615286364E-6
5.26315789473684	1.38675	-1.90051119374548E-4
4.76190476190476	1.38675	-6.51910707284896E-4
4.34782608695652	1.38675	-0.00148800935686157
4	1.38675	-0.00268321108739857
3.7037037037037	1.38675	-0.00409136258899163
3.44827586206897	1.38675	-0.00546238906125617
3.2258064516129	1.38675	-0.0064990263007833
3.03030303030303	1.38675	-0.00691773792122462
2.85714285714286	1.38675	-0.0064960953210788
2.7027027027027	1.38675	-0.00509949044083483
2.56410256410256	1.38675	-0.00268804838288582
2.4390243902439	1.38675	6.91288444847181E-4
2.32558139534884	1.38675	0.00492155456736345
2.22222222222222	1.38675	0.00983621241434901
2.12765957446809	1.38675	0.0152395719968602
2.04081632653061	1.38675	0.020924690379215
1.96078431372549	1.38675	0.026687888700702
100	1.4191875	9.3158573848394E-9
33.3333333333333	1.4191875	3.64964609864677E-10
20	1.4191875	-2.50308382817431E-8
14.2857142857143	1.4191875	1.68320312635527E-8
11.1111111111111	1.4191875	1.07539488926295E-6
9.09090909090909	1.4191875	6.19104452737686E-6
7.69230769230769	1.4191875	2.1691212739192E-5
6.66666666666667	1.4191875	4.8629591961461E-5
5.88235294117647	1.4191875	5.23647737228089E-5
5.26315789473684	1.4191875	-6.70789118806336E-5
4.76190476190476	1.4191875	-4.56823710679027E-4
4.34782608695652	1.4191875	-0.0012400625472374
4	1.4191875	-0.00243942877490981
3.7037037037037	1.4191875	-0.00394117303588487
3.44827586206897	1.4191875	-0.00551238163034814
3.2258064516129	1.4191875	-0.00685401681519376
3.03030303030303	1.4191875	-0.00766374279074009
2.85714285714286	1.4191875	-0.00768849913508278
2.7027027027027	1.4191875	-0.00675737550588149
2.56410256410256	1.4191875	-0.0047940377246542
2.4390243902439	1.4191875	-0.0018128855143569
2.32558139534884	1.4191875	0.00209526576817423
2.22222222222222	1.4191875	0.00678256566304672
2.12765957446809	1.4191875	0.0120645392911839
2.04081632653061	1.4191875	0.0177386701555991
1.96078431372549	1.4191875	0.0235999856990226
100	1.452	5.45049005215615E-9
33.3333333333333	1.452	3.40223288181544E-10
20	1.452	-1.50390624794977E-8
14.2857142857143	1.452	1.08864027395188E-7
11.1111111111111	1.452	1.41537380025974E-6
9.09090909090909	1.452	7.43128017515975E-6
7.69230769230769	1.452	2.68262182066971E-5
6.66666666666667	1.452	6.77104913195218E-5
5.88235294117647	1.452	1.06810079715667E-4
5.26315789473684	1.452	5.11413587259457E-5
4.76190476190476	1.452	-2.55145076807407E-4
4.34782608695652	1.452	-9.63080594275903E-4
4	1.452	-0.00213424320123813
3.7037037037037	1.452	-0.00369163571858485
3.44827586206897	1.452	-0.00542560960041441
3.2258064516129	1.452	-0.00704155227691055
3.03030303030303	1.452	-0.00822334449662725
2.85714285714286	1.452	-0.00869046315265664
2.7027027027027	1.452	-0.00823689788702831
2.56410256410256	1.452	-0.00674933518814802
2.4390243902439	1.452	-0.0042078217932506
2.32558139534884	1.452	-6.74391116739517E-4
2.22222222222222	1.452	0.00372482402094677
2.12765957446809	1.452	0.00881965339348508
2.04081632653061	1.452	0.0144149145121043
1.96078431372549	1.452	0.0203069152707543
100	1.4851875	1.92993025453335E-9
33.3333333333333	1.4851875	-2.80342275384063E-11
20	1.4851875	-7.56124130879936E-9
14.2857142857143	1.4851875	1.70406499660985E-7
11.1111111111111	1.4851875	1.5301739737327E-6
9.09090909090909	1.4851875	7.81476968186139E-6
7.69230769230769	1.4851875	2.93836988933339E-5
6.66666666666667	1.4851875	8.09893619085275E-5
5.88235294117647	1.4851875	1.51993928210428E-4
5.26315789473684	1.4851875	1.6011824622144E-4
4.76190476190476	1.4851875	-5.44632006862155E-5
4.34782608695652	1.4851875	-6.67396129467123E-4
4	1.4851875	-0.00177935786786959
3.7037037037037	1.4851875	-0.0033537471885265
3.44827586206897	1.4851875	-0.00521004023732927
3.2258064516129	1.4851875	-0.00706445664539429
3.03030303030303	1.4851875	-0.00859263552917456
2.85714285714286	1.4851875	-0.00949044183479253
2.7027027027027	1.4851875	-0.0095186608578366
2.56410256410256	1.4851875	-0.00852709423111428
2.4390243902439	1.4851875	-0.006460095884953
2.32558139534884	1.4851875	-0.00334861111629735
2.22222222222222	1.4851875	7.05805058830895E-4
2.12765957446809	1.4851875	0.00555028759226865
2.04081632653061	1.4851875	0.0109999394930416
1.96078431372549	1.4851875	0.0168550209610985
100	1.51875	2.50787380202553E-9
33.3333333333333	1.51875	-3.95478842675981E-10
20	1.51875	3.38888457986054E-10
14.2857142857143	1.51875	1.77541857783161E-7
11.1111111111111	1.51875	1.46846059668372E-6
9.09090909090909	1.51875	7.46009293154926E-6
7.69230769230769	1.51875	2.95271409982525E-5
6.66666666666667	1.51875	8.83016893594658E-5
5.88235294117647	1.51875	1.86511445746399E-4
5.26315789473684	1.51875	2.56028318290655E-4
4.76190476190476	1.51875	1.38135529362846E-4
4.34782608695652	1.51875	-3.63307986493149E-4
4	1.51875	-0.00138720645674558
3.7037037037037	1.51875	-0.00294014196671303
3.44827586206897	1.51875	-0.00487618095376382
3.2258064516129	1.51875	-0.006928856632643
3.03030303030303	1.51875	-0.0087715398066973
2.85714285714286	1.51875	-0.010080985929777
2.7027027027027	1.51875	-0.0105873397293254
2.56410256410256	1.51875	-0.0101042598402681
2.4390243902439	1.51875	-0.00853959402441587
2.32558139534884	1.51875	-0.00589128377006249
2.22222222222222	1.51875	-0.00223368434988413
2.12765957446809	1.51875	0.00230057691901389
2.04081632653061	1.51875	0.00753980726809428
1.96078431372549	1.51875	0.0132909592531574
100	1.5526875	1.61324353644853E-9
33.3333333333333	1.5526875	-2.62920478471115E-10
20	1.5526875	3.9228756694685E-9
14.2857142857143	1.5526875	1.70352400244307E-7
11.1111111111111	1.5526875	1.27292845056549E-6
9.09090909090909	1.5526875	6.52023115036709E-6
7.69230769230769	1.5526875	2.75414741849676E-5
6.66666666666667	1.5526875	8.97927534527443E-5
5.88235294117647	1.5526875	2.09539490580088E-4
5.26315789473684	1.5526875	3.35835693415002E-4
4.76190476190476	1.5526875	3.16304291343038E-4
4.34782608695652	1.5526875	-6.07915063578287E-5
4	1.5526875	-9.70583723521645E-4
3.7037037037037	1.5526875	-0.00246471163518502
3.44827586206897	1.5526875	-0.00443673062586759
3.2258064516129	1.5526875	-0.00664390377244511
3.03030303030303	1.5526875	-0.00876366689401958
2.85714285714286	1.5526875	-0.0104587000472668
2.7027027027027	1.5526875	-0.0114317997169136
2.56410256410256	1.5526875	-0.0114618391039743
2.4390243902439	1.5526875	-0.0104199173504733
2.32558139534884	1.5526875	-0.00826943836989757
2.22222222222222	1.5526875	-0.00505528288895682
2.12765957446809	1.5526875	-8.87069969562818E-4
2.04081632653061	1.5526875	0.00407961431804749
1.96078431372549	1.5526875	0.00966117596168401
100	1.587	3.66881418305048E-10
33.3333333333333	1.587	-3.35895998260048E-10
20	1.587	6.95664488052152E-9
14.2857142857143	1.587	1.43575570463408E-7
11.1111111111111	1.587	9.89707583558331E-7
9.09090909090909	1.587	5.17156752026214E-6
7.69230769230769	1.587	2.38054545374429E-5
6.66666666666667	1.587	8.59041417475945E-5
5.88235294117647	1.587	2.20855650200216E-4
5.26315789473684	1.587	3.97315748368156E-4
4.76190476190476	1.587	4.74546967663256E-4
4.34782608695652	1.587	2.30771745542025E-4
4	1.587	-5.42327391500787E-4
3.7037037037037	1.587	-0.00194221511335165
3.44827586206897	1.587	-0.00390619671259115
3.2258064516129	1.587	-0.00622148320019516
3.03030303030303	1.587	-0.00857606590808391
2.85714285714286	1.587	-0.0106241428467047
2.7027027027027	1.587	-0.0120450611698218
2.56410256410256	1.587	-0.0125849625171325
2.4390243902439	1.587	-0.012078518528622
2.32558139534884	1.587	-0.0104535762119632
2.22222222222222	1.587	-0.00772352606915154
2.12765957446809	1.587	-0.00397242653767635
2.04081632653061	1.587	6.63004388417221E-4
1.96078431372549	1.587	0.00601140631665146
100	1.6216875	4.20349834106188E-10
33.3333333333333	1.6216875	5.57788633164958E-11
20	1.6216875	5.58554433339783E-9
14.2857142857143	1.6216875	1.07892770720905E-7
11.1111111111111	1.6216875	6.67651731654069E-7
9.09090909090909	1.6216875	3.57084317204373E-6
7.69230769230769	1.6216875	1.87792924928748E-5
6.66666666666667	1.6216875	7.73244347243765E-5
5.88235294117647	1.6216875	2.20740767236455E-4
5.26315789473684	1.6216875	4.39107913605241E-4
4.76190476190476	1.6216875	6.08380219957199E-4
4.34782608695652	1.6216875	5.02837081076423E-4
4	1.6216875	-1.14937344785742E-4
3.7037037037037	1.6216875	-0.00138789906855249
3.44827586206897	1.6216875	-0.00330053598965802
3.2258064516129	1.6216875	-0.00567583332421005
3.03030303030303	1.6216875	-0.00821897332767496
2.85714285714286	1.6216875	-0.0105816530760573
2.7027027027027	1.6216875	-0.0124242957957801
2.56410256410256	1.6216875	-0.0134629989749956
2.4390243902439	1.6216875	-0.0134969452649269
2.32558139534884	1.6216875	-0.0124179026922753
2.22222222222222	1.6216875	-0.0102061483200701
2.12765957446809	1.6216875	-0.00691787458498056
2.04081632653061	1.6216875	-0.00266830091401274
1.96078431372549	1.6216875	0.00238618274495318
100	1.65675	3.75719124714787E-12
33.3333333333333	1.65675	-1.03984136412725E-10
20	1.65675	5.93235016956183E-9
14.2857142857143	1.65675	7.1626229366505E-8
11.1111111111111	1.65675	3.46235147521839E-7
9.09090909090909	1.65675	1.90401414892434E-6
7.69230769230769	1.65675	1.29327693997991E-5
6.66666666666667	1.65675	6.49184002494178E-5
5.88235294117647	1.65675	2.09986224813053E-4
5.26315789473684	1.65675	4.60691727261138E-4
4.76190476190476	1.65675	7.14377907753301E-4
4.34782608695652	1.65675	7.47854443247984E-4
4	1.65675	2.99695233485639E-4
3.7037037037037	1.65675	-8.17094893310225E-4
3.44827586206897	1.65675	-0.00263667232200854
3.2258064516129	1.65675	-0.00502314899191402
3.03030303030303	1.65675	-0.00770546651185368
2.85714285714286	1.65675	-0.0103391342525278
2.7027027027027	1.65675	-0.0125706980689315
2.56410256410256	1.65675	-0.0140895493458226
2.4390243902439	1.65675	-0.0146609451799619
2.32558139534884	1.65675	-0.0141405605015412
2.22222222222222	1.65675	-0.0124743951315791
2.12765957446809	1.65675	-0.00968876942436065
2.04081632653061	1.65675	-0.00587491089869399
1.96078431372549	1.65675	-0.00117161227575172
100	1.6921875	-2.0463689797606E-9
33.3333333333333	1.6921875	-3.65923379631459E-11
20	1.6921875	4.48527630690395E-9
14.2857142857143	1.6921875	3.40215400604805E-8
11.1111111111111	1.6921875	5.70045664879329E-8
9.09090909090909	1.6921875	3.14487482772454E-7
7.69230769230769	1.6921875	6.75125600538377E-6
6.66666666666667	1.6921875	4.96762614015243E-5
5.88235294117647	1.6921875	1.89786582233572E-4
5.26315789473684	1.6921875	4.62344078301358E-4
4.76190476190476	1.6921875	7.90244408355131E-4
4.34782608695652	1.6921875	9.5949232564551E-4
4	1.6921875	6.90593545394588E-4
3.7037037037037	1.6921875	-2.44870655751805E-4
3.44827586206897	1.6921875	-0.00193217632235829
3.2258064516129	1.6921875	-0.00428123696324047
3.03030303030303	1.6921875	-0.00705115080699818
2.85714285714286	1.6921875	-0.00990777462867056
2.7027027027027	1.6921875	-0.0124893182911091
2.56410256410256	1.6921875	-0.014462399633189
2.4390243902439	1.6921875	-0.0155605082780435
2.32558139534884	1.6921875	-0.0156038178158065
2.22222222222222	1.6921875	-0.0145033010951251
2.12765957446809	1.6921875	-0.0122537453899709
2.04081632653061	1.6921875	-0.00892014284221537
1.96078431372549	1.6921875	-0.00462115876958773
100	1.728	-6.4347472202353E-11
33.3333333333333	1.728	-1.50369104507054E-11
20	1.728	2.0102456927E-9
14.2857142857143	1.728	4.25633644951936E-9
11.1111111111111	1.728	-1.7782217156778E-7
9.09090909090909	1.728	-1.08176873650637E-6
7.69230769230769	1.728	6.80755772567554E-7
6.66666666666667	1.728	3.26515969388082E-5
5.88235294117647	1.728	1.61670980127867E-4
5.26315789473684	1.728	4.45088879244875E-4
4.76190476190476	1.728	8.34817899882724E-4
4.34782608695652	1.728	0.00113271653041527
4	1.728	0.00104790858104662
3.7037037037037	1.728	3.14293396832207E-4
3.44827586206897	1.728	-0.00120479094930953
3.2258064516129	1.728	-0.00346903329332787
3.03030303030303	1.728	-0.00627374598915696
2.85714285714286	1.728	-0.00930175593506124
2.7027027027027	1.728	-0.0121888565314472
2.56410256410256	1.728	-0.0145833972688491
2.4390243902439	1.728	-0.0161898943688822
2.32558139534884	1.728	-0.0167941583691432
2.22222222222222	1.728	-0.0162718819124599
2.12765957446809	1.728	-0.0145850221065505
2.04081632653061	1.728	-0.0117703744260252
1.96078431372549	1.728	-0.00792409896977464
100	1.7641875	1.05626310219066E-11
33.3333333333333	1.7641875	-8.78459220529707E-12
20	1.7641875	9.44017097416997E-10
14.2857142857143	1.7641875	-1.354760147662E-8
11.1111111111111	1.7641875	-3.46973971162827E-7
9.09090909090909	1.7641875	-2.19977702306353E-6
7.69230769230769	1.7641875	-4.89913034631024E-6
6.66666666666667	1.7641875	1.49028670543621E-5
5.88235294117647	1.7641875	1.27415327420392E-4
5.26315789473684	1.7641875	4.10605872424117E-4
4.76190476190476	1.7641875	8.48041514121448E-4
4.34782608695652	1.7641875	0.00126387280499205
4	1.7641875	0.0013631053427273
3.7037037037037	1.7641875	8.46879102445186E-4
3.44827586206897	1.7641875	-4.72083277151898E-4
3.2258064516129	1.7641875	-0.00260622035296666
3.03030303030303	1.7641875	-0.00539268541053287
2.85714285714286	1.7641875	-0.00853786800619017
2.7027027027027	1.7641875	-0.0116813804823117
2.56410256410256	1.7641875	-0.0144582957519986
2.4390243902439	1.7641875	-0.016547566327639
2.32558139534884	1.7641875	-0.0177023203225743
2.22222222222222	1.7641875	-0.0177632593847611
2.12765957446809	1.7641875	-0.016658654520727
2.04081632653061	1.7641875	-0.0143953744091342
1.96078431372549	1.7641875	-0.0110449270726702
100	1.80075	-1.55843073173047E-12
33.3333333333333	1.80075	-1.95375567055364E-12
20	1.80075	4.72937752600856E-10
14.2857142857143	1.80075	-3.29750222931093E-8
11.1111111111111	1.80075	-4.46118138511642E-7
9.09090909090909	1.80075	-2.98344959745881E-6
7.69230769230769	1.80075	-9.66617613827779E-6
6.66666666666667	1.80075	-2.55686816724427E-6
5.88235294117647	1.80075	8.89341066857559E-5
5.26315789473684	1.80075	3.61118176725755E-4
4.76190476190476	1.80075	8.30905282348462E-4
4.34782608695652	1.80075	0.00135072649431319
4	1.80075	0.00162916930960657
3.7037037037037	1.80075	0.00134051893036117
3.44827586206897	1.80075	2.48946743394996E-4
3.2258064516129	1.80075	-0.00171279554462791
3.03030303030303	1.80075	-0.00442869384933263
2.85714285714286	1.80075	-0.00763514096104068
2.7027027027027	1.80075	-0.0109820180658592
2.56410256410256	1.80075	-0.0140965586258084
2.4390243902439	1.80075	-0.0166360575251624
2.32558139534884	1.80075	-0.0183233080847823
2.22222222222222	1.80075	-0.0189647968529197
2.12765957446809	1.80075	-0.0184546471419358
2.04081632653061	1.80075	-0.0167684857602349
1.96078431372549	1.80075	-0.0139512267670232
100	1.8376875	4.05678672228898E-11
33.3333333333333	1.8376875	-1.16427185685521E-10
20	1.8376875	-2.20634104175187E-10
14.2857142857143	1.8376875	-3.78771179011442E-8
11.1111111111111	1.8376875	-4.78096838540721E-7
9.09090909090909	1.8376875	-3.41054032644565E-6
7.69230769230769	1.8376875	-1.33765883470593E-5
6.66666666666667	1.8376875	-1.88128937041867E-5
5.88235294117647	1.8376875	4.82125412058701E-5
5.26315789473684	1.8376875	2.99320891883166E-4
4.76190476190476	1.8376875	7.85340850406115E-4
4.34782608695652	1.8376875	0.00139244450659077
4	1.8376875	0.00184068900475536
3.7037037037037	1.8376875	0.00178431118024541
3.44827586206897	1.8376875	9.42194515401229E-4
3.2258064516129	1.8376875	-8.08658903995186E-4
3.03030303030303	1.8376875	-0.00340335841231615
2.85714285714286	1.8376875	-0.00661445176509108
2.7027027027027	1.8376875	-0.0101085918780796
2.56410256410256	1.8376875	-0.0135110167456926
2.4390243902439	1.8376875	-0.0164618180830878
2.32558139534884	1.8376875	-0.0186563003202431
2.22222222222222	1.8376875	-0.0198680573984349
2.12765957446809	1.8376875	-0.0199571175479322
2.04081632653061	1.8376875	-0.0188668816425604
1.96078431372549	1.8376875	-0.0166139982206192
100	1.875	1.18592440502942E-12
33.3333333333333	1.875	1.17587446078959E-11
20	1.875	-8.29785417961753E-10
14.2857142857143	1.875	-3.69052779660441E-8
11.1111111111111	1.875	-4.55212604885822E-7
9.09090909090909	1.875	-3.49212443815785E-6
7.69230769230769	1.875	-1.58809719738381E-5
6.66666666666667	1.875	-3.30760310669653E-5
5.88235294117647	1.875	7.21093069305111E-6
5.26315789473684	1.875	2.2821012779121E-4
4.76190476190476	1.875	7.14140030766973E-4
4.34782608695652	1.875	0.00138956935175575
4	1.875	0.00199392232576037
3.7037037037037	1.875	0.00216898672187083
3.44827586206897	1.875	0.00159277632018518
3.2258064516129	1.875	8.67744002250765E-5
3.03030303030303	1.875	-0.00233870369045305
2.85714285714286	1.875	-0.00549806409524672
2.7027027027027	1.875	-0.00908127795224353
2.56410256410256	1.875	-0.0127176510121175
2.4390243902439	1.875	-0.0160349979122508
2.32558139534884	1.875	-0.0187045302100896
2.22222222222222	1.875	-0.0204688525955042
2.12765957446809	1.875	-0.021154374156469
2.04081632653061	1.875	-0.0206716999911054
1.96078431372549	1.875	-0.0190078568443704


==> anc/Fig10a.dat <==
tau	RTA kappaB CB=0.8	RTA kappaB CB=0.4	cT3
1.1	0.352733	0.1763665	0.909209
1.2	0.332854	0.166427	0.833442
1.3	0.315557	0.1577785	0.769331
1.4	0.300346	0.150173	0.714378
1.5	0.286844	0.143422	0.666753
1.6	0.274764	0.137382	0.625081
1.7	0.263881	0.1319405	0.588311
1.8	0.254015	0.1270075	0.555627
1.9	0.245022	0.122511	0.526383
2	0.236785	0.1183925	0.500064
2.1	0.229207	0.1146035	0.476252
2.2	0.222207	0.1111035	0.454604
2.3	0.215719	0.1078595	0.434838
2.4	0.209684	0.104842	0.41672
2.5	0.204055	0.1020275	0.400051
2.6	0.198788	0.099394	0.384665
2.7	0.193849	0.0969245	0.370418
2.8	0.189206	0.094603	0.357188
2.9	0.184831	0.0924155	0.344872
3	0.1807	0.09035	0.333376
3.1	0.176793	0.0883965	0.322622
3.2	0.17309	0.086545	0.31254
3.3	0.169576	0.084788	0.303069
3.4	0.166234	0.083117	0.294155
3.5	0.163053	0.0815265	0.285751
3.6	0.160019	0.0800095	0.277813
3.7	0.157123	0.0785615	0.270305
3.8	0.154354	0.077177	0.263191
3.9	0.151704	0.075852	0.256443
4	0.149165	0.0745825	0.250032
4.1	0.146729	0.0733645	0.243933
4.2	0.144391	0.0721955	0.238125
4.3	0.142144	0.071072	0.232588
4.4	0.139982	0.069991	0.227302
4.5	0.1379	0.06895	0.22225
4.6	0.135894	0.067947	0.217419
4.7	0.13396	0.06698	0.212793
4.8	0.132093	0.0660465	0.20836
4.9	0.130289	0.0651445	0.204107
5	0.128546	0.064273	0.200025
5.1	0.12686	0.06343	0.196103
5.2	0.125229	0.0626145	0.192332
5.3	0.123649	0.0618245	0.188703
5.4	0.122117	0.0610585	0.185209
5.5	0.120633	0.0603165	0.181841
5.6	0.119192	0.059596	0.178594
5.7	0.117794	0.058897	0.175461
5.8	0.116436	0.058218	0.172436
5.9	0.115117	0.0575585	0.169513
6	0.113834	0.056917	0.166688
6.1	0.112586	0.056293	0.163955
6.2	0.111373	0.0556865	0.161311
6.3	0.110191	0.0550955	0.15875
6.4	0.10904	0.05452	0.15627
6.5	0.107919	0.0539595	0.153866
6.6	0.106826	0.053413	0.151534
6.7	0.10576	0.05288	0.149273
6.8	0.104721	0.0523605	0.147077
6.9	0.103707	0.0518535	0.144946
7	0.102717	0.0513585	0.142875
7.1	0.10175	0.050875	0.140863
7.2	0.100806	0.050403	0.138906
7.3	0.099883	0.0499415	0.137004
7.4	0.098981	0.0494905	0.135152
7.5	0.098099	0.0490495	0.13335
7.6	0.097237	0.0486185	0.131595
7.7	0.096393	0.0481965	0.129886
7.8	0.095567	0.0477835	0.128221
7.9	0.094759	0.0473795	0.126598
8	0.093968	0.046984	0.125016
8.1	0.093193	0.0465965	0.123472
8.2	0.092434	0.046217	0.121967
8.3	0.09169	0.045845	0.120497
8.4	0.090961	0.0454805	0.119063
8.5	0.090246	0.045123	0.117662
8.6	0.089545	0.0447725	0.116294
8.7	0.088857	0.0444285	0.114957
8.8	0.088183	0.0440915	0.113651
8.9	0.087521	0.0437605	0.112374
9	0.086872	0.043436	0.111125
9.1	0.086234	0.043117	0.109904
9.2	0.085608	0.042804	0.108709
9.3	0.084993	0.0424965	0.10754
9.4	0.084389	0.0421945	0.106396
9.5	0.083796	0.041898	0.105276
9.6	0.083213	0.0416065	0.10418
9.7	0.08264	0.04132	0.103106
9.8	0.082077	0.0410385	0.102054
9.9	0.081523	0.0407615	0.101023
10	0.080979	0.0404895	0.100013
10.1	0.080444	0.040222	0.099022
10.2	0.079917	0.0399585	0.098051
10.3	0.079399	0.0396995	0.0971
10.4	0.078889	0.0394445	0.096166
10.5	0.078387	0.0391935	0.09525
10.6	0.077894	0.038947	0.094351
10.7	0.077408	0.038704	0.09347
10.8	0.076929	0.0384645	0.092604
10.9	0.076458	0.038229	0.091755
11	0.075994	0.037997	0.09092
11.1	0.075537	0.0377685	0.090101
11.2			
11.3			
11.4			
11.5			
11.6			
11.7			
11.8			
11.9			
12			
12.1			
12.2			
12.3			
12.4			
12.5			
12.6			


==> anc/Fig10b.dat <==
k	MUSIC-cT3	CB=0.4	CB=0.8	k	Mathematica-cT3	k	Mathematica-CB=0.4	CB=0.8 [Results devide by factor 0.125]			
0	0	0	0	0	0	0	0	0
0.628318530717959	0.0841695	0.0212009	0.0416238	0.5	0.0538411853846257	0.314159265358979	0.00547472138534551	0.0108956686071551
1.25663706143592	0.267316	0.0820825	0.159165	1	0.187398522558844	0.628318530717959	0.0215781429888112	0.0423185155967247
1.88495559215388	0.446431	0.172107	0.286642	1.5	0.337521106356092	0.942477796076938	0.0473761743412572	0.090694843231325
2.51327412287183	0.505845	0.257913	0.402587	2	0.449033058690453	1.25663706143592	0.0814026213265031	0.150749313573983
3.14159265358979	0.515956	0.359232	0.45963	2.5	0.503388296942952	1.5707963267949	0.121784461657176	0.216369347804069
3.76991118430775	0.503084	0.418078	0.473247	3	0.514928932063411	1.88495559215388	0.166397363523477	0.281543648160392
4.39822971502571	0.503497	0.451746	0.455504	3.5	0.508002429356956	2.19911485751286	0.213034760481187	0.341188714615998
5.02654824574367	0.493077	0.474144	0.485221	4	0.498818741126726	2.51327412287183	0.259573073180244	0.391717571700643
5.65486677646163	0.466989	0.475351	0.494453	4.5	0.49233584099681	2.82743338823081	0.304117046207858	0.431275834456426
6.28318530717959	0.482816	0.483754	0.498285	5	0.48796911084328	3.14159265358979	0.345112441943227	0.459650696516815
6.91150383789755	0.477437	0.483675	0.482596	5.5	0.48462642403951	3.45575191894877	0.381417914222333	0.477926915595416
7.53982236861551	0.469187	0.50692	0.474989	6	0.481974121286502	3.76991118430775	0.412333167999527	0.48800470072634
8.16814089933346	0.475542	0.52137	0.443042	6.5	0.479928929812479	4.08407044966673	0.437585523934752	0.49210154302612
8.79645943005142	0.473643	0.462382	0.460578	7	0.4783433080226	4.39822971502571	0.457281468977943	0.492337142361203
9.42477796076938	0.475552	0.487096	0.489941	7.5	0.477075037045426	4.71238898038469	0.471832784765206	0.490459463037944
10.0530964914873	0.485939	0.468721	0.465835	8	0.476043419660068	5.02654824574367	0.481868409102259	0.487724351224916
10.6814150222053	0.470183	0.47701	0.481255	8.5	0.475197611440306	5.34070751110265	0.488143168617316	0.484904373896408
11.3097335529233	0.478844	0.476081	0.482839	9	0.474494974533103	5.65486677646163	0.491453177369233	0.482381127152856
11.9380520836412	0.470135	0.466404	0.472251	9.5	0.4739037305781	5.96902604182061	0.492565181204066	0.480271538197162
12.5663706143592	0.488923	0.492747	0.462024	10	0.473401872217185	6.28318530717959	0.492164439587126	0.478548130096153
13.1946891450771	0.449923	0.467637	0.505405	10.5	0.472972276941215	6.59734457253857	0.490822485390002	0.477129550101766
13.8230076757951	0.46682	0.469992	0.461934	11	0.472601406208485	6.91150383789755	0.488983784709585	0.475934333964069
14.4513262065131	0.476243	0.488166	0.44896	11.5	0.472279013708249	7.22566310325653	0.486968087268566	0.47490305798078
15.079644737231	0.480464	0.457768	0.438945	12	0.471997006256655	7.53982236861551	0.484984251578236	0.473999923514942
15.707963267949	0.458239	0.461076	0.494871	12.5	0.471748825706073	7.85398163397448	0.483150947407343	0.473205134239438
16.3362817986669	0.470138	0.462867	0.46414	13	0.471529259961164	8.16814089933346	0.481519880833657	0.472506261310492
16.9646003293849	0.466867	0.467158	0.464835	13.5	0.471334072718594	8.48230016469244	0.480098136077891	0.471892604944511
17.5929188601028	0.49339	0.460571	0.500459	14	0.471159746403622	8.79645943005142	0.478867222024895	0.471353135914836
18.2212373908208	0.479781	0.447857	0.452713	14.5	0.471003401006135	9.1106186954104	0.477797592167008	0.470876793445633
18.8495559215388	0.454729	0.473039	0.472245	15	0.470862648880288	9.42477796076938	0.476858397861139	0.470453540508917
19.4778744522567	0.473532	0.457852	0.468072	15.5	0.470735466505578	9.73893722612836	0.476022947999692	0.470075081604042
20.1061929829747	0.462531	0.462348	0.507095	16	0.470620160018883	10.0530964914873	0.475270847367455	0.469734966531976
20.7345115136926	0.466977	0.444997	0.461683	16.5	0.470515299011488	10.3672557568463	0.474587895510414	0.469428184404688
21.3628300444106	0.475481	0.462054	0.453365	17	0.470419648514625	10.6814150222053	0.473964775845363	0.46915066678655
21.9911485751286	0.48541	0.473749	0.466881	17.5	0.470332155089757	10.9955742875643	0.47339538459407	0.468898915808547
22.6194671058465	0.464737	0.466246	0.450208	18	0.470251920570143	11.3097335529233	0.472875307068184	0.468669835285394
23.2477856365645	0.474304	0.456439	0.447885	18.5	0.470178158232826	11.6238928182822	0.472400738827037	0.468460706244727
23.8761041672824	0.467576	0.44516	0.487457	19	0.470110188037377	11.9380520836412	0.471967912550686	0.468269196091531
24.5044226980004	0.466427	0.445116	0.465988	19.5	0.470047421287537	12.2522113490002	0.471572910128976	0.468093336966474
25.1327412287184	0.465555	0.452077	0.47503	20	0.469989337237657	12.5663706143592	0.471211768295909	0.467931456283491
25.7610597594363	1.69248E-6	4.29177E-7	1.21752E-6	20.5	0.469935480635978	12.8805298797182	0.470880660701033	0.467782120819473
26.3893782901543	1.61635E-6	3.9873E-7	1.15285E-6	21	0.469885449381802	13.1946891450771	0.470576099085259	0.467644057424768
27.0176968208722	1.43292E-6	3.76573E-7	1.01494E-6	21.5	0.469838893153769	13.5088484104361	0.470295043374605	0.467516149110194
27.6460153515902	1.31963E-6	3.60391E-7	9.02095E-7	22	0.469795492880525	13.8230076757951	0.470034937925005	0.467397405418384
28.2743338823081	1.26652E-6	3.44208E-7	9.37104E-7	22.5	0.469754970504959	14.1371669411541	0.469793661095713	0.4672869507741
28.9026524130261	1.20635E-6	3.1576E-7	8.70946E-7	23	0.469717078664392	14.4513262065131	0.469569438388207	0.467184025908068
29.5309709437441	1.11884E-6	3.0525E-7	8.11593E-7	23.5	0.469681591838824	14.765485471872	0.46936075274801	0.467087969595238
30.159289474462	1.08658E-6	2.97895E-7	8.25078E-7	24	0.469648309392432	15.079644737231	0.469166260051116	0.466998175974907
30.78760800518	1.02617E-6	3.01372E-7	7.19476E-7	24.5	0.469617055909092	15.39380400259	0.468984737596491	0.46691410432518
31.4159265358979	1.00213E-6	2.9195E-7	7.69708E-7	25	0.46958767016438	15.707963267949	0.468815065629882	0.466835270400311
32.0442450666159	9.61139E-7	2.86496E-7	6.64574E-7	25.5	0.469560001306195	16.0221225333079	0.468815065629882	0.466835270400311
32.6725635973339	9.46811E-7	2.78921E-7	6.82808E-7	26	0.469533920753396	16.3362817986669	0.468984737596491	0.46691410432518
33.3008821280518	9.41518E-7	2.73907E-7	6.68605E-7	26.5	0.469509311289449	16.6504410640259	0.469166260051116	0.466998175974907
33.9292006587698	8.94731E-7	2.68928E-7	6.66558E-7	27	0.469486062580673	16.9646003293849	0.46936075274801	0.467087969595238
34.5575191894877	9.17153E-7	2.64418E-7	6.60601E-7	27.5	0.46946407481574	17.2787595947439	0.469569438388207	0.467184025908068
35.1858377202057	8.65822E-7	2.67494E-7	6.82714E-7	28	0.469443259706328	17.5929188601028	0.469793661095713	0.4672869507741
35.8141562509236	9.13226E-7	2.64892E-7	6.6121E-7	28.5	0.469423533184799	17.9070781254618	0.470034937925005	0.467397405418384
36.4424747816416	9.23061E-7	2.74262E-7	6.8035E-7	29	0.469404819027021	18.2212373908208	0.470295043374605	0.467516149110194
37.0707933123596	9.25051E-7	2.71784E-7	6.35237E-7	29.5	0.469387051322646	18.5353966561798	0.470576099085259	0.467644057424768
37.6991118430775	8.96824E-7	2.83503E-7	6.67087E-7	30	0.469370168019501	18.8495559215388	0.470880660701033	0.467782120819473
38.3274303737955	9.59056E-7	2.91166E-7	6.89506E-7	30.5	0.469354109172067	19.1637151868977	0.471211768295909	0.467931456283491
38.9557489045134	9.99999E-7	3.00535E-7	6.96237E-7	31	0.469338823153793	19.4778744522567	0.471572910128976	0.468093336966474
39.5840674352314	1.0302E-6	2.92534E-7	7.41164E-7	31.5	0.469324262505989	19.7920337176157	0.471967912550686	0.468269196091531
40.2123859659494	1.00907E-6	3.19927E-7	7.65744E-7	32	0.469310380535661	20.1061929829747	0.472400738827037	0.468460706244727
40.8407044966673	1.07189E-6	3.43236E-7	7.89277E-7	32.5	0.469297135331492	20.4203522483337	0.472875307068184	0.468669835285394
41.4690230273853	1.07093E-6	3.58415E-7	8.25159E-7	33	0.469284490258453	20.7345115136926	0.47339538459407	0.468898915808547
42.0973415581032	1.13733E-6	3.77921E-7	8.79022E-7	33.5	0.469272409026181	21.0486707790516	0.473964775845363	0.46915066678655
42.7256600888212	1.19833E-6	4.01964E-7	9.59317E-7	34	0.469260857618961	21.3628300444106	0.474587895510414	0.469428184404688
43.3539786195392	1.26822E-6	4.04261E-7	1.02317E-6	34.5	0.469249806751352	21.6769893097696	0.475270847367455	0.469734966531976
43.9822971502571	1.35663E-6	4.5054E-7	1.0357E-6	35	0.469239228389169	21.9911485751286	0.476022947999692	0.470075081604042
44.6106156809751	1.428E-6	4.65423E-7	1.11705E-6	35.5	0.469229094291962	22.3053078404875	0.476858397861139	0.470453540508917
45.238934211693	1.54705E-6	4.94787E-7	1.20143E-6	36	0.469219379137858	22.6194671058465	0.477797592167008	0.470876793445633
45.867252742411	1.67611E-6	5.39467E-7	1.31422E-6	36.5	0.469210061683242	22.9336263712055	0.478867222024895	0.471353135914836
46.4955712731289	1.70727E-6	5.78726E-7	1.37118E-6	37	0.4692011201348	23.2477856365645	0.480098136077891	0.471892604944511
47.1238898038469	1.95071E-6	6.19805E-7	1.41004E-6	37.5	0.469192533736771	23.5619449019235	0.481519880833657	0.472506261310492
47.7522083345649	1.93609E-6	6.22727E-7	1.48332E-6	38	0.469184285351827	23.8761041672824	0.483150947407343	0.473205134239438
48.3805268652828	2.10655E-6	6.9655E-7	1.63715E-6	38.5	0.469176357708262	24.1902634326414	0.484984251578236	0.473999923514942
49.0088453960008	2.24597E-6	6.67773E-7	1.80715E-6	39	0.469168733203471	24.5044226980004	0.486968087268566	0.47490305798078
49.6371639267187	2.39427E-6	8.24532E-7	1.88611E-6	39.5	0.469161397158044	24.8185819633594	0.488983784709585	0.475934333964069
50.2654824574367	2.55487E-6	9.00798E-7	1.96087E-6	40	0.469154336170771	25.1327412287184	0.490822485390002	0.477129550101766
50.8938009881547	2.71179E-6	9.02014E-7	2.08336E-6	40.5	0.469147535084955	25.4469004940773	0.492164439587126	0.478548130096153
51.5221195188726	2.87458E-6	9.97204E-7	2.23908E-6	41	0.469140979657174	25.7610597594363	0.492565181204066	0.480271538197162
52.1504380495906	3.03045E-6	1.01213E-6	2.28458E-6	41.5	0.469134659058886	26.0752190247953	0.491453177369233	0.482381127152856
52.7787565803085	3.17446E-6	1.04725E-6	2.49344E-6	42	0.469128563098089	26.3893782901543	0.488143168617316	0.484904373896408
53.4070751110265	3.17361E-6	1.12889E-6	2.61703E-6	42.5	0.469122680933505	26.7035375555133	0.481868409102259	0.487724351224916
54.0353936417445	3.50459E-6	1.21586E-6	2.84025E-6	43	0.46911700453657	27.0176968208722	0.471832784765206	0.490459463037944
54.6637121724624	3.76472E-6	1.18693E-6	3.06692E-6	43.5	0.469111524534803	27.3318560862312	0.457281468977943	0.492337142361203
55.2920307031804	3.96183E-6	1.25766E-6	3.21358E-6	44	0.469106229500006	27.6460153515902	0.437585523934752	0.49210154302612
55.9203492338983	4.00406E-6	1.39009E-6	3.3552E-6	44.5	0.469101110499111	27.9601746169492	0.412333167999527	0.48800470072634
56.5486677646163	4.25433E-6	1.44372E-6	3.08029E-6	45	0.469096161232993	28.2743338823081	0.381417914222333	0.477926915595416
57.1769862953342	4.48408E-6	1.47967E-6	3.47393E-6	45.5	0.469091374822258	28.5884931476671	0.345112441943227	0.459650696516815
57.8053048260522	4.57057E-6	1.51344E-6	3.6217E-6	46	0.469086745342571	28.9026524130261	0.304117046207858	0.431275834456426
58.4336233567702	4.87439E-6	1.60814E-6	3.52075E-6	46.5	0.469082266127338	29.2168116783851	0.259573073180244	0.391717571700643
59.0619418874881	4.79308E-6	1.66522E-6	3.78907E-6	47	0.469077930891448	29.5309709437441	0.213034760481187	0.341188714615998
59.6902604182061	4.82044E-6	1.79545E-6	4.02795E-6	47.5	0.469073731522872	29.845130209103	0.166397363523477	0.281543648160392
60.318578948924	4.99063E-6	1.7217E-6	4.08278E-6	48	0.469069660321672	30.159289474462	0.121784461657176	0.216369347804069
60.946897479642	5.3315E-6	1.7133E-6	4.15674E-6	48.5	0.469065714686839	30.473448739821	0.0814026213265031	0.150749313573983
61.57521601036	4.98601E-6	1.82459E-6	4.34958E-6	49	0.469061889795627	30.78760800518	0.0473761743412572	0.090694843231325
62.2035345410779	5.32805E-6	1.71019E-6	4.11416E-6	49.5	0.469058179234294	31.101767270539	0.0215781429888112	0.0423185155967247
62.8318530717959	5.26706E-6	1.72449E-6	4.16238E-6	50	0.46905457971512	31.4159265358979	0.00547472138534551	0.0108956686071551
63.4601716025138	5.29196E-6	1.76275E-6	4.23048E-6	50.5	0.46905457971512	31.7300858012569		
64.0884901332318	5.5491E-6	1.66747E-6	4.28674E-6	51	0.469058179234294	32.0442450666159		
64.7168086639497	5.14822E-6	1.78416E-6	4.24724E-6	51.5	0.469061889795627	32.3584043319749		
65.3451271946677	5.12559E-6	1.69065E-6	4.34837E-6	52	0.469065714686839	32.6725635973339		
65.9734457253857	5.05689E-6	1.72264E-6	4.10142E-6	52.5	0.469069660321672	32.9867228626928		
66.6017642561036	5.22671E-6	1.62271E-6	3.97929E-6	53	0.469073731522872	33.3008821280518		
67.2300827868216	4.76504E-6	1.60906E-6	3.90944E-6	53.5	0.469077930891448	33.6150413934108		
67.8584013175395	4.67474E-6	1.60659E-6	3.83914E-6	54	0.469082266127338	33.9292006587698		
68.4867198482575	4.5575E-6	1.44333E-6	3.74742E-6	54.5	0.469086745342571	34.2433599241287		
69.1150383789755	4.64193E-6	1.38445E-6	3.43596E-6	55	0.469091374822258	34.5575191894877		
69.7433569096934	4.16545E-6	1.38243E-6	3.24528E-6	55.5	0.469096161232993	34.8716784548467		
70.3716754404114	3.85128E-6	1.26704E-6	2.94068E-6	56	0.469101110499111	35.1858377202057		
70.9999939711293	3.69553E-6	1.30231E-6	3.02063E-6	56.5	0.469106229500006	35.4999969855647		
71.6283125018473	3.51126E-6	1.14948E-6	2.64053E-6	57	0.469111524534803	35.8141562509236		
72.2566310325653	3.24303E-6	1.07988E-6	2.48586E-6	57.5	0.46911700453657	36.1283155162826		
72.8849495632832	3.06324E-6	1.03594E-6	2.45569E-6	58	0.469122680933505	36.4424747816416		
73.5132680940012	2.89128E-6	9.67683E-7	2.32037E-6	58.5	0.469128563098089	36.7566340470006		
74.1415866247191	2.5329E-6	8.62546E-7	1.99514E-6	59	0.469134659058886	37.0707933123596		
74.7699051554371	2.42841E-6	8.16368E-7	2.01815E-6	59.5	0.469140979657174	37.3849525777185		
75.398223686155	2.37971E-6	7.96968E-7	1.87124E-6	60	0.469147535084955	37.6991118430775		
76.026542216873	2.29023E-6	8.03432E-7	1.79521E-6	60.5	0.469154336170771	38.0132711084365		
76.654860747591	2.24427E-6	7.97017E-7	1.77108E-6	61	0.469161397158044	38.3274303737955		
77.2831792783089	2.27076E-6	7.75448E-7	1.77845E-6	61.5	0.469168733203471	38.6415896391545		
77.9114978090269	2.26491E-6	7.62238E-7	1.74827E-6	62	0.469176357708262	38.9557489045134		
78.5398163397448	2.194E-6	7.71316E-7	1.8771E-6	62.5	0.469184285351827	39.2699081698724		
79.1681348704628	2.35012E-6	7.46288E-7	1.9042E-6	63	0.469192533736771	39.5840674352314		
79.7964534011808	2.31606E-6	7.77738E-7	1.76052E-6	63.5	0.4692011201348	39.8982267005904		
80.4247719318987	2.3817E-6	8.30749E-7	1.83934E-6	64	0.469210061683242	40.2123859659494		
81.0530904626167	2.30565E-6	8.26715E-7	1.86375E-6	64.5	0.469219379137858	40.5265452313083		
81.6814089933346	2.37242E-6	8.24307E-7	1.83918E-6	65	0.469229094291962	40.8407044966673		
82.3097275240526	2.37112E-6	8.50786E-7	1.88259E-6	65.5	0.469239228389169	41.1548637620263		
82.9380460547706	2.53819E-6	8.66009E-7	1.94748E-6	66	0.469249806751352	41.4690230273853		
83.5663645854885	2.50414E-6	8.41856E-7	2.02129E-6	66.5	0.469260857618961	41.7831822927443		
84.1946831162065	2.5106E-6	9.34005E-7	1.94222E-6	67	0.469272409026181	42.0973415581032		
84.8230016469244	2.57454E-6	8.98887E-7	2.08407E-6	67.5	0.469284490258453	42.4115008234622		
85.4513201776424	2.71245E-6	9.26822E-7	2.20523E-6	68	0.469297135331492	42.7256600888212		
86.0796387083603	2.72557E-6	9.2347E-7	2.17091E-6	68.5	0.469310380535661	43.0398193541802		
86.7079572390783	2.72921E-6	9.27473E-7	2.26083E-6	69	0.469324262505989	43.3539786195392		
87.3362757697963	2.81834E-6	9.53393E-7	2.32797E-6	69.5	0.469338823153793	43.6681378848981		
87.9645943005142	2.9326E-6	1.03271E-6	2.36907E-6	70	0.469354109172067	43.9822971502571		
88.5929128312322	3.11421E-6	1.02952E-6	2.35541E-6	70.5	0.469370168019501	44.2964564156161		
89.2212313619501	2.96806E-6	1.08072E-6	2.4373E-6	71	0.469387051322646	44.6106156809751		
89.8495498926681	3.09597E-6	1.02673E-6	2.55157E-6	71.5	0.469404819027021	44.924774946334		
90.4778684233861	3.11628E-6	1.09638E-6	2.59894E-6	72	0.469423533184799	45.238934211693		
91.106186954104	3.22822E-6	1.14823E-6	2.67872E-6	72.5	0.469443259706328	45.553093477052		
91.734505484822	3.4111E-6	1.13934E-6	2.69028E-6	73	0.46946407481574	45.867252742411		
92.3628240155399	3.47993E-6	1.16668E-6	2.61057E-6	73.5	0.469486062580673	46.18141200777		
92.9911425462579	3.47453E-6	1.1783E-6	2.8905E-6	74	0.469509311289449	46.4955712731289		
93.6194610769759	3.54025E-6	1.17993E-6	2.85599E-6	74.5	0.469533920753396	46.8097305384879		
94.2477796076938	3.59077E-6	1.34513E-6	2.69856E-6	75	0.469560001306195	47.1238898038469		
94.8760981384118	3.72769E-6	1.33251E-6	2.89767E-6	75.5	0.46958767016438	47.4380490692059		
95.5044166691297	3.63654E-6	1.35879E-6	3.07337E-6	76	0.469617055909092	47.7522083345649		
96.1327351998477	3.82077E-6	1.32144E-6	3.01298E-6	76.5	0.469648309392432	48.0663675999239		
96.7610537305657	3.73928E-6	1.25432E-6	3.02206E-6	77	0.469681591838824	48.3805268652828		
97.3893722612836	3.78794E-6	1.33017E-6	3.16361E-6	77.5	0.469717078664392	48.6946861306418		
98.0176907920016	3.97996E-6	1.31023E-6	3.13633E-6	78	0.469754970504959	49.0088453960008		
98.6460093227195	3.9054E-6	1.32186E-6	3.1956E-6	78.5	0.469795492880525	49.3230046613598		
99.2743278534375	4.03755E-6	1.44914E-6	3.20239E-6	79	0.469838893153769	49.6371639267187		
99.9026463841554	3.97053E-6	1.43001E-6	3.30546E-6	79.5	0.469885449381802	49.9513231920777		
100.530964914873	4.06381E-6	1.4488E-6	3.16738E-6	80	0.469935480635978	50.2654824574367		
101.159283445591	4.15465E-6	1.42776E-6	3.16771E-6	80.5	0.469989337237657	50.5796417227957		
101.787601976309	3.98021E-6	1.35874E-6	3.12034E-6	81	0.470047421287537	50.8938009881547		
102.415920507027	4.08941E-6	1.3773E-6	3.25918E-6	81.5	0.470110188037377	51.2079602535136		
103.044239037745	4.05826E-6	1.36995E-6	3.37422E-6	82	0.470178158232826	51.5221195188726		
103.672557568463	3.96803E-6	1.36181E-6	3.4053E-6	82.5	0.470251920570143	51.8362787842316		
104.300876099181	4.14405E-6	1.3537E-6	3.39164E-6	83	0.470332155089757	52.1504380495906		
104.929194629899	3.9569E-6	1.38363E-6	3.42498E-6	83.5	0.470419648514625	52.4645973149496		
105.557513160617	3.92167E-6	1.42761E-6	3.37973E-6	84	0.470515299011488	52.7787565803085		
106.185831691335	3.948E-6	1.39222E-6	3.15924E-6	84.5	0.470620160018883	53.0929158456675		
106.814150222053	3.9503E-6	1.34438E-6	3.36894E-6	85	0.470735466505578	53.4070751110265		
107.442468752771	3.88801E-6	1.3311E-6	3.11381E-6	85.5	0.470862648880288	53.7212343763855		
108.070787283489	3.98825E-6	1.3035E-6	3.2562E-6	86	0.471003401006135	54.0353936417445		
108.699105814207	3.84217E-6	1.36691E-6	2.9408E-6	86.5	0.471159746403622	54.3495529071034		
109.327424344925	3.7645E-6	1.30832E-6	2.93602E-6	87	0.471334072718594	54.6637121724624		
109.955742875643	3.66014E-6	1.23337E-6	2.90339E-6	87.5	0.471529259961164	54.9778714378214		
110.584061406361	3.77067E-6	1.2089E-6	2.86236E-6	88	0.471748825706073	55.2920307031804		
111.212379937079	3.3865E-6	1.22824E-6	2.8915E-6	88.5	0.471997006256655	55.6061899685394		
111.840698467797	3.63652E-6	1.31192E-6	2.707E-6	89	0.472279013708249	55.9203492338983		
112.469016998515	3.41339E-6	1.16466E-6	2.77881E-6	89.5	0.472601406208485	56.2345084992573		
113.097335529233	3.47085E-6	1.09878E-6	2.6863E-6	90	0.472972276941215	56.5486677646163		
113.725654059951	3.43641E-6	1.19431E-6	2.73498E-6	90.5	0.473401872217185	56.8628270299753		
114.353972590668	3.30703E-6	1.09882E-6	2.68403E-6	91	0.4739037305781	57.1769862953342		
114.982291121386	3.24746E-6	1.10635E-6	2.52645E-6	91.5	0.474494974533103	57.4911455606932		
115.610609652104	2.98627E-6	1.07144E-6	2.50216E-6	92	0.475197611440306	57.8053048260522		
116.238928182822	3.1101E-6	1.06503E-6	2.52027E-6	92.5	0.476043419660068	58.1194640914112		
116.86724671354	3.14035E-6	1.13675E-6	2.48637E-6	93	0.477075037045426	58.4336233567702		
117.495565244258	2.89784E-6	9.8947E-7	2.38714E-6	93.5	0.4783433080226	58.7477826221292		
118.123883774976	3.05789E-6	1.04097E-6	2.50235E-6	94	0.479928929812479	59.0619418874881		
118.752202305694	2.88928E-6	1.00661E-6	2.35006E-6	94.5	0.481974121286502	59.3761011528471		
119.380520836412	2.87493E-6	9.85647E-7	2.47763E-6	95	0.48462642403951	59.6902604182061		
120.00883936713	2.94785E-6	9.35044E-7	2.19868E-6	95.5	0.48796911084328	60.0044196835651		
120.637157897848	2.85841E-6	9.91907E-7	2.28284E-6	96	0.49233584099681	60.318578948924		
121.265476428566	2.91958E-6	9.33352E-7	2.30238E-6	96.5	0.498818741126726	60.632738214283		
121.893794959284	2.85214E-6	9.62569E-7	2.34268E-6	97	0.508002429356956	60.946897479642		
122.522113490002	2.76064E-6	9.13588E-7	2.33775E-6	97.5	0.514928932063411	61.261056745001		
123.15043202072	2.85568E-6	9.75722E-7	2.32392E-6	98	0.503388296942952	61.57521601036		
123.778750551438	2.75787E-6	9.02092E-7	2.25059E-6	98.5	0.449033058690453	61.8893752757189		
124.407069082156	2.6628E-6	8.85338E-7	2.32636E-6	99	0.337521106356092	62.2035345410779		
125.035387612874	2.80171E-6	9.4415E-7	2.23217E-6	99.5	0.187398522558844	62.5176938064369		
125.663706143592	2.82407E-6	9.01748E-7	2.36735E-6	100	0.0538411853846257	62.8318530717959		
126.29202467431	2.818E-6	9.43505E-7	2.28577E-6	100.5	0	63.1460123371549		
126.920343205028	2.90126E-6	9.45757E-7	2.27174E-6			63.4601716025138		
127.548661735746	2.87086E-6	8.74244E-7	2.24837E-6			63.7743308678728		
128.176980266464	2.94477E-6	9.53158E-7	2.29542E-6			64.0884901332318		
128.805298797182	2.84875E-6	9.61335E-7	2.22482E-6			64.4026493985908		
129.433617327899	2.79057E-6	9.29791E-7	2.24132E-6			64.7168086639497		
130.061935858617	2.90813E-6	9.03104E-7	2.27347E-6			65.0309679293087		
130.690254389335	2.87684E-6	9.11437E-7	2.24165E-6			65.3451271946677		
131.318572920053	2.9972E-6	9.44577E-7	2.24549E-6			65.6592864600267		
131.946891450771	2.91286E-6	9.51034E-7	2.51708E-6			65.9734457253857		
132.575209981489	2.9115E-6	9.09044E-7	2.55287E-6			66.2876049907447		
133.203528512207	2.84936E-6	9.32247E-7	2.40055E-6			66.6017642561036		
133.831847042925	2.973E-6	9.65078E-7	2.38369E-6			66.9159235214626		
134.460165573643	2.86066E-6	9.7687E-7	2.31714E-6			67.2300827868216		
135.088484104361	2.93154E-6	8.97943E-7	2.48277E-6			67.5442420521806		
135.716802635079	3.07994E-6	9.45157E-7	2.38185E-6			67.8584013175395		
136.345121165797	3.21384E-6	1.02899E-6	2.40396E-6			68.1725605828985		
136.973439696515	3.04022E-6	1.00438E-6	2.52707E-6			68.4867198482575		
137.601758227233	2.94413E-6	9.47501E-7	2.30169E-6			68.8008791136165		
138.230076757951	3.04958E-6	9.53358E-7	2.42703E-6			69.1150383789755		
138.858395288669	2.82552E-6	9.13607E-7	2.25129E-6			69.4291976443345		
139.486713819387	2.91996E-6	9.32242E-7	2.44431E-6			69.7433569096934		
140.115032350105	3.0245E-6	9.37509E-7	2.3751E-6			70.0575161750524		
140.743350880823	3.05908E-6	9.05731E-7	2.35778E-6			70.3716754404114		
141.371669411541	2.98113E-6	9.28256E-7	2.41877E-6			70.6858347057704		
141.999987942259	3.04014E-6	9.18061E-7	2.35352E-6			70.9999939711293		
142.628306472977	2.94084E-6	9.48624E-7	2.30066E-6			71.3141532364883		
143.256625003695	2.95946E-6	8.65679E-7	2.3892E-6			71.6283125018473		
143.884943534413	2.92628E-6	8.30618E-7	2.40539E-6			71.9424717672063		
144.513262065131	2.83751E-6	8.74729E-7	2.48321E-6			72.2566310325653		
145.141580595848	2.89761E-6	8.72885E-7	2.23412E-6			72.5707902979242		
145.769899126566	2.93693E-6	8.77145E-7	2.22018E-6			72.8849495632832		
146.398217657284	2.87037E-6	8.16798E-7	2.40927E-6			73.1991088286422		
147.026536188002	2.86539E-6	8.75294E-7	2.34806E-6			73.5132680940012		
147.65485471872	2.76333E-6	8.19698E-7	2.11842E-6			73.8274273593602		
148.283173249438	2.74534E-6	8.3811E-7	2.36792E-6			74.1415866247191		
148.911491780156	2.7266E-6	8.37872E-7	2.21725E-6			74.4557458900781		
149.539810310874	2.78827E-6	8.48631E-7	2.2381E-6			74.7699051554371		
150.168128841592	2.67853E-6	8.18564E-7	2.23733E-6			75.0840644207961		
150.79644737231	2.65583E-6	8.22372E-7	2.06824E-6			75.398223686155		
151.424765903028	2.69521E-6	7.54963E-7	2.15124E-6			75.712382951514		
152.053084433746	2.73502E-6	7.73587E-7	2.22957E-6			76.026542216873		
152.681402964464	2.59118E-6	7.77544E-7	2.22141E-6			76.340701482232		
153.309721495182	2.61009E-6	7.40769E-7	1.98311E-6			76.654860747591		
153.9380400259	2.56907E-6	7.50358E-7	1.98966E-6			76.9690200129499		
154.566358556618	2.66049E-6	7.72281E-7	2.02216E-6			77.2831792783089		
155.194677087336	2.57928E-6	7.41034E-7	2.08525E-6			77.5973385436679		
155.822995618054	2.57075E-6	7.70025E-7	1.98924E-6			77.9114978090269		
156.451314148772	2.63977E-6	7.2056E-7	1.9519E-6			78.2256570743859		
157.07963267949	2.47057E-6	7.38142E-7	1.97375E-6			78.5398163397448		
157.707951210208	2.56977E-6	7.41653E-7	1.90945E-6			78.8539756051038		
158.336269740926	2.5613E-6	6.73509E-7	1.91211E-6			79.1681348704628		
158.964588271644	2.40413E-6	6.52619E-7	1.85884E-6			79.4822941358218		
159.592906802362	2.45482E-6	6.68818E-7	1.8944E-6			79.7964534011808		
160.221225333079	2.32289E-6	6.48434E-7	1.8378E-6			80.1106126665397		
160.849543863797	2.39507E-6	6.25388E-7	1.93803E-6			80.4247719318987		
161.477862394515	2.3171E-6	6.32485E-7	1.87963E-6			80.7389311972577		
162.106180925233	2.33938E-6	6.54872E-7	1.93858E-6			81.0530904626167		
162.734499455951	2.35891E-6	6.31002E-7	1.82436E-6			81.3672497279756		
163.362817986669	2.37097E-6	6.11373E-7	1.85606E-6			81.6814089933346		
163.991136517387	2.32208E-6	6.22524E-7	1.85503E-6			81.9955682586936		
164.619455048105	2.23909E-6	6.11265E-7	1.80734E-6			82.3097275240526		
165.247773578823	2.24612E-6	5.95137E-7	1.8366E-6			82.6238867894116		
165.876092109541	2.25976E-6	5.94419E-7	1.76821E-6			82.9380460547706		
166.504410640259	2.2659E-6	5.96642E-7	1.78753E-6			83.2522053201295		
167.132729170977	2.24999E-6	5.86052E-7	1.69242E-6			83.5663645854885		
167.761047701695	2.19088E-6	5.3837E-7	1.71833E-6			83.8805238508475		
168.389366232413	2.2006E-6	5.9443E-7	1.77349E-6			84.1946831162065		
169.017684763131	2.17252E-6	5.58391E-7	1.69825E-6			84.5088423815654		
169.646003293849	2.29752E-6	5.43204E-7	1.71753E-6			84.8230016469244		
170.274321824567	2.20114E-6	5.77996E-7	1.81744E-6			85.1371609122834		
170.902640355285	2.18864E-6	5.40908E-7	1.75915E-6			85.4513201776424		
171.530958886003	2.20983E-6	5.50188E-7	1.70632E-6			85.7654794430014		
172.159277416721	2.17075E-6	5.44342E-7	1.71796E-6			86.0796387083603		
172.787595947439	2.14195E-6	5.48773E-7	1.73949E-6			86.3937979737193		
173.415914478157	2.14869E-6	5.40734E-7	1.6501E-6			86.7079572390783		
174.044233008875	2.14516E-6	5.07245E-7	1.59764E-6			87.0221165044373		
174.672551539593	2.10745E-6	5.00925E-7	1.68994E-6			87.3362757697963		
175.30087007031	2.12701E-6	4.87097E-7	1.64625E-6			87.6504350351552		
175.929188601028	2.10657E-6	5.09852E-7	1.66789E-6			87.9645943005142		
176.557507131746	2.14152E-6	5.04204E-7	1.55444E-6			88.2787535658732		
177.185825662464	2.08734E-6	5.08671E-7	1.6449E-6			88.5929128312322		
177.814144193182	2.19581E-6	4.76325E-7	1.57044E-6			88.9070720965912		
178.4424627239	2.03367E-6	4.85537E-7	1.56935E-6			89.2212313619501		
179.070781254618	2.08407E-6	4.76331E-7	1.59945E-6			89.5353906273091		
179.699099785336	2.04472E-6	4.79716E-7	1.53167E-6			89.8495498926681		
180.327418316054	1.97009E-6	4.64812E-7	1.58474E-6			90.1637091580271		
180.955736846772	2.02204E-6	4.69077E-7	1.54809E-6			90.4778684233861		
181.58405537749	2.04459E-6	4.5377E-7	1.51819E-6			90.792027688745		
182.212373908208	2.02518E-6	4.46972E-7	1.54011E-6			91.106186954104		
182.840692438926	2.02877E-6	4.69725E-7	1.55987E-6			91.420346219463		
183.469010969644	2.07465E-6	4.54021E-7	1.4711E-6			91.734505484822		
184.097329500362	1.92301E-6	4.34594E-7	1.48981E-6			92.0486647501809		
184.72564803108	1.91888E-6	4.22135E-7	1.52629E-6			92.3628240155399		
185.353966561798	1.96631E-6	4.21952E-7	1.44426E-6			92.6769832808989		
185.982285092516	1.89365E-6	4.09744E-7	1.38722E-6			92.9911425462579		
186.610603623234	1.8726E-6	4.09079E-7	1.44393E-6			93.3053018116169		
187.238922153952	1.82253E-6	3.99719E-7	1.3106E-6			93.6194610769759		
187.86724068467	1.83349E-6	4.0135E-7	1.40396E-6			93.9336203423348		
188.495559215388	1.85996E-6	3.86119E-7	1.35377E-6			94.2477796076938		
189.123877746106	1.83272E-6	3.67007E-7	1.28832E-6			94.5619388730528		
189.752196276824	1.80818E-6	3.5719E-7	1.27924E-6			94.8760981384118		
190.380514807541	1.78409E-6	3.75853E-7	1.33163E-6			95.1902574037707		
191.008833338259	1.73158E-6	3.36999E-7	1.26864E-6			95.5044166691297		
191.637151868977	1.74547E-6	3.2929E-7	1.32959E-6			95.8185759344887		
192.265470399695	1.71022E-6	3.35303E-7	1.29694E-6			96.1327351998477		
192.893788930413	1.77051E-6	3.4603E-7	1.37981E-6			96.4468944652067		
193.522107461131	1.6271E-6	3.25824E-7	1.18933E-6			96.7610537305657		
194.150425991849	1.67312E-6	3.34724E-7	1.21141E-6			97.0752129959246		
194.778744522567	1.63209E-6	3.222E-7	1.28745E-6			97.3893722612836		
195.407063053285	1.62936E-6	3.07675E-7	1.09812E-6			97.7035315266426		
196.035381584003	1.61214E-6	3.10821E-7	1.20702E-6			98.0176907920016		
196.663700114721	1.63553E-6	2.98379E-7	1.19596E-6			98.3318500573606		
197.292018645439	1.5523E-6	2.99966E-7	1.10678E-6			98.6460093227195		
197.920337176157	1.48418E-6	2.89866E-7	1.09763E-6			98.9601685880785		
198.548655706875	1.44066E-6	2.83748E-7	1.08459E-6			99.2743278534375		
199.176974237593	1.56159E-6	3.07797E-7	1.0478E-6			99.5884871187965		
199.805292768311	1.5349E-6	2.73103E-7	1.04114E-6			99.9026463841554		
200.433611299029	1.44043E-6	2.7767E-7	1.09964E-6			100.216805649514		
201.061929829747	1.47933E-6	2.63222E-7	1.05074E-6			100.530964914873		
201.690248360465	1.41164E-6	2.56632E-7	1.03729E-6			100.845124180232		
202.318566891183	1.37407E-6	2.46178E-7	9.81124E-7			101.159283445591		
202.946885421901	1.36891E-6	2.55849E-7	9.79939E-7			101.47344271095		
203.575203952619	1.34453E-6	2.38623E-7	9.83446E-7			101.787601976309		
204.203522483337	1.36871E-6	2.42977E-7	9.94612E-7			102.101761241668		
204.831841014055	1.3929E-6	2.17586E-7	9.0409E-7			102.415920507027		
205.460159544773	1.31813E-6	2.30105E-7	9.21382E-7			102.730079772386		
206.08847807549	1.33803E-6	2.18026E-7	9.51143E-7			103.044239037745		
206.716796606208	1.19379E-6	2.08197E-7	8.73944E-7			103.358398303104		
207.345115136926	1.26982E-6	2.09232E-7	9.55168E-7			103.672557568463		
207.973433667644	1.2229E-6	1.99982E-7	8.9335E-7			103.986716833822		
208.601752198362	1.20918E-6	1.97668E-7	8.43186E-7			104.300876099181		
209.23007072908	1.18336E-6	1.92706E-7	8.58809E-7			104.61503536454		
209.858389259798	1.21624E-6	1.98969E-7	7.94112E-7			104.929194629899		
210.486707790516	1.15535E-6	1.88382E-7	8.0352E-7			105.243353895258		
211.115026321234	1.12413E-6	1.70189E-7	7.82427E-7			105.557513160617		
211.743344851952	1.13223E-6	1.7595E-7	8.09168E-7			105.871672425976		
212.37166338267	1.10932E-6	1.66784E-7	7.16053E-7			106.185831691335		
212.999981913388	1.07265E-6	1.69892E-7	6.93932E-7			106.499990956694		
213.628300444106	1.06267E-6	1.67441E-7	7.49011E-7			106.814150222053		
214.256618974824	1.00267E-6	1.56958E-7	6.84869E-7			107.128309487412		
214.884937505542	9.93118E-7	1.47679E-7	6.54121E-7			107.442468752771		
215.51325603626	1.00081E-6	1.46659E-7	6.33744E-7			107.75662801813		
216.141574566978	9.39896E-7	1.37569E-7	6.56973E-7			108.070787283489		
216.769893097696	8.85422E-7	1.3714E-7	5.91717E-7			108.384946548848		
217.398211628414	9.08145E-7	1.3222E-7	6.3877E-7			108.699105814207		
218.026530159132	8.69711E-7	1.27337E-7	6.11056E-7			109.013265079566		
218.65484868985	8.49976E-7	1.19325E-7	5.94652E-7			109.327424344925		
219.283167220568	8.31089E-7	1.16183E-7	5.39361E-7			109.641583610284		
219.911485751286	7.87365E-7	1.0599E-7	5.49232E-7			109.955742875643		
220.539804282004	7.81816E-7	1.13282E-7	5.26256E-7			110.269902141002		
221.168122812721	7.87002E-7	1.02492E-7	5.18704E-7			110.584061406361		
221.796441343439	7.19664E-7	9.55884E-8	5.02146E-7			110.89822067172		
222.424759874157	7.20408E-7	9.5171E-8	4.88683E-7			111.212379937079		
223.053078404875	6.94082E-7	9.3627E-8	4.85875E-7			111.526539202438		
223.681396935593	6.73162E-7	8.76685E-8	4.24351E-7			111.840698467797		
224.309715466311	6.38265E-7	8.58152E-8	4.36512E-7			112.154857733156		
224.938033997029	6.41538E-7	8.28727E-8	4.13325E-7			112.469016998515		
225.566352527747	6.10251E-7	8.18883E-8	3.78452E-7			112.783176263874		
226.194671058465	5.56723E-7	7.78534E-8	3.8844E-7			113.097335529233		
226.822989589183	5.52519E-7	7.56425E-8	3.48424E-7			113.411494794592		
227.451308119901	4.98045E-7	7.0342E-8	3.56899E-7			113.725654059951		
228.079626650619	5.01723E-7	6.46862E-8	3.30417E-7			114.03981332531		
228.707945181337	4.70269E-7	6.13497E-8	3.0604E-7			114.353972590668		
229.336263712055	4.427E-7	5.71317E-8	3.05979E-7			114.668131856027		
229.964582242773	4.37333E-7	5.27944E-8	2.81969E-7			114.982291121386		
230.592900773491	4.10804E-7	4.9089E-8	2.54349E-7			115.296450386745		
231.221219304209	3.95168E-7	4.93503E-8	2.45787E-7			115.610609652104		
231.849537834927	3.59225E-7	4.48089E-8	2.34619E-7			115.924768917463		
232.477856365645	3.43143E-7	4.36942E-8	2.11518E-7			116.238928182822		
233.106174896363	3.27033E-7	3.78961E-8	2.02964E-7			116.553087448181		
233.734493427081	3.20698E-7	3.617E-8	2.01876E-7			116.86724671354		
234.362811957799	2.90577E-7	3.35398E-8	1.84823E-7			117.181405978899		
234.991130488517	2.7783E-7	3.14259E-8	1.75118E-7			117.495565244258		
235.619449019235	2.56965E-7	3.0122E-8	1.62059E-7			117.809724509617		
236.247767549953	2.36787E-7	2.96797E-8	1.48761E-7			118.123883774976		
236.87608608067	2.1898E-7	2.44991E-8	1.34525E-7			118.438043040335		
237.504404611388	1.94329E-7	2.41251E-8	1.20793E-7			118.752202305694		
238.132723142106	1.74109E-7	2.0742E-8	1.13672E-7			119.066361571053		
238.761041672824	1.63996E-7	1.88161E-8	1.08656E-7			119.380520836412		
239.389360203542	1.52788E-7	1.72215E-8	9.65965E-8			119.694680101771		
240.01767873426	1.35359E-7	1.54015E-8	8.25001E-8			120.00883936713		
240.645997264978	1.22116E-7	1.40821E-8	7.94135E-8			120.322998632489		
241.274315795696	1.07544E-7	1.25738E-8	6.71732E-8			120.637157897848		
241.902634326414	9.73284E-8	1.0611E-8	6.3179E-8			120.951317163207		
242.530952857132	8.55848E-8	9.71727E-9	5.60121E-8			121.265476428566		
243.15927138785	7.26229E-8	8.42976E-9	4.20615E-8			121.579635693925		
243.787589918568	6.30891E-8	7.05688E-9	3.88704E-8			121.893794959284		
244.415908449286	5.28905E-8	5.93899E-9	3.41089E-8			122.207954224643		
245.044226980004	4.47276E-8	4.8072E-9	2.58779E-8			122.522113490002		
245.672545510722	3.52543E-8	4.14295E-9	2.25325E-8			122.836272755361		
246.30086404144	2.72448E-8	3.22678E-9	1.69873E-8			123.15043202072		
246.929182572158	2.12239E-8	2.48292E-9	1.33514E-8			123.464591286079		
247.557501102876	1.5427E-8	1.7689E-9	9.95703E-9			123.778750551438		
248.185819633594	1.12486E-8	1.22398E-9	7.05164E-9			124.092909816797		
248.814138164312	6.96939E-9	8.29962E-10	4.33942E-9			124.407069082156		
249.44245669503	4.17525E-9	4.48769E-10	2.43394E-9			124.721228347515		
250.070775225748	1.7237E-9	1.96416E-10	1.13492E-9			125.035387612874		
250.699093756466	4.36871E-10	4.94935E-11	2.75519E-10			125.349546878233		
251.327412287184	3.53216E-33	3.42942E-33	3.88188E-33			125.663706143592		
251.955730817901	4.36871E-10	4.94935E-11	2.75519E-10			125.977865408951		
252.584049348619	1.7237E-9	1.96416E-10	1.13492E-9			126.29202467431		
253.212367879337	4.17525E-9	4.48769E-10	2.43394E-9			126.606183939669		
253.840686410055	6.96939E-9	8.29962E-10	4.33942E-9			126.920343205028		
254.469004940773	1.12486E-8	1.22398E-9	7.05164E-9			127.234502470387		
255.097323471491	1.5427E-8	1.7689E-9	9.95703E-9			127.548661735746		
255.725642002209	2.12239E-8	2.48292E-9	1.33514E-8			127.862821001105		
256.353960532927	2.72448E-8	3.22678E-9	1.69873E-8			128.176980266464		
256.982279063645	3.52543E-8	4.14295E-9	2.25325E-8			128.491139531823		
257.610597594363	4.47276E-8	4.8072E-9	2.58779E-8			128.805298797182		
258.238916125081	5.28905E-8	5.93899E-9	3.41089E-8			129.119458062541		
258.867234655799	6.30891E-8	7.05688E-9	3.88704E-8			129.433617327899		
259.495553186517	7.26229E-8	8.42976E-9	4.20615E-8			129.747776593258		
260.123871717235	8.55848E-8	9.71727E-9	5.60121E-8			130.061935858617		
260.752190247953	9.73284E-8	1.0611E-8	6.3179E-8			130.376095123976		
261.380508778671	1.07544E-7	1.25738E-8	6.71732E-8			130.690254389335		
262.008827309389	1.22116E-7	1.40821E-8	7.94135E-8			131.004413654694		
262.637145840107	1.35359E-7	1.54015E-8	8.25001E-8			131.318572920053		
263.265464370825	1.52788E-7	1.72215E-8	9.65965E-8			131.632732185412		
263.893782901543	1.63996E-7	1.88161E-8	1.08656E-7			131.946891450771		
264.522101432261	1.74109E-7	2.0742E-8	1.13672E-7			132.26105071613		
265.150419962979	1.94329E-7	2.41251E-8	1.20793E-7			132.575209981489		
265.778738493697	2.1898E-7	2.44991E-8	1.34525E-7			132.889369246848		
266.407057024415	2.36787E-7	2.96797E-8	1.48761E-7			133.203528512207		
267.035375555132	2.56965E-7	3.0122E-8	1.62059E-7			133.517687777566		
267.66369408585	2.7783E-7	3.14259E-8	1.75118E-7			133.831847042925		
268.292012616568	2.90577E-7	3.35398E-8	1.84823E-7			134.146006308284		
268.920331147286	3.20698E-7	3.617E-8	2.01876E-7			134.460165573643		
269.548649678004	3.27033E-7	3.78961E-8	2.02964E-7			134.774324839002		
270.176968208722	3.43143E-7	4.36942E-8	2.11518E-7			135.088484104361		
270.80528673944	3.59225E-7	4.48089E-8	2.34619E-7			135.40264336972		
271.433605270158	3.95168E-7	4.93503E-8	2.45787E-7			135.716802635079		
272.061923800876	4.10804E-7	4.9089E-8	2.54349E-7			136.030961900438		
272.690242331594	4.37333E-7	5.27944E-8	2.81969E-7			136.345121165797		
273.318560862312	4.427E-7	5.71317E-8	3.05979E-7			136.659280431156		
273.94687939303	4.70269E-7	6.13497E-8	3.0604E-7			136.973439696515		
274.575197923748	5.01723E-7	6.46862E-8	3.30417E-7			137.287598961874		
275.203516454466	4.98045E-7	7.0342E-8	3.56899E-7			137.601758227233		
275.831834985184	5.52519E-7	7.56425E-8	3.48424E-7			137.915917492592		
276.460153515902	5.56723E-7	7.78534E-8	3.8844E-7			138.230076757951		
277.08847204662	6.10251E-7	8.18883E-8	3.78452E-7			138.54423602331		
277.716790577338	6.41538E-7	8.28727E-8	4.13325E-7			138.858395288669		
278.345109108056	6.38265E-7	8.58152E-8	4.36512E-7			139.172554554028		
278.973427638774	6.73162E-7	8.76685E-8	4.24351E-7			139.486713819387		
279.601746169492	6.94082E-7	9.3627E-8	4.85875E-7			139.800873084746		
280.23006470021	7.20408E-7	9.5171E-8	4.88683E-7			140.115032350105		
280.858383230928	7.19664E-7	9.55884E-8	5.02146E-7			140.429191615464		
281.486701761646	7.87002E-7	1.02492E-7	5.18704E-7			140.743350880823		
282.115020292364	7.81816E-7	1.13282E-7	5.26256E-7			141.057510146182		
282.743338823081	7.87365E-7	1.0599E-7	5.49232E-7			141.371669411541		
283.371657353799	8.31089E-7	1.16183E-7	5.39361E-7			141.6858286769		
283.999975884517	8.49976E-7	1.19325E-7	5.94652E-7			141.999987942259		
284.628294415235	8.69711E-7	1.27337E-7	6.11056E-7			142.314147207618		
285.256612945953	9.08145E-7	1.3222E-7	6.3877E-7			142.628306472977		
285.884931476671	8.85422E-7	1.3714E-7	5.91717E-7			142.942465738336		
286.513250007389	9.39896E-7	1.37569E-7	6.56973E-7			143.256625003695		
287.141568538107	1.00081E-6	1.46659E-7	6.33744E-7			143.570784269054		
287.769887068825	9.93118E-7	1.47679E-7	6.54121E-7			143.884943534413		
288.398205599543	1.00267E-6	1.56958E-7	6.84869E-7			144.199102799772		
289.026524130261	1.06267E-6	1.67441E-7	7.49011E-7			144.513262065131		
289.654842660979	1.07265E-6	1.69892E-7	6.93932E-7			144.827421330489		
290.283161191697	1.10932E-6	1.66784E-7	7.16053E-7			145.141580595848		
290.911479722415	1.13223E-6	1.7595E-7	8.09168E-7			145.455739861207		
291.539798253133	1.12413E-6	1.70189E-7	7.82427E-7			145.769899126566		
292.168116783851	1.15535E-6	1.88382E-7	8.0352E-7			146.084058391925		
292.796435314569	1.21624E-6	1.98969E-7	7.94112E-7			146.398217657284		
293.424753845287	1.18336E-6	1.92706E-7	8.58809E-7			146.712376922643		
294.053072376005	1.20918E-6	1.97668E-7	8.43186E-7			147.026536188002		
294.681390906723	1.2229E-6	1.99982E-7	8.9335E-7			147.340695453361		
295.309709437441	1.26982E-6	2.09232E-7	9.55168E-7			147.65485471872		
295.938027968159	1.19379E-6	2.08197E-7	8.73944E-7			147.969013984079		
296.566346498876	1.33803E-6	2.18026E-7	9.51143E-7			148.283173249438		
297.194665029594	1.31813E-6	2.30105E-7	9.21382E-7			148.597332514797		
297.822983560312	1.3929E-6	2.17586E-7	9.0409E-7			148.911491780156		
298.45130209103	1.36871E-6	2.42977E-7	9.94612E-7			149.225651045515		
299.079620621748	1.34453E-6	2.38623E-7	9.83446E-7			149.539810310874		
299.707939152466	1.36891E-6	2.55849E-7	9.79939E-7			149.853969576233		
300.336257683184	1.37407E-6	2.46178E-7	9.81124E-7			150.168128841592		
300.964576213902	1.41164E-6	2.56632E-7	1.03729E-6			150.482288106951		
301.59289474462	1.47933E-6	2.63222E-7	1.05074E-6			150.79644737231		
302.221213275338	1.44043E-6	2.7767E-7	1.09964E-6			151.110606637669		
302.849531806056	1.5349E-6	2.73103E-7	1.04114E-6			151.424765903028		
303.477850336774	1.56159E-6	3.07797E-7	1.0478E-6			151.738925168387		
304.106168867492	1.44066E-6	2.83748E-7	1.08459E-6			152.053084433746		
304.73448739821	1.48418E-6	2.89866E-7	1.09763E-6			152.367243699105		
305.362805928928	1.5523E-6	2.99966E-7	1.10678E-6			152.681402964464		
305.991124459646	1.63553E-6	2.98379E-7	1.19596E-6			152.995562229823		
306.619442990364	1.61214E-6	3.10821E-7	1.20702E-6			153.309721495182		
307.247761521082	1.62936E-6	3.07675E-7	1.09812E-6			153.623880760541		
307.8760800518	1.63209E-6	3.222E-7	1.28745E-6			153.9380400259		
308.504398582518	1.67312E-6	3.34724E-7	1.21141E-6			154.252199291259		
309.132717113236	1.6271E-6	3.25824E-7	1.18933E-6			154.566358556618		
309.761035643954	1.77051E-6	3.4603E-7	1.37981E-6			154.880517821977		
310.389354174672	1.71022E-6	3.35303E-7	1.29694E-6			155.194677087336		
311.01767270539	1.74547E-6	3.2929E-7	1.32959E-6			155.508836352695		
311.645991236108	1.73158E-6	3.36999E-7	1.26864E-6			155.822995618054		
312.274309766826	1.78409E-6	3.75853E-7	1.33163E-6			156.137154883413		
312.902628297543	1.80818E-6	3.5719E-7	1.27924E-6			156.451314148772		
313.530946828261	1.83272E-6	3.67007E-7	1.28832E-6			156.765473414131		
314.159265358979	1.85996E-6	3.86119E-7	1.35377E-6			157.07963267949		
314.787583889697	1.83349E-6	4.0135E-7	1.40396E-6			157.393791944849		
315.415902420415	1.82253E-6	3.99719E-7	1.3106E-6			157.707951210208		
316.044220951133	1.8726E-6	4.09079E-7	1.44393E-6			158.022110475567		
316.672539481851	1.89365E-6	4.09744E-7	1.38722E-6			158.336269740926		
317.300858012569	1.96631E-6	4.21952E-7	1.44426E-6			158.650429006285		
317.929176543287	1.91888E-6	4.22135E-7	1.52629E-6			158.964588271644		
318.557495074005	1.92301E-6	4.34594E-7	1.48981E-6			159.278747537003		
319.185813604723	2.07465E-6	4.54021E-7	1.4711E-6			159.592906802362		
319.814132135441	2.02877E-6	4.69725E-7	1.55987E-6			159.90706606772		
320.442450666159	2.02518E-6	4.46972E-7	1.54011E-6			160.221225333079		
321.070769196877	2.04459E-6	4.5377E-7	1.51819E-6			160.535384598438		
321.699087727595	2.02204E-6	4.69077E-7	1.54809E-6			160.849543863797		
322.327406258313	1.97009E-6	4.64812E-7	1.58474E-6			161.163703129156		
322.955724789031	2.04472E-6	4.79716E-7	1.53167E-6			161.477862394515		
323.584043319749	2.08407E-6	4.76331E-7	1.59945E-6			161.792021659874		
324.212361850467	2.03367E-6	4.85537E-7	1.56935E-6			162.106180925233		
324.840680381185	2.19581E-6	4.76325E-7	1.57044E-6			162.420340190592		
325.468998911903	2.08734E-6	5.08671E-7	1.6449E-6			162.734499455951		
326.097317442621	2.14152E-6	5.04204E-7	1.55444E-6			163.04865872131		
326.725635973339	2.10657E-6	5.09852E-7	1.66789E-6			163.362817986669		
327.353954504057	2.12701E-6	4.87097E-7	1.64625E-6			163.676977252028		
327.982273034774	2.10745E-6	5.00925E-7	1.68994E-6			163.991136517387		
328.610591565492	2.14516E-6	5.07245E-7	1.59764E-6			164.305295782746		
329.23891009621	2.14869E-6	5.40734E-7	1.6501E-6			164.619455048105		
329.867228626928	2.14195E-6	5.48773E-7	1.73949E-6			164.933614313464		
330.495547157646	2.17075E-6	5.44342E-7	1.71796E-6			165.247773578823		
331.123865688364	2.20983E-6	5.50188E-7	1.70632E-6			165.561932844182		
331.752184219082	2.18864E-6	5.40908E-7	1.75915E-6			165.876092109541		
332.3805027498	2.20114E-6	5.77996E-7	1.81744E-6			166.1902513749		
333.008821280518	2.29752E-6	5.43204E-7	1.71753E-6			166.504410640259		
333.637139811236	2.17252E-6	5.58391E-7	1.69825E-6			166.818569905618		
334.265458341954	2.2006E-6	5.9443E-7	1.77349E-6			167.132729170977		
334.893776872672	2.19088E-6	5.3837E-7	1.71833E-6			167.446888436336		
335.52209540339	2.24999E-6	5.86052E-7	1.69242E-6			167.761047701695		
336.150413934108	2.2659E-6	5.96642E-7	1.78753E-6			168.075206967054		
336.778732464826	2.25976E-6	5.94419E-7	1.76821E-6			168.389366232413		
337.407050995544	2.24612E-6	5.95137E-7	1.8366E-6			168.703525497772		
338.035369526262	2.23909E-6	6.11265E-7	1.80734E-6			169.017684763131		
338.66368805698	2.32208E-6	6.22524E-7	1.85503E-6			169.33184402849		
339.292006587698	2.37097E-6	6.11373E-7	1.85606E-6			169.646003293849		
339.920325118416	2.35891E-6	6.31002E-7	1.82436E-6			169.960162559208		
340.548643649134	2.33938E-6	6.54872E-7	1.93858E-6			170.274321824567		
341.176962179852	2.3171E-6	6.32485E-7	1.87963E-6			170.588481089926		
341.80528071057	2.39507E-6	6.25388E-7	1.93803E-6			170.902640355285		
342.433599241287	2.32289E-6	6.48434E-7	1.8378E-6			171.216799620644		
343.061917772005	2.45482E-6	6.68818E-7	1.8944E-6			171.530958886003		
343.690236302723	2.40413E-6	6.52619E-7	1.85884E-6			171.845118151362		
344.318554833441	2.5613E-6	6.73509E-7	1.91211E-6			172.159277416721		
344.946873364159	2.56977E-6	7.41653E-7	1.90945E-6			172.47343668208		
345.575191894877	2.47057E-6	7.38142E-7	1.97375E-6			172.787595947439		
346.203510425595	2.63977E-6	7.2056E-7	1.9519E-6			173.101755212798		
346.831828956313	2.57075E-6	7.70025E-7	1.98924E-6			173.415914478157		
347.460147487031	2.57928E-6	7.41034E-7	2.08525E-6			173.730073743516		
348.088466017749	2.66049E-6	7.72281E-7	2.02216E-6			174.044233008875		
348.716784548467	2.56907E-6	7.50358E-7	1.98966E-6			174.358392274234		
349.345103079185	2.61009E-6	7.40769E-7	1.98311E-6			174.672551539593		
349.973421609903	2.59118E-6	7.77544E-7	2.22141E-6			174.986710804952		
350.601740140621	2.73502E-6	7.73587E-7	2.22957E-6			175.30087007031		
351.230058671339	2.69521E-6	7.54963E-7	2.15124E-6			175.615029335669		
351.858377202057	2.65583E-6	8.22372E-7	2.06824E-6			175.929188601028		
352.486695732775	2.67853E-6	8.18564E-7	2.23733E-6			176.243347866387		
353.115014263493	2.78827E-6	8.48631E-7	2.2381E-6			176.557507131746		
353.743332794211	2.7266E-6	8.37872E-7	2.21725E-6			176.871666397105		
354.371651324929	2.74534E-6	8.3811E-7	2.36792E-6			177.185825662464		
354.999969855647	2.76333E-6	8.19698E-7	2.11842E-6			177.499984927823		
355.628288386365	2.86539E-6	8.75294E-7	2.34806E-6			177.814144193182		
356.256606917083	2.87037E-6	8.16798E-7	2.40927E-6			178.128303458541		
356.884925447801	2.93693E-6	8.77145E-7	2.22018E-6			178.4424627239		
357.513243978519	2.89761E-6	8.72885E-7	2.23412E-6			178.756621989259		
358.141562509237	2.83751E-6	8.74729E-7	2.48321E-6			179.070781254618		
358.769881039954	2.92628E-6	8.30618E-7	2.40539E-6			179.384940519977		
359.398199570672	2.95946E-6	8.65679E-7	2.3892E-6			179.699099785336		
360.02651810139	2.94084E-6	9.48624E-7	2.30066E-6			180.013259050695		
360.654836632108	3.04014E-6	9.18061E-7	2.35352E-6			180.327418316054		
361.283155162826	2.98113E-6	9.28256E-7	2.41877E-6			180.641577581413		
361.911473693544	3.05908E-6	9.05731E-7	2.35778E-6			180.955736846772		
362.539792224262	3.0245E-6	9.37509E-7	2.3751E-6			181.269896112131		
363.16811075498	2.91996E-6	9.32242E-7	2.44431E-6			181.58405537749		
363.796429285698	2.82552E-6	9.13607E-7	2.25129E-6			181.898214642849		
364.424747816416	3.04958E-6	9.53358E-7	2.42703E-6			182.212373908208		
365.053066347134	2.94413E-6	9.47501E-7	2.30169E-6			182.526533173567		
365.681384877852	3.04022E-6	1.00438E-6	2.52707E-6			182.840692438926		
366.30970340857	3.21384E-6	1.02899E-6	2.40396E-6			183.154851704285		
366.938021939288	3.07994E-6	9.45157E-7	2.38185E-6			183.469010969644		
367.566340470006	2.93154E-6	8.97943E-7	2.48277E-6			183.783170235003		
368.194659000724	2.86066E-6	9.7687E-7	2.31714E-6			184.097329500362		
368.822977531442	2.973E-6	9.65078E-7	2.38369E-6			184.411488765721		
369.45129606216	2.84936E-6	9.32247E-7	2.40055E-6			184.72564803108		
370.079614592878	2.9115E-6	9.09044E-7	2.55287E-6			185.039807296439		
370.707933123596	2.91286E-6	9.51034E-7	2.51708E-6			185.353966561798		
371.336251654314	2.9972E-6	9.44577E-7	2.24549E-6			185.668125827157		
371.964570185032	2.87684E-6	9.11437E-7	2.24165E-6			185.982285092516		
372.592888715749	2.90813E-6	9.03104E-7	2.27347E-6			186.296444357875		
373.221207246467	2.79057E-6	9.29791E-7	2.24132E-6			186.610603623234		
373.849525777185	2.84875E-6	9.61335E-7	2.22482E-6			186.924762888593		
374.477844307903	2.94477E-6	9.53158E-7	2.29542E-6			187.238922153952		
375.106162838621	2.87086E-6	8.74244E-7	2.24837E-6			187.553081419311		
375.734481369339	2.90126E-6	9.45757E-7	2.27174E-6			187.86724068467		
376.362799900057	2.818E-6	9.43505E-7	2.28577E-6			188.181399950029		
376.991118430775	2.82407E-6	9.01748E-7	2.36735E-6			188.495559215388		
377.619436961493	2.80171E-6	9.4415E-7	2.23217E-6			188.809718480747		
378.247755492211	2.6628E-6	8.85338E-7	2.32636E-6			189.123877746106		
378.876074022929	2.75787E-6	9.02092E-7	2.25059E-6			189.438037011465		
379.504392553647	2.85568E-6	9.75722E-7	2.32392E-6			189.752196276824		
380.132711084365	2.76064E-6	9.13588E-7	2.33775E-6			190.066355542183		
380.761029615083	2.85214E-6	9.62569E-7	2.34268E-6			190.380514807541		
381.389348145801	2.91958E-6	9.33352E-7	2.30238E-6			190.6946740729		
382.017666676519	2.85841E-6	9.91907E-7	2.28284E-6			191.008833338259		
382.645985207237	2.94785E-6	9.35044E-7	2.19868E-6			191.322992603618		
383.274303737955	2.87493E-6	9.85647E-7	2.47763E-6			191.637151868977		
383.902622268673	2.88928E-6	1.00661E-6	2.35006E-6			191.951311134336		
384.530940799391	3.05789E-6	1.04097E-6	2.50235E-6			192.265470399695		
385.159259330109	2.89784E-6	9.8947E-7	2.38714E-6			192.579629665054		
385.787577860827	3.14035E-6	1.13675E-6	2.48637E-6			192.893788930413		
386.415896391545	3.1101E-6	1.06503E-6	2.52027E-6			193.207948195772		
387.044214922263	2.98627E-6	1.07144E-6	2.50216E-6			193.522107461131		
387.672533452981	3.24746E-6	1.10635E-6	2.52645E-6			193.83626672649		
388.300851983699	3.30703E-6	1.09882E-6	2.68403E-6			194.150425991849		
388.929170514417	3.43641E-6	1.19431E-6	2.73498E-6			194.464585257208		
389.557489045134	3.47085E-6	1.09878E-6	2.6863E-6			194.778744522567		
390.185807575852	3.41339E-6	1.16466E-6	2.77881E-6			195.092903787926		
390.81412610657	3.63652E-6	1.31192E-6	2.707E-6			195.407063053285		
391.442444637288	3.3865E-6	1.22824E-6	2.8915E-6			195.721222318644		
392.070763168006	3.77067E-6	1.2089E-6	2.86236E-6			196.035381584003		
392.699081698724	3.66014E-6	1.23337E-6	2.90339E-6			196.349540849362		
393.327400229442	3.7645E-6	1.30832E-6	2.93602E-6			196.663700114721		
393.95571876016	3.84217E-6	1.36691E-6	2.9408E-6			196.97785938008		
394.584037290878	3.98825E-6	1.3035E-6	3.2562E-6			197.292018645439		
395.212355821596	3.88801E-6	1.3311E-6	3.11381E-6			197.606177910798		
395.840674352314	3.9503E-6	1.34438E-6	3.36894E-6			197.920337176157		
396.468992883032	3.948E-6	1.39222E-6	3.15924E-6			198.234496441516		
397.09731141375	3.92167E-6	1.42761E-6	3.37973E-6			198.548655706875		
397.725629944468	3.9569E-6	1.38363E-6	3.42498E-6			198.862814972234		
398.353948475186	4.14405E-6	1.3537E-6	3.39164E-6			199.176974237593		
398.982267005904	3.96803E-6	1.36181E-6	3.4053E-6			199.491133502952		
399.610585536622	4.05826E-6	1.36995E-6	3.37422E-6			199.805292768311		
400.23890406734	4.08941E-6	1.3773E-6	3.25918E-6			200.11945203367		
400.867222598058	3.98021E-6	1.35874E-6	3.12034E-6			200.433611299029		
401.495541128776	4.15465E-6	1.42776E-6	3.16771E-6			200.747770564388		
402.123859659494	4.06381E-6	1.4488E-6	3.16738E-6			201.061929829747		
402.752178190212	3.97053E-6	1.43001E-6	3.30546E-6			201.376089095106		
403.38049672093	4.03755E-6	1.44914E-6	3.20239E-6			201.690248360465		
404.008815251648	3.9054E-6	1.32186E-6	3.1956E-6			202.004407625824		
404.637133782365	3.97996E-6	1.31023E-6	3.13633E-6			202.318566891183		
405.265452313083	3.78794E-6	1.33017E-6	3.16361E-6			202.632726156542		
405.893770843801	3.73928E-6	1.25432E-6	3.02206E-6			202.946885421901		
406.522089374519	3.82077E-6	1.32144E-6	3.01298E-6			203.26104468726		
407.150407905237	3.63654E-6	1.35879E-6	3.07337E-6			203.575203952619		
407.778726435955	3.72769E-6	1.33251E-6	2.89767E-6			203.889363217978		
408.407044966673	3.59077E-6	1.34513E-6	2.69856E-6			204.203522483337		
409.035363497391	3.54025E-6	1.17993E-6	2.85599E-6			204.517681748696		
409.663682028109	3.47453E-6	1.1783E-6	2.8905E-6			204.831841014055		
410.292000558827	3.47993E-6	1.16668E-6	2.61057E-6			205.146000279414		
410.920319089545	3.4111E-6	1.13934E-6	2.69028E-6			205.460159544773		
411.548637620263	3.22822E-6	1.14823E-6	2.67872E-6			205.774318810131		
412.176956150981	3.11628E-6	1.09638E-6	2.59894E-6			206.08847807549		
412.805274681699	3.09597E-6	1.02673E-6	2.55157E-6			206.402637340849		
413.433593212417	2.96806E-6	1.08072E-6	2.4373E-6			206.716796606208		
414.061911743135	3.11421E-6	1.02952E-6	2.35541E-6			207.030955871567		
414.690230273853	2.9326E-6	1.03271E-6	2.36907E-6			207.345115136926		
415.318548804571	2.81834E-6	9.53393E-7	2.32797E-6			207.659274402285		
415.946867335289	2.72921E-6	9.27473E-7	2.26083E-6			207.973433667644		
416.575185866007	2.72557E-6	9.2347E-7	2.17091E-6			208.287592933003		
417.203504396725	2.71245E-6	9.26822E-7	2.20523E-6			208.601752198362		
417.831822927443	2.57454E-6	8.98887E-7	2.08407E-6			208.915911463721		
418.460141458161	2.5106E-6	9.34005E-7	1.94222E-6			209.23007072908		
419.088459988878	2.50414E-6	8.41856E-7	2.02129E-6			209.544229994439		
419.716778519597	2.53819E-6	8.66009E-7	1.94748E-6			209.858389259798		
420.345097050314	2.37112E-6	8.50786E-7	1.88259E-6			210.172548525157		
420.973415581032	2.37242E-6	8.24307E-7	1.83918E-6			210.486707790516		
421.60173411175	2.30565E-6	8.26715E-7	1.86375E-6			210.800867055875		
422.230052642468	2.3817E-6	8.30749E-7	1.83934E-6			211.115026321234		
422.858371173186	2.31606E-6	7.77738E-7	1.76052E-6			211.429185586593		
423.486689703904	2.35012E-6	7.46288E-7	1.9042E-6			211.743344851952		
424.115008234622	2.194E-6	7.71316E-7	1.8771E-6			212.057504117311		
424.74332676534	2.26491E-6	7.62238E-7	1.74827E-6			212.37166338267		
425.371645296058	2.27076E-6	7.75448E-7	1.77845E-6			212.685822648029		
425.999963826776	2.24427E-6	7.97017E-7	1.77108E-6			212.999981913388		
426.628282357494	2.29023E-6	8.03432E-7	1.79521E-6			213.314141178747		
427.256600888212	2.37971E-6	7.96968E-7	1.87124E-6			213.628300444106		
427.88491941893	2.42841E-6	8.16368E-7	2.01815E-6			213.942459709465		
428.513237949648	2.5329E-6	8.62546E-7	1.99514E-6			214.256618974824		
429.141556480366	2.89128E-6	9.67683E-7	2.32037E-6			214.570778240183		
429.769875011084	3.06324E-6	1.03594E-6	2.45569E-6			214.884937505542		
430.398193541802	3.24303E-6	1.07988E-6	2.48586E-6			215.199096770901		
431.02651207252	3.51126E-6	1.14948E-6	2.64053E-6			215.51325603626		
431.654830603238	3.69553E-6	1.30231E-6	3.02063E-6			215.827415301619		
432.283149133956	3.85128E-6	1.26704E-6	2.94068E-6			216.141574566978		
432.911467664674	4.16545E-6	1.38243E-6	3.24528E-6			216.455733832337		
433.539786195392	4.64193E-6	1.38445E-6	3.43596E-6			216.769893097696		
434.16810472611	4.5575E-6	1.44333E-6	3.74742E-6			217.084052363055		
434.796423256827	4.67474E-6	1.60659E-6	3.83914E-6			217.398211628414		
435.424741787545	4.76504E-6	1.60906E-6	3.90944E-6			217.712370893773		
436.053060318263	5.22671E-6	1.62271E-6	3.97929E-6			218.026530159132		
436.681378848981	5.05689E-6	1.72264E-6	4.10142E-6			218.340689424491		
437.309697379699	5.12559E-6	1.69065E-6	4.34837E-6			218.65484868985		
437.938015910417	5.14822E-6	1.78416E-6	4.24724E-6			218.969007955209		
438.566334441135	5.5491E-6	1.66747E-6	4.28674E-6			219.283167220568		
439.194652971853	5.29196E-6	1.76275E-6	4.23048E-6			219.597326485927		
439.822971502571	5.26706E-6	1.72449E-6	4.16238E-6			219.911485751286		
440.451290033289	5.32805E-6	1.71019E-6	4.11416E-6			220.225645016645		
441.079608564007	4.98601E-6	1.82459E-6	4.34958E-6			220.539804282004		
441.707927094725	5.3315E-6	1.7133E-6	4.15674E-6			220.853963547362		
442.336245625443	4.99063E-6	1.7217E-6	4.08278E-6			221.168122812721		
442.964564156161	4.82044E-6	1.79545E-6	4.02795E-6			221.48228207808		
443.592882686879	4.79308E-6	1.66522E-6	3.78907E-6			221.796441343439		
444.221201217597	4.87439E-6	1.60814E-6	3.52075E-6			222.110600608798		
444.849519748315	4.57057E-6	1.51344E-6	3.6217E-6			222.424759874157		
445.477838279033	4.48408E-6	1.47967E-6	3.47393E-6			222.738919139516		
446.106156809751	4.25433E-6	1.44372E-6	3.08029E-6			223.053078404875		
446.734475340469	4.00406E-6	1.39009E-6	3.3552E-6			223.367237670234		
447.362793871187	3.96183E-6	1.25766E-6	3.21358E-6			223.681396935593		
447.991112401905	3.76472E-6	1.18693E-6	3.06692E-6			223.995556200952		
448.619430932623	3.50459E-6	1.21586E-6	2.84025E-6			224.309715466311		
449.247749463341	3.17361E-6	1.12889E-6	2.61703E-6			224.62387473167		
449.876067994059	3.17446E-6	1.04725E-6	2.49344E-6			224.938033997029		
450.504386524776	3.03045E-6	1.01213E-6	2.28458E-6			225.252193262388		
451.132705055494	2.87458E-6	9.97204E-7	2.23908E-6			225.566352527747		
451.761023586212	2.71179E-6	9.02014E-7	2.08336E-6			225.880511793106		
452.38934211693	2.55487E-6	9.00798E-7	1.96087E-6			226.194671058465		
453.017660647648	2.39427E-6	8.24532E-7	1.88611E-6			226.508830323824		
453.645979178366	2.24597E-6	6.67773E-7	1.80715E-6			226.822989589183		
454.274297709084	2.10655E-6	6.9655E-7	1.63715E-6			227.137148854542		
454.902616239802	1.93609E-6	6.22727E-7	1.48332E-6			227.451308119901		
455.53093477052	1.95071E-6	6.19805E-7	1.41004E-6			227.76546738526		
456.159253301238	1.70727E-6	5.78726E-7	1.37118E-6			228.079626650619		
456.787571831956	1.67611E-6	5.39467E-7	1.31422E-6			228.393785915978		
457.415890362674	1.54705E-6	4.94787E-7	1.20143E-6			228.707945181337		
458.044208893392	1.428E-6	4.65423E-7	1.11705E-6			229.022104446696		
458.67252742411	1.35663E-6	4.5054E-7	1.0357E-6			229.336263712055		
459.300845954828	1.26822E-6	4.04261E-7	1.02317E-6			229.650422977414		
459.929164485546	1.19833E-6	4.01964E-7	9.59317E-7			229.964582242773		
460.557483016264	1.13733E-6	3.77921E-7	8.79022E-7			230.278741508132		
461.185801546982	1.07093E-6	3.58415E-7	8.25159E-7			230.592900773491		
461.8141200777	1.07189E-6	3.43236E-7	7.89277E-7			230.90706003885		
462.442438608418	1.00907E-6	3.19927E-7	7.65744E-7			231.221219304209		
463.070757139136	1.0302E-6	2.92534E-7	7.41164E-7			231.535378569568		
463.699075669854	9.99999E-7	3.00535E-7	6.96237E-7			231.849537834927		
464.327394200572	9.59056E-7	2.91166E-7	6.89506E-7			232.163697100286		
464.955712731289	8.96824E-7	2.83503E-7	6.67087E-7			232.477856365645		
465.584031262007	9.25051E-7	2.71784E-7	6.35237E-7			232.792015631004		
466.212349792725	9.23061E-7	2.74262E-7	6.8035E-7			233.106174896363		
466.840668323443	9.13226E-7	2.64892E-7	6.6121E-7			233.420334161722		
467.468986854161	8.65822E-7	2.67494E-7	6.82714E-7			233.734493427081		
468.097305384879	9.17153E-7	2.64418E-7	6.60601E-7			234.04865269244		
468.725623915597	8.94731E-7	2.68928E-7	6.66558E-7			234.362811957799		
469.353942446315	9.41518E-7	2.73907E-7	6.68605E-7			234.676971223158		
469.982260977033	9.46811E-7	2.78921E-7	6.82808E-7			234.991130488517		
470.610579507751	9.61139E-7	2.86496E-7	6.64574E-7			235.305289753876		
471.238898038469	1.00213E-6	2.9195E-7	7.69708E-7			235.619449019235		
471.867216569187	1.02617E-6	3.01372E-7	7.19476E-7			235.933608284594		
472.495535099905	1.08658E-6	2.97895E-7	8.25078E-7			236.247767549953		
473.123853630623	1.11884E-6	3.0525E-7	8.11593E-7			236.561926815311		
473.752172161341	1.20635E-6	3.1576E-7	8.70946E-7			236.87608608067		
474.380490692059	1.26652E-6	3.44208E-7	9.37104E-7			237.190245346029		
475.008809222777	1.31963E-6	3.60391E-7	9.02095E-7			237.504404611388		
475.637127753495	1.43292E-6	3.76573E-7	1.01494E-6			237.818563876747		
476.265446284213	1.61635E-6	3.9873E-7	1.15285E-6			238.132723142106		
476.893764814931	1.69248E-6	4.29177E-7	1.21752E-6			238.446882407465		
477.522083345649	0.465555	0.452077	0.47503			238.761041672824		
478.150401876367	0.466427	0.445116	0.465988			239.075200938183		
478.778720407085	0.467576	0.44516	0.487457			239.389360203542		
479.407038937803	0.474304	0.456439	0.447885			239.703519468901		
480.03535746852	0.464737	0.466246	0.450208			240.01767873426		
480.663675999238	0.48541	0.473749	0.466881			240.331837999619		
481.291994529956	0.475481	0.462054	0.453365			240.645997264978		
481.920313060674	0.466977	0.444997	0.461683			240.960156530337		
482.548631591392	0.462531	0.462348	0.507095			241.274315795696		
483.17695012211	0.473532	0.457852	0.468072			241.588475061055		
483.805268652828	0.454729	0.473039	0.472245			241.902634326414		
484.433587183546	0.479781	0.447857	0.452713			242.216793591773		
485.061905714264	0.49339	0.460571	0.500459			242.530952857132		
485.690224244982	0.466867	0.467158	0.464835			242.845112122491		
486.3185427757	0.470138	0.462867	0.46414			243.15927138785		
486.946861306418	0.458239	0.461076	0.494871			243.473430653209		
487.575179837136	0.480464	0.457768	0.438945			243.787589918568		
488.203498367854	0.476243	0.488166	0.44896			244.101749183927		
488.831816898572	0.46682	0.469992	0.461934			244.415908449286		
489.46013542929	0.449923	0.467637	0.505405			244.730067714645		
490.088453960008	0.488923	0.492747	0.462024			245.044226980004		
490.716772490726	0.470135	0.466404	0.472251			245.358386245363		
491.345091021444	0.478844	0.476081	0.482839			245.672545510722		
491.973409552162	0.470183	0.47701	0.481255			245.986704776081		
492.60172808288	0.485939	0.468721	0.465835			246.30086404144		
493.230046613598	0.475552	0.487096	0.489941			246.615023306799		
493.858365144316	0.473643	0.462382	0.460578			246.929182572158		
494.486683675034	0.475542	0.52137	0.443042			247.243341837517		
495.115002205751	0.469187	0.50692	0.474989			247.557501102876		
495.74332073647	0.477437	0.483675	0.482596			247.871660368235		
496.371639267187	0.482816	0.483754	0.498285			248.185819633594		
496.999957797905	0.466989	0.475351	0.494453			248.499978898953		
497.628276328623	0.493077	0.474144	0.485221			248.814138164312		
498.256594859341	0.503497	0.451746	0.455504			249.128297429671		
498.884913390059	0.503084	0.418078	0.473247			249.44245669503		
499.513231920777	0.515956	0.359232	0.45963			249.756615960389		
500.141550451495	0.505845	0.257913	0.402587			250.070775225748		
500.769868982213	0.446431	0.172107	0.286642			250.384934491107		
501.398187512931	0.267316	0.0820825	0.159165			250.699093756466		
502.026506043649	0.0841695	0.0212009	0.0416238			251.013253021825		


==> anc/Fig11.dat <==
k	(Mathematica)tq=0.5	tq=1.0	tq=2.0	(Music)tq=0.5	tq=1.0	tq=2.0 [Results devided by factor 0.125]
0	0	0	0	0	0	0
0.5	0.0538411853846257	0.0539777425015316	0.0520212956755288	0.0841695	0.0827377	0.0802325
1	0.187398522558844	0.192500573455177	0.191479830176871	0.267316	0.267926	0.272419
1.5	0.337521106356092	0.359243774620838	0.375451487169121	0.446431	0.486006	0.531118
2	0.449033058690453	0.496740859060598	0.552054407490646	0.505845	0.576267	0.679806
2.5	0.503388296942952	0.574232127186001	0.680087475245148	0.515956	0.605516	0.757819
3	0.514928932063411	0.59499029290017	0.742138255939983	0.503084	0.562631	0.728585
3.5	0.508002429356956	0.583102113620444	0.746144644194793	0.503497	0.544634	0.681636
4	0.498818741126726	0.56335256832914	0.716354638068449	0.493077	0.548722	0.660299
4.5	0.49233584099681	0.548743293352698	0.679498960724715	0.466989	0.508808	0.608627
5	0.48796911084328	0.540448823978319	0.653359521678562	0.482816	0.511669	0.623346
5.5	0.48462642403951	0.534834001346054	0.642477003606117	0.477437	0.515292	0.627793
6	0.481974121286502	0.529455574034959	0.641287098400353	0.469187	0.500767	0.606843
6.5	0.479928929812479	0.524352348178073	0.641171120999533	0.475542	0.509688	0.615022
7	0.4783433080226	0.520316389247962	0.636694271419506	0.473643	0.50949	0.611594
7.5	0.477075037045426	0.517423914120685	0.627895092369952	0.475552	0.520412	0.620855
8	0.476043419660068	0.515135813034182	0.618476466270013	0.485939	0.521468	0.616072
8.5	0.475197611440306	0.513064513133778	0.612159476669585	0.470183	0.531821	0.615147
9	0.474494974533103	0.511238822673797	0.610000537530021	0.478844	0.505675	0.61708
9.5	0.4739037305781	0.509782296428025	0.610190962219103	0.470135	0.516393	0.579668
10	0.473401872217185	0.508630601251287	0.609903950325269	0.488923	0.523052	0.611469
10.5	0.472972276941215	0.507616084153696	0.607488117821621	0.449923	0.493333	0.587506
11	0.472601406208485	0.506673975903763	0.603412461078297	0.46682	0.509086	0.617674
11.5	0.472279013708249	0.505857191923378	0.599525028620878	0.476243	0.518334	0.589877
12	0.471997006256655	0.50519573589588	0.59743978939843	0.480464	0.516851	0.615775
12.5	0.471748825706073	0.504631897687312	0.59734722331132	0.458239	0.522576	0.595622
13	0.471529259961164	0.504098831411896	0.598043883080736	0.470138	0.494741	0.584305
13.5	0.471334072718594	0.503599130566645	0.597988429567702	0.466867	0.478997	0.588064
14	0.471159746403622	0.503173048775089	0.596477928296702	0.49339	0.493799	0.578966
14.5	0.471003401006135	0.502821869680278	0.594066750511064	0.479781	0.501129	0.593515
15	0.470862648880288	0.502501856229535	0.592007280398238	0.454729	0.488301	0.585922
15.5	0.470735466505578	0.502185049717177	0.591232064284524	0.473532	0.471414	0.568755
16	0.470620160018883	0.501890154703626	0.591676695578046	0.462531	0.516538	0.605687
16.5	0.470515299011488	0.501643756239428	0.592411238196059	0.466977	0.49135	0.567744
17	0.470419648514625	0.501436070686379	0.592406774362366	0.475481	0.505084	0.572811
17.5	0.470332155089757	0.501234632205944	0.591311105713505	0.48541	0.495272	0.592254
18	0.470251920570143	0.501029520595882	0.589655960126499	0.464737	0.508534	0.591141
18.5	0.470178158232826	0.500842206548748	0.588387580682705	0.474304	0.492561	0.563674
19	0.470110188037377	0.500689138216417	0.588122906210824	0.467576	0.496178	0.58307
19.5	0.470047421287537	0.500556231327237	0.588706106133142	0.466427	0.484745	0.573433
20	0.469989337237657	0.500419489803925	0.589374558864519	0.465555	0.473332	0.56113
20.5	0.469935480635978	0.500278292589805	0.589368458978637	1.69248E-6	4.02479E-6	1.47161E-5
21	0.469885449381802	0.500152935846305	0.588499406536098	1.61635E-6	3.48529E-6	1.39217E-5
21.5	0.469838893153769	0.500052751315157	0.587256065869642	1.43292E-6	3.27828E-6	1.22384E-5
22	0.469795492880525	0.499962325671405	0.586396442796837	1.31963E-6	3.01538E-6	1.10861E-5
22.5	0.469754970504959	0.499864031407358	0.586362192027596	1.26652E-6	3.22385E-6	1.09895E-5
23	0.469717078664392	0.499762322435615	0.586962944960858	1.20635E-6	2.59722E-6	9.19462E-6
23.5	0.469681591838824	0.499675176618633	0.58755152528598	1.11884E-6	2.59938E-6	8.73529E-6
24	0.469648309392432	0.499606954020724	0.587532341833405	1.08658E-6	2.37244E-6	7.83968E-6
24.5	0.469617055909092	0.499542294095871	0.586805182123697	1.02617E-6	2.31123E-6	7.25988E-6
25	0.46958767016438	0.499468425608974	0.585815702469229	1.00213E-6	2.24575E-6	6.98887E-6
25.5	0.469560001306195	0.499468425608974	0.585815702469229	9.61139E-7	2.14547E-6	6.22303E-6
26	0.469533920753396	0.499542294095871	0.586805182123697	9.46811E-7	1.98315E-6	6.24796E-6
26.5	0.469509311289449	0.499606954020724	0.587532341833405	9.41518E-7	1.94711E-6	6.19891E-6
27	0.469486062580673	0.499675176618633	0.58755152528598	8.94731E-7	1.80743E-6	5.83837E-6
27.5	0.46946407481574	0.499762322435615	0.586962944960858	9.17153E-7	1.92858E-6	6.15428E-6
28	0.469443259706328	0.499864031407358	0.586362192027596	8.65822E-7	1.8119E-6	5.45049E-6
28.5	0.469423533184799	0.499962325671405	0.586396442796837	9.13226E-7	2.00275E-6	5.5189E-6
29	0.469404819027021	0.500052751315157	0.587256065869642	9.23061E-7	1.95615E-6	5.633E-6
29.5	0.469387051322646	0.500152935846305	0.588499406536098	9.25051E-7	1.91968E-6	5.58683E-6
30	0.469370168019501	0.500278292589805	0.589368458978637	8.96824E-7	1.91738E-6	5.82168E-6
30.5	0.469354109172067	0.500419489803925	0.589374558864519	9.59056E-7	1.95412E-6	5.86134E-6
31	0.469338823153793	0.500556231327237	0.588706106133142	9.99999E-7	1.9763E-6	5.89929E-6
31.5	0.469324262505989	0.500689138216417	0.588122906210824	1.0302E-6	1.93491E-6	5.88509E-6
32	0.469310380535661	0.500842206548748	0.588387580682705	1.00907E-6	2.06305E-6	6.20495E-6
32.5	0.469297135331492	0.501029520595882	0.589655960126499	1.07189E-6	2.1301E-6	6.00175E-6
33	0.469284490258453	0.501234632205944	0.591311105713505	1.07093E-6	2.20686E-6	6.25601E-6
33.5	0.469272409026181	0.501436070686379	0.592406774362366	1.13733E-6	2.34492E-6	6.65621E-6
34	0.469260857618961	0.501643756239428	0.592411238196059	1.19833E-6	2.52068E-6	6.5459E-6
34.5	0.469249806751352	0.501890154703626	0.591676695578046	1.26822E-6	2.55496E-6	7.03554E-6
35	0.469239228389169	0.502185049717177	0.591232064284524	1.35663E-6	2.67727E-6	7.5085E-6
35.5	0.469229094291962	0.502501856229535	0.592007280398238	1.428E-6	2.76266E-6	7.95152E-6
36	0.469219379137858	0.502821869680278	0.594066750511064	1.54705E-6	2.9893E-6	8.05835E-6
36.5	0.469210061683242	0.503173048775089	0.596477928296702	1.67611E-6	3.05245E-6	8.32476E-6
37	0.4692011201348	0.503599130566645	0.597988429567702	1.70727E-6	3.39068E-6	9.28727E-6
37.5	0.469192533736771	0.504098831411896	0.598043883080736	1.95071E-6	3.34375E-6	1.02135E-5
38	0.469184285351827	0.504631897687312	0.59734722331132	1.93609E-6	3.79568E-6	1.04696E-5
38.5	0.469176357708262	0.50519573589588	0.59743978939843	2.10655E-6	3.99979E-6	1.04159E-5
39	0.469168733203471	0.505857191923378	0.599525028620878	2.24597E-6	3.91316E-6	1.08372E-5
39.5	0.469161397158044	0.506673975903763	0.603412461078297	2.39427E-6	4.47419E-6	1.1419E-5
40	0.469154336170771	0.507616084153696	0.607488117821621	2.55487E-6	4.83948E-6	1.31652E-5
40.5	0.469147535084955	0.508630601251287	0.609903950325269	2.71179E-6	5.08821E-6	1.23673E-5
41	0.469140979657174	0.509782296428025	0.610190962219103	2.87458E-6	5.1111E-6	1.3038E-5
41.5	0.469134659058886	0.511238822673797	0.610000537530021	3.03045E-6	5.91649E-6	1.46137E-5
42	0.469128563098089	0.513064513133778	0.612159476669585	3.17446E-6	5.73365E-6	1.48106E-5
42.5	0.469122680933505	0.515135813034182	0.618476466270013	3.17361E-6	6.05556E-6	1.50234E-5
43	0.46911700453657	0.517423914120685	0.627895092369952	3.50459E-6	6.14965E-6	1.57773E-5
43.5	0.469111524534803	0.520316389247962	0.636694271419506	3.76472E-6	6.59795E-6	1.74595E-5
44	0.469106229500006	0.524352348178073	0.641171120999533	3.96183E-6	6.90652E-6	1.57315E-5
44.5	0.469101110499111	0.529455574034959	0.641287098400353	4.00406E-6	7.1463E-6	1.64897E-5
45	0.469096161232993	0.534834001346054	0.642477003606117	4.25433E-6	7.39558E-6	1.77275E-5
45.5	0.469091374822258	0.540448823978319	0.653359521678562	4.48408E-6	7.53566E-6	1.78582E-5
46	0.469086745342571	0.548743293352698	0.679498960724715	4.57057E-6	7.64156E-6	1.84658E-5
46.5	0.469082266127338	0.56335256832914	0.716354638068449	4.87439E-6	8.57112E-6	1.81468E-5
47	0.469077930891448	0.583102113620444	0.746144644194793	4.79308E-6	7.8117E-6	2.10141E-5
47.5	0.469073731522872	0.59499029290017	0.742138255939983	4.82044E-6	8.27051E-6	1.85515E-5
48	0.469069660321672	0.574232127186001	0.680087475245148	4.99063E-6	8.57756E-6	1.96209E-5
48.5	0.469065714686839	0.496740859060598	0.552054407490646	5.3315E-6	8.56382E-6	1.99272E-5
49	0.469061889795627	0.359243774620838	0.375451487169121	4.98601E-6	8.75698E-6	1.8516E-5
49.5	0.469058179234294	0.192500573455177	0.191479830176871	5.32805E-6	8.79617E-6	1.85074E-5
50	0.46905457971512	0.0539777425015316	0.0520212956755288	5.26706E-6	8.37089E-6	1.9744E-5
50.5	0.46905457971512	0	0	5.29196E-6	8.63494E-6	1.76099E-5
51	0.469058179234294			5.5491E-6	8.80816E-6	1.81033E-5
51.5	0.469061889795627			5.14822E-6	8.5581E-6	1.75152E-5
52	0.469065714686839			5.12559E-6	8.38518E-6	1.74576E-5
52.5	0.469069660321672			5.05689E-6	8.13767E-6	1.67782E-5
53	0.469073731522872			5.22671E-6	8.67293E-6	1.60401E-5
53.5	0.469077930891448			4.76504E-6	7.80673E-6	1.59364E-5
54	0.469082266127338			4.67474E-6	7.72669E-6	1.50578E-5
54.5	0.469086745342571			4.5575E-6	7.15601E-6	1.38459E-5
55	0.469091374822258			4.64193E-6	6.837E-6	1.30234E-5
55.5	0.469096161232993			4.16545E-6	6.4503E-6	1.213E-5
56	0.469101110499111			3.85128E-6	5.93529E-6	1.1828E-5
56.5	0.469106229500006			3.69553E-6	5.91634E-6	1.13033E-5
57	0.469111524534803			3.51126E-6	5.22144E-6	9.84063E-6
57.5	0.46911700453657			3.24303E-6	5.25012E-6	9.85933E-6
58	0.469122680933505			3.06324E-6	4.70784E-6	8.74087E-6
58.5	0.469128563098089			2.89128E-6	4.35207E-6	7.89737E-6
59	0.469134659058886			2.5329E-6	4.17495E-6	7.29212E-6
59.5	0.469140979657174			2.42841E-6	3.58975E-6	6.45259E-6
60	0.469147535084955			2.37971E-6	3.54691E-6	6.06757E-6
60.5	0.469154336170771			2.29023E-6	3.55753E-6	6.42345E-6
61	0.469161397158044			2.24427E-6	3.64078E-6	5.9481E-6
61.5	0.469168733203471			2.27076E-6	3.51037E-6	5.7287E-6
62	0.469176357708262			2.26491E-6	3.52257E-6	5.81366E-6
62.5	0.469184285351827			2.194E-6	3.44002E-6	5.8692E-6
63	0.469192533736771			2.35012E-6	3.40966E-6	5.88444E-6
63.5	0.4692011201348			2.31606E-6	3.51975E-6	6.06795E-6
64	0.469210061683242			2.3817E-6	3.46854E-6	5.70338E-6
64.5	0.469219379137858			2.30565E-6	3.3562E-6	5.69019E-6
65	0.469229094291962			2.37242E-6	3.44362E-6	5.94013E-6
65.5	0.469239228389169			2.37112E-6	3.70974E-6	5.93521E-6
66	0.469249806751352			2.53819E-6	3.78901E-6	6.03093E-6
66.5	0.469260857618961			2.50414E-6	3.77948E-6	5.85335E-6
67	0.469272409026181			2.5106E-6	3.87115E-6	5.81288E-6
67.5	0.469284490258453			2.57454E-6	3.73162E-6	6.02078E-6
68	0.469297135331492			2.71245E-6	3.89929E-6	6.06674E-6
68.5	0.469310380535661			2.72557E-6	3.74569E-6	6.07317E-6
69	0.469324262505989			2.72921E-6	3.85238E-6	6.02066E-6
69.5	0.469338823153793			2.81834E-6	4.02588E-6	6.03995E-6
70	0.469354109172067			2.9326E-6	4.15172E-6	6.8221E-6
70.5	0.469370168019501			3.11421E-6	4.03725E-6	6.33921E-6
71	0.469387051322646			2.96806E-6	4.25087E-6	6.62633E-6
71.5	0.469404819027021			3.09597E-6	4.59691E-6	6.51461E-6
72	0.469423533184799			3.11628E-6	4.19781E-6	6.59721E-6
72.5	0.469443259706328			3.22822E-6	4.31064E-6	6.5765E-6
73	0.46946407481574			3.4111E-6	4.38289E-6	6.55233E-6
73.5	0.469486062580673			3.47993E-6	4.55195E-6	6.73361E-6
74	0.469509311289449			3.47453E-6	4.51338E-6	7.13027E-6
74.5	0.469533920753396			3.54025E-6	5.02308E-6	6.64615E-6
75	0.469560001306195			3.59077E-6	4.69491E-6	7.10546E-6
75.5	0.46958767016438			3.72769E-6	4.69278E-6	6.89798E-6
76	0.469617055909092			3.63654E-6	5.04202E-6	7.02905E-6
76.5	0.469648309392432			3.82077E-6	4.99764E-6	6.93166E-6
77	0.469681591838824			3.73928E-6	4.79287E-6	7.04174E-6
77.5	0.469717078664392			3.78794E-6	4.96379E-6	7.25608E-6
78	0.469754970504959			3.97996E-6	4.77623E-6	7.27073E-6
78.5	0.469795492880525			3.9054E-6	5.14488E-6	7.16636E-6
79	0.469838893153769			4.03755E-6	5.21341E-6	7.10559E-6
79.5	0.469885449381802			3.97053E-6	5.0705E-6	7.17058E-6
80	0.469935480635978			4.06381E-6	5.06794E-6	7.4069E-6
80.5	0.469989337237657			4.15465E-6	5.04841E-6	7.03846E-6
81	0.470047421287537			3.98021E-6	4.89732E-6	7.04026E-6
81.5	0.470110188037377			4.08941E-6	4.96794E-6	6.77198E-6
82	0.470178158232826			4.05826E-6	5.17641E-6	6.64075E-6
82.5	0.470251920570143			3.96803E-6	5.0364E-6	6.70823E-6
83	0.470332155089757			4.14405E-6	4.93203E-6	6.70144E-6
83.5	0.470419648514625			3.9569E-6	4.80194E-6	6.46448E-6
84	0.470515299011488			3.92167E-6	4.85135E-6	6.29137E-6
84.5	0.470620160018883			3.948E-6	5.11387E-6	6.0565E-6
85	0.470735466505578			3.9503E-6	4.68962E-6	6.36682E-6
85.5	0.470862648880288			3.88801E-6	4.71585E-6	5.75917E-6
86	0.471003401006135			3.98825E-6	4.54114E-6	6.07069E-6
86.5	0.471159746403622			3.84217E-6	4.52671E-6	5.94395E-6
87	0.471334072718594			3.7645E-6	4.49878E-6	6.04069E-6
87.5	0.471529259961164			3.66014E-6	4.40264E-6	5.38857E-6
88	0.471748825706073			3.77067E-6	4.20709E-6	5.64808E-6
88.5	0.471997006256655			3.3865E-6	4.16045E-6	5.33918E-6
89	0.472279013708249			3.63652E-6	3.96714E-6	5.37604E-6
89.5	0.472601406208485			3.41339E-6	4.13068E-6	5.1878E-6
90	0.472972276941215			3.47085E-6	3.87078E-6	5.10194E-6
90.5	0.473401872217185			3.43641E-6	4.01815E-6	4.71263E-6
91	0.4739037305781			3.30703E-6	3.67224E-6	4.71022E-6
91.5	0.474494974533103			3.24746E-6	3.55948E-6	4.36159E-6
92	0.475197611440306			2.98627E-6	3.8834E-6	4.19703E-6
92.5	0.476043419660068			3.1101E-6	3.60552E-6	4.45611E-6
93	0.477075037045426			3.14035E-6	3.51382E-6	4.55897E-6
93.5	0.4783433080226			2.89784E-6	3.32141E-6	4.0651E-6
94	0.479928929812479			3.05789E-6	3.37823E-6	4.18768E-6
94.5	0.481974121286502			2.88928E-6	3.37057E-6	4.16307E-6
95	0.48462642403951			2.87493E-6	3.30271E-6	4.00988E-6
95.5	0.48796911084328			2.94785E-6	3.28802E-6	4.10852E-6
96	0.49233584099681			2.85841E-6	3.30002E-6	4.01141E-6
96.5	0.498818741126726			2.91958E-6	3.29006E-6	3.86595E-6
97	0.508002429356956			2.85214E-6	3.29026E-6	3.98217E-6
97.5	0.514928932063411			2.76064E-6	3.22991E-6	3.9795E-6
98	0.503388296942952			2.85568E-6	3.11365E-6	3.83648E-6
98.5	0.449033058690453			2.75787E-6	3.03324E-6	3.77714E-6
99	0.337521106356092			2.6628E-6	3.2557E-6	3.61593E-6
99.5	0.187398522558844			2.80171E-6	3.27314E-6	3.7927E-6
100	0.0538411853846257			2.82407E-6	3.337E-6	3.91947E-6
100.5	0			2.818E-6	3.32947E-6	3.864E-6
				2.90126E-6	3.02801E-6	3.7003E-6
				2.87086E-6	2.95806E-6	3.59751E-6
				2.94477E-6	3.16434E-6	3.69553E-6
				2.84875E-6	3.14684E-6	3.64246E-6
				2.79057E-6	3.01183E-6	3.44718E-6
				2.90813E-6	2.84625E-6	3.82571E-6
				2.87684E-6	3.06811E-6	3.61234E-6
				2.9972E-6	3.11202E-6	3.66963E-6
				2.91286E-6	3.16407E-6	3.49792E-6
				2.9115E-6	3.09144E-6	3.65838E-6
				2.84936E-6	3.18788E-6	3.50117E-6
				2.973E-6	3.01788E-6	3.51115E-6
				2.86066E-6	2.90599E-6	3.61607E-6
				2.93154E-6	2.93315E-6	3.58669E-6
				3.07994E-6	3.25033E-6	3.64941E-6
				3.21384E-6	3.03838E-6	3.35113E-6
				3.04022E-6	3.07675E-6	3.37299E-6
				2.94413E-6	3.06151E-6	3.71119E-6
				3.04958E-6	3.12264E-6	3.83208E-6
				2.82552E-6	3.03733E-6	3.47207E-6
				2.91996E-6	3.17335E-6	3.52763E-6
				3.0245E-6	3.10498E-6	3.54796E-6
				3.05908E-6	3.04233E-6	3.50286E-6
				2.98113E-6	3.11332E-6	3.47752E-6
				3.04014E-6	3.04633E-6	3.26831E-6
				2.94084E-6	3.02249E-6	3.33886E-6
				2.95946E-6	3.04726E-6	3.25327E-6
				2.92628E-6	2.95765E-6	3.2462E-6
				2.83751E-6	2.8649E-6	3.44562E-6
				2.89761E-6	2.98461E-6	3.20598E-6
				2.93693E-6	2.87989E-6	3.18052E-6
				2.87037E-6	2.85873E-6	3.23095E-6
				2.86539E-6	2.82252E-6	3.10575E-6
				2.76333E-6	2.97678E-6	3.05412E-6
				2.74534E-6	2.78426E-6	3.20861E-6
				2.7266E-6	2.92891E-6	2.97333E-6
				2.78827E-6	2.89496E-6	2.98936E-6
				2.67853E-6	2.65631E-6	2.88987E-6
				2.65583E-6	2.69709E-6	2.8624E-6
				2.69521E-6	2.73021E-6	2.8692E-6
				2.73502E-6	2.62266E-6	2.80974E-6
				2.59118E-6	2.72576E-6	2.80556E-6
				2.61009E-6	2.62774E-6	2.6163E-6
				2.56907E-6	2.52954E-6	2.76073E-6
				2.66049E-6	2.40693E-6	2.65227E-6
				2.57928E-6	2.45573E-6	2.55757E-6
				2.57075E-6	2.37687E-6	2.79541E-6
				2.63977E-6	2.34769E-6	2.66296E-6
				2.47057E-6	2.3922E-6	2.61787E-6
				2.56977E-6	2.38487E-6	2.61096E-6
				2.5613E-6	2.40387E-6	2.58088E-6
				2.40413E-6	2.40668E-6	2.52738E-6
				2.45482E-6	2.30781E-6	2.51458E-6
				2.32289E-6	2.2379E-6	2.49857E-6
				2.39507E-6	2.26519E-6	2.47605E-6
				2.3171E-6	2.22652E-6	2.56974E-6
				2.33938E-6	2.1621E-6	2.55431E-6
				2.35891E-6	2.08645E-6	2.32501E-6
				2.37097E-6	2.09041E-6	2.35881E-6
				2.32208E-6	2.15304E-6	2.32916E-6
				2.23909E-6	2.24427E-6	2.41969E-6
				2.24612E-6	2.10121E-6	2.29737E-6
				2.25976E-6	2.26626E-6	2.249E-6
				2.2659E-6	2.03755E-6	2.3545E-6
				2.24999E-6	2.11202E-6	2.27369E-6
				2.19088E-6	2.16435E-6	2.10034E-6
				2.2006E-6	2.30707E-6	2.14931E-6
				2.17252E-6	2.11172E-6	2.21036E-6
				2.29752E-6	2.21296E-6	2.14105E-6
				2.20114E-6	1.93816E-6	2.13099E-6
				2.18864E-6	2.06562E-6	2.16931E-6
				2.20983E-6	2.04964E-6	2.13308E-6
				2.17075E-6	2.00041E-6	2.16016E-6
				2.14195E-6	2.01663E-6	2.12577E-6
				2.14869E-6	2.00732E-6	2.19618E-6
				2.14516E-6	1.91684E-6	2.00305E-6
				2.10745E-6	1.94813E-6	2.02324E-6
				2.12701E-6	1.92918E-6	2.10789E-6
				2.10657E-6	1.89599E-6	2.08885E-6
				2.14152E-6	1.87174E-6	1.92325E-6
				2.08734E-6	1.84779E-6	2.11516E-6
				2.19581E-6	1.98608E-6	2.09302E-6
				2.03367E-6	1.9068E-6	1.98102E-6
				2.08407E-6	1.84049E-6	1.94744E-6
				2.04472E-6	1.97349E-6	1.93907E-6
				1.97009E-6	1.85667E-6	1.84534E-6
				2.02204E-6	1.80375E-6	1.90919E-6
				2.04459E-6	1.90462E-6	1.85934E-6
				2.02518E-6	1.74425E-6	1.89601E-6
				2.02877E-6	1.76075E-6	1.89823E-6
				2.07465E-6	1.84027E-6	1.85035E-6
				1.92301E-6	1.85106E-6	1.85436E-6
				1.91888E-6	1.76612E-6	1.8534E-6
				1.96631E-6	1.68216E-6	1.86486E-6
				1.89365E-6	1.71713E-6	1.66366E-6
				1.8726E-6	1.69753E-6	1.83848E-6
				1.82253E-6	1.68299E-6	1.78536E-6
				1.83349E-6	1.5767E-6	1.67451E-6
				1.85996E-6	1.62831E-6	1.70622E-6
				1.83272E-6	1.75719E-6	1.6614E-6
				1.80818E-6	1.58656E-6	1.71312E-6
				1.78409E-6	1.5645E-6	1.59975E-6
				1.73158E-6	1.57233E-6	1.66916E-6
				1.74547E-6	1.64409E-6	1.63169E-6
				1.71022E-6	1.65363E-6	1.65485E-6
				1.77051E-6	1.5268E-6	1.58738E-6
				1.6271E-6	1.62885E-6	1.60616E-6
				1.67312E-6	1.44608E-6	1.57251E-6
				1.63209E-6	1.47893E-6	1.51725E-6
				1.62936E-6	1.46846E-6	1.48534E-6
				1.61214E-6	1.46784E-6	1.59525E-6
				1.63553E-6	1.49378E-6	1.48034E-6
				1.5523E-6	1.45678E-6	1.43069E-6
				1.48418E-6	1.37129E-6	1.39676E-6
				1.44066E-6	1.36068E-6	1.38495E-6
				1.56159E-6	1.33889E-6	1.45901E-6
				1.5349E-6	1.38255E-6	1.32001E-6
				1.44043E-6	1.34702E-6	1.45863E-6
				1.47933E-6	1.27822E-6	1.34127E-6
				1.41164E-6	1.27518E-6	1.34922E-6
				1.37407E-6	1.25323E-6	1.36703E-6
				1.36891E-6	1.25009E-6	1.31122E-6
				1.34453E-6	1.22904E-6	1.30451E-6
				1.36871E-6	1.17515E-6	1.27483E-6
				1.3929E-6	1.23411E-6	1.22632E-6
				1.31813E-6	1.18415E-6	1.28547E-6
				1.33803E-6	1.11662E-6	1.24143E-6
				1.19379E-6	1.17382E-6	1.18933E-6
				1.26982E-6	1.14953E-6	1.20205E-6
				1.2229E-6	1.07821E-6	1.11454E-6
				1.20918E-6	1.13918E-6	1.10968E-6
				1.18336E-6	1.08254E-6	1.10697E-6
				1.21624E-6	1.10745E-6	1.02021E-6
				1.15535E-6	1.01981E-6	1.13351E-6
				1.12413E-6	9.63779E-7	1.08041E-6
				1.13223E-6	9.99147E-7	1.04692E-6
				1.10932E-6	9.43488E-7	1.02396E-6
				1.07265E-6	9.23784E-7	9.9596E-7
				1.06267E-6	9.31832E-7	9.80247E-7
				1.00267E-6	9.56505E-7	1.02585E-6
				9.93118E-7	8.86597E-7	9.30739E-7
				1.00081E-6	8.45324E-7	9.12063E-7
				9.39896E-7	8.2257E-7	8.80413E-7
				8.85422E-7	7.89741E-7	9.03614E-7
				9.08145E-7	8.15718E-7	8.46071E-7
				8.69711E-7	7.8365E-7	8.23431E-7
				8.49976E-7	7.56855E-7	8.10418E-7
				8.31089E-7	7.52316E-7	8.4367E-7
				7.87365E-7	7.15959E-7	7.84953E-7
				7.81816E-7	7.15444E-7	7.80333E-7
				7.87002E-7	7.25733E-7	7.28412E-7
				7.19664E-7	6.77176E-7	7.15936E-7
				7.20408E-7	6.32621E-7	7.17728E-7
				6.94082E-7	6.58122E-7	6.74532E-7
				6.73162E-7	6.00376E-7	6.48835E-7
				6.38265E-7	5.7921E-7	6.1461E-7
				6.41538E-7	5.56746E-7	6.27687E-7
				6.10251E-7	5.25335E-7	5.84776E-7
				5.56723E-7	5.432E-7	5.67399E-7
				5.52519E-7	5.2195E-7	5.60783E-7
				4.98045E-7	4.76542E-7	5.38117E-7
				5.01723E-7	4.42422E-7	5.16077E-7
				4.70269E-7	4.21139E-7	4.89174E-7
				4.427E-7	4.32779E-7	4.62458E-7
				4.37333E-7	3.87549E-7	4.58886E-7
				4.10804E-7	3.76279E-7	4.12961E-7
				3.95168E-7	3.45227E-7	4.16812E-7
				3.59225E-7	3.24189E-7	3.81333E-7
				3.43143E-7	3.33033E-7	3.67917E-7
				3.27033E-7	3.10358E-7	3.31042E-7
				3.20698E-7	2.8444E-7	3.23881E-7
				2.90577E-7	2.6554E-7	3.13169E-7
				2.7783E-7	2.39367E-7	2.90318E-7
				2.56965E-7	2.42457E-7	2.80068E-7
				2.36787E-7	2.20379E-7	2.43715E-7
				2.1898E-7	2.00983E-7	2.30628E-7
				1.94329E-7	1.89333E-7	2.12769E-7
				1.74109E-7	1.68051E-7	1.84409E-7
				1.63996E-7	1.53089E-7	1.77085E-7
				1.52788E-7	1.43757E-7	1.59084E-7
				1.35359E-7	1.27104E-7	1.51871E-7
				1.22116E-7	1.07564E-7	1.29902E-7
				1.07544E-7	1.00546E-7	1.14902E-7
				9.73284E-8	9.29741E-8	1.04321E-7
				8.55848E-8	7.59818E-8	9.14673E-8
				7.26229E-8	6.73604E-8	8.10597E-8
				6.30891E-8	5.61071E-8	6.81586E-8
				5.28905E-8	4.81747E-8	5.7211E-8
				4.47276E-8	3.7874E-8	5.01729E-8
				3.52543E-8	3.2346E-8	4.07411E-8
				2.72448E-8	2.54621E-8	3.21305E-8
				2.12239E-8	2.0218E-8	2.41318E-8
				1.5427E-8	1.38253E-8	1.75624E-8
				1.12486E-8	9.95835E-9	1.22402E-8
				6.96939E-9	6.4262E-9	7.6583E-9
				4.17525E-9	3.65707E-9	4.38927E-9
				1.7237E-9	1.67846E-9	1.95117E-9
				4.36871E-10	4.34271E-10	4.86134E-10
				3.53216E-33	3.86551E-33	4.35381E-33
				4.36871E-10	4.34271E-10	4.86134E-10
				1.7237E-9	1.67846E-9	1.95117E-9
				4.17525E-9	3.65707E-9	4.38927E-9
				6.96939E-9	6.4262E-9	7.6583E-9
				1.12486E-8	9.95835E-9	1.22402E-8
				1.5427E-8	1.38253E-8	1.75624E-8
				2.12239E-8	2.0218E-8	2.41318E-8
				2.72448E-8	2.54621E-8	3.21305E-8
				3.52543E-8	3.2346E-8	4.07411E-8
				4.47276E-8	3.7874E-8	5.01729E-8
				5.28905E-8	4.81747E-8	5.7211E-8
				6.30891E-8	5.61071E-8	6.81586E-8
				7.26229E-8	6.73604E-8	8.10597E-8
				8.55848E-8	7.59818E-8	9.14673E-8
				9.73284E-8	9.29741E-8	1.04321E-7
				1.07544E-7	1.00546E-7	1.14902E-7
				1.22116E-7	1.07564E-7	1.29902E-7
				1.35359E-7	1.27104E-7	1.51871E-7
				1.52788E-7	1.43757E-7	1.59084E-7
				1.63996E-7	1.53089E-7	1.77085E-7
				1.74109E-7	1.68051E-7	1.84409E-7
				1.94329E-7	1.89333E-7	2.12769E-7
				2.1898E-7	2.00983E-7	2.30628E-7
				2.36787E-7	2.20379E-7	2.43715E-7
				2.56965E-7	2.42457E-7	2.80068E-7
				2.7783E-7	2.39367E-7	2.90318E-7
				2.90577E-7	2.6554E-7	3.13169E-7
				3.20698E-7	2.8444E-7	3.23881E-7
				3.27033E-7	3.10358E-7	3.31042E-7
				3.43143E-7	3.33033E-7	3.67917E-7
				3.59225E-7	3.24189E-7	3.81333E-7
				3.95168E-7	3.45227E-7	4.16812E-7
				4.10804E-7	3.76279E-7	4.12961E-7
				4.37333E-7	3.87549E-7	4.58886E-7
				4.427E-7	4.32779E-7	4.62458E-7
				4.70269E-7	4.21139E-7	4.89174E-7
				5.01723E-7	4.42422E-7	5.16077E-7
				4.98045E-7	4.76542E-7	5.38117E-7
				5.52519E-7	5.2195E-7	5.60783E-7
				5.56723E-7	5.432E-7	5.67399E-7
				6.10251E-7	5.25335E-7	5.84776E-7
				6.41538E-7	5.56746E-7	6.27687E-7
				6.38265E-7	5.7921E-7	6.1461E-7
				6.73162E-7	6.00376E-7	6.48835E-7
				6.94082E-7	6.58122E-7	6.74532E-7
				7.20408E-7	6.32621E-7	7.17728E-7
				7.19664E-7	6.77176E-7	7.15936E-7
				7.87002E-7	7.25733E-7	7.28412E-7
				7.81816E-7	7.15444E-7	7.80333E-7
				7.87365E-7	7.15959E-7	7.84953E-7
				8.31089E-7	7.52316E-7	8.4367E-7
				8.49976E-7	7.56855E-7	8.10418E-7
				8.69711E-7	7.8365E-7	8.23431E-7
				9.08145E-7	8.15718E-7	8.46071E-7
				8.85422E-7	7.89741E-7	9.03614E-7
				9.39896E-7	8.2257E-7	8.80413E-7
				1.00081E-6	8.45324E-7	9.12063E-7
				9.93118E-7	8.86597E-7	9.30739E-7
				1.00267E-6	9.56505E-7	1.02585E-6
				1.06267E-6	9.31832E-7	9.80247E-7
				1.07265E-6	9.23784E-7	9.9596E-7
				1.10932E-6	9.43488E-7	1.02396E-6
				1.13223E-6	9.99147E-7	1.04692E-6
				1.12413E-6	9.63779E-7	1.08041E-6
				1.15535E-6	1.01981E-6	1.13351E-6
				1.21624E-6	1.10745E-6	1.02021E-6
				1.18336E-6	1.08254E-6	1.10697E-6
				1.20918E-6	1.13918E-6	1.10968E-6
				1.2229E-6	1.07821E-6	1.11454E-6
				1.26982E-6	1.14953E-6	1.20205E-6
				1.19379E-6	1.17382E-6	1.18933E-6
				1.33803E-6	1.11662E-6	1.24143E-6
				1.31813E-6	1.18415E-6	1.28547E-6
				1.3929E-6	1.23411E-6	1.22632E-6
				1.36871E-6	1.17515E-6	1.27483E-6
				1.34453E-6	1.22904E-6	1.30451E-6
				1.36891E-6	1.25009E-6	1.31122E-6
				1.37407E-6	1.25323E-6	1.36703E-6
				1.41164E-6	1.27518E-6	1.34922E-6
				1.47933E-6	1.27822E-6	1.34127E-6
				1.44043E-6	1.34702E-6	1.45863E-6
				1.5349E-6	1.38255E-6	1.32001E-6
				1.56159E-6	1.33889E-6	1.45901E-6
				1.44066E-6	1.36068E-6	1.38495E-6
				1.48418E-6	1.37129E-6	1.39676E-6
				1.5523E-6	1.45678E-6	1.43069E-6
				1.63553E-6	1.49378E-6	1.48034E-6
				1.61214E-6	1.46784E-6	1.59525E-6
				1.62936E-6	1.46846E-6	1.48534E-6
				1.63209E-6	1.47893E-6	1.51725E-6
				1.67312E-6	1.44608E-6	1.57251E-6
				1.6271E-6	1.62885E-6	1.60616E-6
				1.77051E-6	1.5268E-6	1.58738E-6
				1.71022E-6	1.65363E-6	1.65485E-6
				1.74547E-6	1.64409E-6	1.63169E-6
				1.73158E-6	1.57233E-6	1.66916E-6
				1.78409E-6	1.5645E-6	1.59975E-6
				1.80818E-6	1.58656E-6	1.71312E-6
				1.83272E-6	1.75719E-6	1.6614E-6
				1.85996E-6	1.62831E-6	1.70622E-6
				1.83349E-6	1.5767E-6	1.67451E-6
				1.82253E-6	1.68299E-6	1.78536E-6
				1.8726E-6	1.69753E-6	1.83848E-6
				1.89365E-6	1.71713E-6	1.66366E-6
				1.96631E-6	1.68216E-6	1.86486E-6
				1.91888E-6	1.76612E-6	1.8534E-6
				1.92301E-6	1.85106E-6	1.85436E-6
				2.07465E-6	1.84027E-6	1.85035E-6
				2.02877E-6	1.76075E-6	1.89823E-6
				2.02518E-6	1.74425E-6	1.89601E-6
				2.04459E-6	1.90462E-6	1.85934E-6
				2.02204E-6	1.80375E-6	1.90919E-6
				1.97009E-6	1.85667E-6	1.84534E-6
				2.04472E-6	1.97349E-6	1.93907E-6
				2.08407E-6	1.84049E-6	1.94744E-6
				2.03367E-6	1.9068E-6	1.98102E-6
				2.19581E-6	1.98608E-6	2.09302E-6
				2.08734E-6	1.84779E-6	2.11516E-6
				2.14152E-6	1.87174E-6	1.92325E-6
				2.10657E-6	1.89599E-6	2.08885E-6
				2.12701E-6	1.92918E-6	2.10789E-6
				2.10745E-6	1.94813E-6	2.02324E-6
				2.14516E-6	1.91684E-6	2.00305E-6
				2.14869E-6	2.00732E-6	2.19618E-6
				2.14195E-6	2.01663E-6	2.12577E-6
				2.17075E-6	2.00041E-6	2.16016E-6
				2.20983E-6	2.04964E-6	2.13308E-6
				2.18864E-6	2.06562E-6	2.16931E-6
				2.20114E-6	1.93816E-6	2.13099E-6
				2.29752E-6	2.21296E-6	2.14105E-6
				2.17252E-6	2.11172E-6	2.21036E-6
				2.2006E-6	2.30707E-6	2.14931E-6
				2.19088E-6	2.16435E-6	2.10034E-6
				2.24999E-6	2.11202E-6	2.27369E-6
				2.2659E-6	2.03755E-6	2.3545E-6
				2.25976E-6	2.26626E-6	2.249E-6
				2.24612E-6	2.10121E-6	2.29737E-6
				2.23909E-6	2.24427E-6	2.41969E-6
				2.32208E-6	2.15304E-6	2.32916E-6
				2.37097E-6	2.09041E-6	2.35881E-6
				2.35891E-6	2.08645E-6	2.32501E-6
				2.33938E-6	2.1621E-6	2.55431E-6
				2.3171E-6	2.22652E-6	2.56974E-6
				2.39507E-6	2.26519E-6	2.47605E-6
				2.32289E-6	2.2379E-6	2.49857E-6
				2.45482E-6	2.30781E-6	2.51458E-6
				2.40413E-6	2.40668E-6	2.52738E-6
				2.5613E-6	2.40387E-6	2.58088E-6
				2.56977E-6	2.38487E-6	2.61096E-6
				2.47057E-6	2.3922E-6	2.61787E-6
				2.63977E-6	2.34769E-6	2.66296E-6
				2.57075E-6	2.37687E-6	2.79541E-6
				2.57928E-6	2.45573E-6	2.55757E-6
				2.66049E-6	2.40693E-6	2.65227E-6
				2.56907E-6	2.52954E-6	2.76073E-6
				2.61009E-6	2.62774E-6	2.6163E-6
				2.59118E-6	2.72576E-6	2.80556E-6
				2.73502E-6	2.62266E-6	2.80974E-6
				2.69521E-6	2.73021E-6	2.8692E-6
				2.65583E-6	2.69709E-6	2.8624E-6
				2.67853E-6	2.65631E-6	2.88987E-6
				2.78827E-6	2.89496E-6	2.98936E-6
				2.7266E-6	2.92891E-6	2.97333E-6
				2.74534E-6	2.78426E-6	3.20861E-6
				2.76333E-6	2.97678E-6	3.05412E-6
				2.86539E-6	2.82252E-6	3.10575E-6
				2.87037E-6	2.85873E-6	3.23095E-6
				2.93693E-6	2.87989E-6	3.18052E-6
				2.89761E-6	2.98461E-6	3.20598E-6
				2.83751E-6	2.8649E-6	3.44562E-6
				2.92628E-6	2.95765E-6	3.2462E-6
				2.95946E-6	3.04726E-6	3.25327E-6
				2.94084E-6	3.02249E-6	3.33886E-6
				3.04014E-6	3.04633E-6	3.26831E-6
				2.98113E-6	3.11332E-6	3.47752E-6
				3.05908E-6	3.04233E-6	3.50286E-6
				3.0245E-6	3.10498E-6	3.54796E-6
				2.91996E-6	3.17335E-6	3.52763E-6
				2.82552E-6	3.03733E-6	3.47207E-6
				3.04958E-6	3.12264E-6	3.83208E-6
				2.94413E-6	3.06151E-6	3.71119E-6
				3.04022E-6	3.07675E-6	3.37299E-6
				3.21384E-6	3.03838E-6	3.35113E-6
				3.07994E-6	3.25033E-6	3.64941E-6
				2.93154E-6	2.93315E-6	3.58669E-6
				2.86066E-6	2.90599E-6	3.61607E-6
				2.973E-6	3.01788E-6	3.51115E-6
				2.84936E-6	3.18788E-6	3.50117E-6
				2.9115E-6	3.09144E-6	3.65838E-6
				2.91286E-6	3.16407E-6	3.49792E-6
				2.9972E-6	3.11202E-6	3.66963E-6
				2.87684E-6	3.06811E-6	3.61234E-6
				2.90813E-6	2.84625E-6	3.82571E-6
				2.79057E-6	3.01183E-6	3.44718E-6
				2.84875E-6	3.14684E-6	3.64246E-6
				2.94477E-6	3.16434E-6	3.69553E-6
				2.87086E-6	2.95806E-6	3.59751E-6
				2.90126E-6	3.02801E-6	3.7003E-6
				2.818E-6	3.32947E-6	3.864E-6
				2.82407E-6	3.337E-6	3.91947E-6
				2.80171E-6	3.27314E-6	3.7927E-6
				2.6628E-6	3.2557E-6	3.61593E-6
				2.75787E-6	3.03324E-6	3.77714E-6
				2.85568E-6	3.11365E-6	3.83648E-6
				2.76064E-6	3.22991E-6	3.9795E-6
				2.85214E-6	3.29026E-6	3.98217E-6
				2.91958E-6	3.29006E-6	3.86595E-6
				2.85841E-6	3.30002E-6	4.01141E-6
				2.94785E-6	3.28802E-6	4.10852E-6
				2.87493E-6	3.30271E-6	4.00988E-6
				2.88928E-6	3.37057E-6	4.16307E-6
				3.05789E-6	3.37823E-6	4.18768E-6
				2.89784E-6	3.32141E-6	4.0651E-6
				3.14035E-6	3.51382E-6	4.55897E-6
				3.1101E-6	3.60552E-6	4.45611E-6
				2.98627E-6	3.8834E-6	4.19703E-6
				3.24746E-6	3.55948E-6	4.36159E-6
				3.30703E-6	3.67224E-6	4.71022E-6
				3.43641E-6	4.01815E-6	4.71263E-6
				3.47085E-6	3.87078E-6	5.10194E-6
				3.41339E-6	4.13068E-6	5.1878E-6
				3.63652E-6	3.96714E-6	5.37604E-6
				3.3865E-6	4.16045E-6	5.33918E-6
				3.77067E-6	4.20709E-6	5.64808E-6
				3.66014E-6	4.40264E-6	5.38857E-6
				3.7645E-6	4.49878E-6	6.04069E-6
				3.84217E-6	4.52671E-6	5.94395E-6
				3.98825E-6	4.54114E-6	6.07069E-6
				3.88801E-6	4.71585E-6	5.75917E-6
				3.9503E-6	4.68962E-6	6.36682E-6
				3.948E-6	5.11387E-6	6.0565E-6
				3.92167E-6	4.85135E-6	6.29137E-6
				3.9569E-6	4.80194E-6	6.46448E-6
				4.14405E-6	4.93203E-6	6.70144E-6
				3.96803E-6	5.0364E-6	6.70823E-6
				4.05826E-6	5.17641E-6	6.64075E-6
				4.08941E-6	4.96794E-6	6.77198E-6
				3.98021E-6	4.89732E-6	7.04026E-6
				4.15465E-6	5.04841E-6	7.03846E-6
				4.06381E-6	5.06794E-6	7.4069E-6
				3.97053E-6	5.0705E-6	7.17058E-6
				4.03755E-6	5.21341E-6	7.10559E-6
				3.9054E-6	5.14488E-6	7.16636E-6
				3.97996E-6	4.77623E-6	7.27073E-6
				3.78794E-6	4.96379E-6	7.25608E-6
				3.73928E-6	4.79287E-6	7.04174E-6
				3.82077E-6	4.99764E-6	6.93166E-6
				3.63654E-6	5.04202E-6	7.02905E-6
				3.72769E-6	4.69278E-6	6.89798E-6
				3.59077E-6	4.69491E-6	7.10546E-6
				3.54025E-6	5.02308E-6	6.64615E-6
				3.47453E-6	4.51338E-6	7.13027E-6
				3.47993E-6	4.55195E-6	6.73361E-6
				3.4111E-6	4.38289E-6	6.55233E-6
				3.22822E-6	4.31064E-6	6.5765E-6
				3.11628E-6	4.19781E-6	6.59721E-6
				3.09597E-6	4.59691E-6	6.51461E-6
				2.96806E-6	4.25087E-6	6.62633E-6
				3.11421E-6	4.03725E-6	6.33921E-6
				2.9326E-6	4.15172E-6	6.8221E-6
				2.81834E-6	4.02588E-6	6.03995E-6
				2.72921E-6	3.85238E-6	6.02066E-6
				2.72557E-6	3.74569E-6	6.07317E-6
				2.71245E-6	3.89929E-6	6.06674E-6
				2.57454E-6	3.73162E-6	6.02078E-6
				2.5106E-6	3.87115E-6	5.81288E-6
				2.50414E-6	3.77948E-6	5.85335E-6
				2.53819E-6	3.78901E-6	6.03093E-6
				2.37112E-6	3.70974E-6	5.93521E-6
				2.37242E-6	3.44362E-6	5.94013E-6
				2.30565E-6	3.3562E-6	5.69019E-6
				2.3817E-6	3.46854E-6	5.70338E-6
				2.31606E-6	3.51975E-6	6.06795E-6
				2.35012E-6	3.40966E-6	5.88444E-6
				2.194E-6	3.44002E-6	5.8692E-6
				2.26491E-6	3.52257E-6	5.81366E-6
				2.27076E-6	3.51037E-6	5.7287E-6
				2.24427E-6	3.64078E-6	5.9481E-6
				2.29023E-6	3.55753E-6	6.42345E-6
				2.37971E-6	3.54691E-6	6.06757E-6
				2.42841E-6	3.58975E-6	6.45259E-6
				2.5329E-6	4.17495E-6	7.29212E-6
				2.89128E-6	4.35207E-6	7.89737E-6
				3.06324E-6	4.70784E-6	8.74087E-6
				3.24303E-6	5.25012E-6	9.85933E-6
				3.51126E-6	5.22144E-6	9.84063E-6
				3.69553E-6	5.91634E-6	1.13033E-5
				3.85128E-6	5.93529E-6	1.1828E-5
				4.16545E-6	6.4503E-6	1.213E-5
				4.64193E-6	6.837E-6	1.30234E-5
				4.5575E-6	7.15601E-6	1.38459E-5
				4.67474E-6	7.72669E-6	1.50578E-5
				4.76504E-6	7.80673E-6	1.59364E-5
				5.22671E-6	8.67293E-6	1.60401E-5
				5.05689E-6	8.13767E-6	1.67782E-5
				5.12559E-6	8.38518E-6	1.74576E-5
				5.14822E-6	8.5581E-6	1.75152E-5
				5.5491E-6	8.80816E-6	1.81033E-5
				5.29196E-6	8.63494E-6	1.76099E-5
				5.26706E-6	8.37089E-6	1.9744E-5
				5.32805E-6	8.79617E-6	1.85074E-5
				4.98601E-6	8.75698E-6	1.8516E-5
				5.3315E-6	8.56382E-6	1.99272E-5
				4.99063E-6	8.57756E-6	1.96209E-5
				4.82044E-6	8.27051E-6	1.85515E-5
				4.79308E-6	7.8117E-6	2.10141E-5
				4.87439E-6	8.57112E-6	1.81468E-5
				4.57057E-6	7.64156E-6	1.84658E-5
				4.48408E-6	7.53566E-6	1.78582E-5
				4.25433E-6	7.39558E-6	1.77275E-5
				4.00406E-6	7.1463E-6	1.64897E-5
				3.96183E-6	6.90652E-6	1.57315E-5
				3.76472E-6	6.59795E-6	1.74595E-5
				3.50459E-6	6.14965E-6	1.57773E-5
				3.17361E-6	6.05556E-6	1.50234E-5
				3.17446E-6	5.73365E-6	1.48106E-5
				3.03045E-6	5.91649E-6	1.46137E-5
				2.87458E-6	5.1111E-6	1.3038E-5
				2.71179E-6	5.08821E-6	1.23673E-5
				2.55487E-6	4.83948E-6	1.31652E-5
				2.39427E-6	4.47419E-6	1.1419E-5
				2.24597E-6	3.91316E-6	1.08372E-5
				2.10655E-6	3.99979E-6	1.04159E-5
				1.93609E-6	3.79568E-6	1.04696E-5
				1.95071E-6	3.34375E-6	1.02135E-5
				1.70727E-6	3.39068E-6	9.28727E-6
				1.67611E-6	3.05245E-6	8.32476E-6
				1.54705E-6	2.9893E-6	8.05835E-6
				1.428E-6	2.76266E-6	7.95152E-6
				1.35663E-6	2.67727E-6	7.5085E-6
				1.26822E-6	2.55496E-6	7.03554E-6
				1.19833E-6	2.52068E-6	6.5459E-6
				1.13733E-6	2.34492E-6	6.65621E-6
				1.07093E-6	2.20686E-6	6.25601E-6
				1.07189E-6	2.1301E-6	6.00175E-6
				1.00907E-6	2.06305E-6	6.20495E-6
				1.0302E-6	1.93491E-6	5.88509E-6
				9.99999E-7	1.9763E-6	5.89929E-6
				9.59056E-7	1.95412E-6	5.86134E-6
				8.96824E-7	1.91738E-6	5.82168E-6
				9.25051E-7	1.91968E-6	5.58683E-6
				9.23061E-7	1.95615E-6	5.633E-6
				9.13226E-7	2.00275E-6	5.5189E-6
				8.65822E-7	1.8119E-6	5.45049E-6
				9.17153E-7	1.92858E-6	6.15428E-6
				8.94731E-7	1.80743E-6	5.83837E-6
				9.41518E-7	1.94711E-6	6.19891E-6
				9.46811E-7	1.98315E-6	6.24796E-6
				9.61139E-7	2.14547E-6	6.22303E-6
				1.00213E-6	2.24575E-6	6.98887E-6
				1.02617E-6	2.31123E-6	7.25988E-6
				1.08658E-6	2.37244E-6	7.83968E-6
				1.11884E-6	2.59938E-6	8.73529E-6
				1.20635E-6	2.59722E-6	9.19462E-6
				1.26652E-6	3.22385E-6	1.09895E-5
				1.31963E-6	3.01538E-6	1.10861E-5
				1.43292E-6	3.27828E-6	1.22384E-5
				1.61635E-6	3.48529E-6	1.39217E-5
				1.69248E-6	4.02479E-6	1.47161E-5
				0.465555	0.473332	0.56113
				0.466427	0.484745	0.573433
				0.467576	0.496178	0.58307
				0.474304	0.492561	0.563674
				0.464737	0.508534	0.591141
				0.48541	0.495272	0.592254
				0.475481	0.505084	0.572811
				0.466977	0.49135	0.567744
				0.462531	0.516538	0.605687
				0.473532	0.471414	0.568755
				0.454729	0.488301	0.585922
				0.479781	0.501129	0.593515
				0.49339	0.493799	0.578966
				0.466867	0.478997	0.588064
				0.470138	0.494741	0.584305
				0.458239	0.522576	0.595622
				0.480464	0.516851	0.615775
				0.476243	0.518334	0.589877
				0.46682	0.509086	0.617674
				0.449923	0.493333	0.587506
				0.488923	0.523052	0.611469
				0.470135	0.516393	0.579668
				0.478844	0.505675	0.61708
				0.470183	0.531821	0.615147
				0.485939	0.521468	0.616072
				0.475552	0.520412	0.620855
				0.473643	0.50949	0.611594
				0.475542	0.509688	0.615022
				0.469187	0.500767	0.606843
				0.477437	0.515292	0.627793
				0.482816	0.511669	0.623346
				0.466989	0.508808	0.608627
				0.493077	0.548722	0.660299
				0.503497	0.544634	0.681636
				0.503084	0.562631	0.728585
				0.515956	0.605516	0.757819
				0.505845	0.576267	0.679806
				0.446431	0.486006	0.531118
				0.267316	0.267926	0.272419
				0.0841695	0.0827377	0.0802325


==> anc/Fig12a.dat <==
eta	tq 0.5	1-3	3-5	5-7	7-9	9-11
-6.28	7.5696168349146E-8	1.2753596574486E-10	4.6156023337727E-9	1.32131685371168E-7	-3.0032711999516E-6	2.92954736431709E-6
-6.1544	-2.22758035245289E-7	-2.00257914766941E-10	-1.19606024904504E-8	-3.93892766344521E-7	8.98820628471949E-6	-8.76728847642755E-6
-6.0288	3.70091191299665E-7	9.52916633979368E-10	2.06965710750492E-8	6.53926006692656E-7	-1.49125635165026E-5	1.45446291089818E-5
-5.9032	-5.12962323787186E-7	-1.56342073232321E-10	-2.84900018329311E-8	-9.09873056333719E-7	2.07360834288759E-5	-2.02237340474427E-5
-5.7776	6.54820016259113E-7	1.88388379409099E-9	3.61514012447996E-8	1.15851471429762E-6	-2.64147074741123E-5	2.57624015243337E-5
-5.652	-7.89608834653676E-7	-1.99339755168078E-10	-4.42374901330626E-8	-1.40035168791499E-6	3.19072260563627E-5	-3.11184565389128E-5
-5.5264	9.21761947612649E-7	2.54316477493155E-9	5.08621039054998E-8	1.63150331523732E-6	-3.71680920845371E-5	3.62493339206308E-5
-5.4008	-1.04470729534112E-6	-5.55790638228494E-10	-5.85682434530492E-8	-1.85077929240194E-6	4.21493909485438E-5	-4.11077474444846E-5
-5.2752	1.16057137057236E-6	2.78387379764842E-9	6.44233043571287E-8	2.05614724566169E-6	-4.68042123687757E-5	4.56454610818089E-5
-5.1496	-1.26534862751321E-6	-1.13602301962394E-9	-7.10244156803923E-8	-2.24502773830712E-6	5.10782143485629E-5	-4.98125010528921E-5
-5.024	1.3613400044639E-6	2.87861835797577E-9	7.60728495655296E-8	2.41491619911667E-6	-5.49141507671437E-5	5.35517032433917E-5
-4.8984	-1.44019353081772E-6	-1.64081529787834E-9	-8.12095571400969E-8	-2.56337975395395E-6	5.82537001719405E-5	-5.68037195929947E-5
-4.7728	1.50941773837453E-6	2.90966884649857E-9	8.5216583124619E-8	2.68773143177268E-6	-6.10294926807785E-5	5.95074827454126E-5
-4.6472	-1.56200033738704E-6	-2.07657944022597E-9	-8.82676586129818E-8	-2.78382229260745E-6	6.3167116467959E-5	-6.15904178001616E-5
-4.5216	1.59816754072886E-6	2.75021347182311E-9	9.12735523779923E-8	2.84946965013638E-6	-6.45875177280287E-5	6.2971676239597E-5
-4.396	-1.6103356625233E-6	-2.38307945214675E-9	-9.13544087797973E-8	-2.87923173049559E-6	6.52030410432185E-5	-6.3567286689615E-5
-4.2704	1.6046813597959E-6	2.53865958128269E-9	9.28048906114659E-8	2.86964810083614E-6	-6.49114528038404E-5	6.32792429019642E-5
-4.1448	-1.57035121367586E-6	-2.07368520697681E-9	-9.00218063627708E-8	-2.8156757981749E-6	6.35971580241011E-5	-6.19933061531002E-5
-4.0192	1.50787590240036E-6	2.30207257435489E-9	8.79286612268349E-8	2.7097575368884E-6	-6.11349852650066E-5	5.958671181191E-5
-3.8936	-1.41245244979098E-6	-4.56477184352889E-10	-8.28135682170809E-8	-2.54777784289011E-6	5.73770684956664E-5	-5.59180428746475E-5
-3.768	1.2879322190871E-6	4.94402760609701E-9	7.54413911601832E-8	2.319754252913E-6	-5.21475515461088E-5	5.08167966487321E-5
-3.6424	-7.48193745181016E-7	3.63778697632495E-7	-6.66674843072608E-8	-2.01645959909221E-6	4.52501254918943E-5	-4.40892940618918E-5
-3.5168	3.51677157176816E-6	2.62277287456316E-6	5.35497119471566E-8	1.628499068979E-6	-3.6453263988448E-5	3.55123864934115E-5
-3.3912	7.87928586809317E-6	8.50443300221773E-6	-3.82175198158881E-8	-1.14090802680943E-6	2.54770453791634E-5	-2.4816242131686E-5
-3.2656	1.34682013769496E-5	1.31744038529297E-5	1.80555667045438E-8	5.38559824462413E-7	-1.19930992180124E-5	1.16799812938955E-5
-3.14	-1.25577007959162E-5	-1.26650729868427E-5	6.73910478408967E-9	1.97964247635095E-7	-4.39354069406081E-6	4.27777828683441E-6
-3.0144	-1.55729066998894E-4	-1.55139533719059E-4	-3.74994632508104E-8	-1.09266416251137E-6	2.41646300536258E-5	-2.35226049281305E-5
-2.8888	-6.02239741733625E-4	-6.03407929470488E-4	7.58331402783308E-8	2.175358034908E-6	-4.79066631258038E-5	4.66225854484771E-5
-2.7632	-0.00170529961925958	-0.00170344431446188	-1.23098289173181E-7	-3.4837584038206E-6	7.63489078610792E-5	-7.42767991433728E-5
-2.6376	-0.00400547156544132	-0.00400814459328855	1.82216655460602E-7	5.06513744591544E-6	-1.10404096119965E-4	1.07366079190956E-4
-2.512	-0.00831426823095266	-0.00831061232218947	-2.56882259814925E-7	-6.9827141195714E-6	1.51218551768128E-4	-1.46999578095783E-4
-2.3864	-0.0156423238684712	-0.0156471462333928	3.49867589849796E-7	9.31734311352637E-6	-2.00268320039293E-4	1.9458189113768E-4
-2.2608	-0.0272680843886704	-0.0272618718412288	-4.77399118069849E-7	-1.21787829042145E-5	2.59482676243795E-4	-2.51948710415156E-4
-2.1352	-0.0445195361234666	-0.0445274747773195	6.92413585879649E-7	1.57168984731032E-5	-3.31393631921363E-4	3.21533238582144E-4
-2.0096	-0.0688363995415972	-0.0688231947669238	-4.26604797724111E-6	-2.01385679671395E-5	4.19400456754529E-4	-4.06565827196978E-4
-1.884	-0.101384613289112	-0.101296758151449	-1.00668059289717E-4	2.57404198763786E-5	-5.28199221019277E-4	5.11444598537232E-4
-1.7584	-0.143174445540627	-0.142395550635825	-7.72817856363621E-4	-3.2944431826188E-5	6.64382787732868E-4	-6.42346830430249E-4
-1.6328	-0.194506398891729	-0.191087929348468	-0.00345915797859729	4.23710388984701E-5	-8.37425636946333E-4	8.08109098580534E-4
-1.5072	-0.255253070198224	-0.243845062628602	-0.0114466836441854	-5.48645773002302E-5	0.00106149889134592	-0.00102170583313156
-1.3816	-0.324123953229979	-0.293709562215963	-0.0305511338640231	7.16130019380792E-5	-0.00135866348632852	0.00130294979555521
-1.256	-0.399268481118546	-0.329968274794137	-0.0694500040701515	-1.18621735406013E-4	0.00176483718906375	-0.00168334995081416
-1.1304	-0.477302446696536	-0.338975134139331	-0.136362373152301	-0.00214905730027245	-0.00234261080236931	0.00221544410307849
-1.0048	-0.554482498268626	-0.306422149229939	-0.229775670973571	-0.0189303866555228	0.00321170461025314	-0.00299250431087968
-0.8792	-0.625331674234787	-0.220895422434146	-0.327781047827223	-0.0768291361823029	-0.00463038100506568	0.0041935787813456
-0.7536	-0.684838007850242	-0.0779893410020276	-0.384387108755539	-0.223917089126191	0.00696881644518613	-0.00619798019922975
-0.628	-0.72619750443762	0.116193505360224	-0.342580332852743	-0.44753107863132	-0.0631972027974612	0.00991844630690104
-0.5024	-0.745005993368231	0.343482134482291	-0.163608742434772	-0.573296106915816	-0.334618238672572	-0.0178806841905764
-0.3768	-0.734456585257363	0.575052761930511	0.140794630698985	-0.367321349747748	-1.1173347631003	0.0333155840750193
-0.2512	-0.694697143161246	0.776120320045938	0.495244526696711	0.229239199724462	-1.06267553075382	-1.1347446121631
-0.1256	-0.616974703067578	0.913153856210248	0.782021102317699	0.925555010711649	1.08983220636712	-4.32424657494558
0	17.0532042755948	0.96181428175331	0.892733783786072	1.25286133720631	3.04650000231346	10.9086173943239
0.1256	-0.616974703067579	0.913153856210248	0.782021102317699	0.925555010711649	1.08983220636712	-4.32424657494559
0.2512	-0.694697143161245	0.776120320045938	0.495244526696711	0.229239199724462	-1.06267553075382	-1.1347446121631
0.3768	-0.734456585257364	0.575052761930511	0.140794630698985	-0.367321349747748	-1.1173347631003	0.0333155840750187
0.5024	-0.74500599336823	0.343482134482291	-0.163608742434772	-0.573296106915816	-0.334618238672572	-0.017880684190576
0.628	-0.72619750443762	0.116193505360223	-0.342580332852743	-0.44753107863132	-0.0631972027974612	0.00991844630690087
0.7536	-0.684838007850242	-0.0779893410020276	-0.384387108755539	-0.22391708912619	0.00696881644518614	-0.00619798019922981
0.8792	-0.625331674234787	-0.220895422434146	-0.327781047827223	-0.0768291361823028	-0.0046303810050655	0.00419357878134548
1.0048	-0.554482498268627	-0.306422149229939	-0.229775670973571	-0.0189303866555229	0.00321170461025311	-0.00299250431087932
1.1304	-0.477302446696537	-0.338975134139331	-0.136362373152301	-0.00214905730027252	-0.00234261080236947	0.00221544410307822
1.256	-0.399268481118546	-0.329968274794137	-0.0694500040701516	-1.18621735406102E-4	0.0017648371890636	-0.00168334995081414
1.3816	-0.324123953229979	-0.293709562215963	-0.0305511338640231	7.16130019381118E-5	-0.00135866348632843	0.0013029497955551
1.5072	-0.255253070198224	-0.243845062628602	-0.0114466836441854	-5.48645773001597E-5	0.00106149889134576	-0.00102170583313164
1.6328	-0.194506398891729	-0.191087929348468	-0.0034591579785973	4.2371038898418E-5	-8.37425636946434E-4	8.08109098580188E-4
1.7584	-0.143174445540627	-0.142395550635825	-7.72817856363656E-4	-3.2944431826257E-5	6.64382787732849E-4	-6.42346830429769E-4
1.884	-0.101384613289112	-0.101296758151449	-1.00668059289659E-4	2.57404198764381E-5	-5.281992210192E-4	5.11444598537018E-4
2.0096	-0.0688363995415953	-0.0688231947669236	-4.26604797710082E-6	-2.01385679669113E-5	4.19400456754773E-4	-4.0656582719625E-4
2.1352	-0.0445195361234665	-0.0445274747773194	6.92413585882196E-7	1.57168984731697E-5	-3.31393631921214E-4	3.21533238582685E-4
2.2608	-0.0272680843886709	-0.0272618718412287	-4.77399118068685E-7	-1.21787829041961E-5	2.59482676243778E-4	-2.51948710415545E-4
2.3864	-0.0156423238684712	-0.015647146233393	3.49867589831187E-7	9.31734311363704E-6	-2.00268320039103E-4	1.94581891138144E-4
2.512	-0.0083142682309529	-0.00831061232218958	-2.5688225982486E-7	-6.98271411953597E-6	1.51218551768145E-4	-1.46999578095689E-4
2.6376	-0.00400547156544186	-0.00400814459328852	1.82216655377907E-7	5.06513744578615E-6	-1.10404096119982E-4	1.07366079190948E-4
2.7632	-0.00170529961925886	-0.00170344431446176	-1.23098289172196E-7	-3.48375840383775E-6	7.63489078610037E-5	-7.42767991427624E-5
2.8888	-6.02239741733671E-4	-6.03407929470568E-4	7.58331402873665E-8	2.17535803495878E-6	-4.79066631257105E-5	4.66225854487532E-5
3.0144	-1.55729066999143E-4	-1.55139533719056E-4	-3.74994632703679E-8	-1.09266416251781E-6	2.41646300537065E-5	-2.35226049279118E-5
3.14	-1.25577007959908E-5	-1.26650729867859E-5	6.73910490953713E-9	1.97964247673604E-7	-4.39354069392358E-6	4.27777828699984E-6
3.2656	1.34682013759251E-5	1.31744038529445E-5	1.80555666590868E-8	5.38559824520797E-7	-1.19930992179313E-5	1.16799812940812E-5
3.3912	7.87928586857629E-6	8.50443300226787E-6	-3.82175198165411E-8	-1.14090802681574E-6	2.54770453792412E-5	-2.48162421315183E-5
3.5168	3.51677157136476E-6	2.62277287447921E-6	5.35497120177174E-8	1.62849906900243E-6	-3.64532639882313E-5	3.55123864935838E-5
3.6424	-7.48193745279178E-7	3.63778697730962E-7	-6.66674843001986E-8	-2.01645959910871E-6	4.52501254917632E-5	-4.40892940618226E-5
3.768	1.2879322189261E-6	4.94402757896395E-9	7.54413911256377E-8	2.31975425289503E-6	-5.21475515461877E-5	5.08167966483468E-5
3.8936	-1.41245244999626E-6	-4.56477235476419E-10	-8.28135682093335E-8	-2.54777784290372E-6	5.73770684955112E-5	-5.59180428750426E-5
4.0192	1.50787590282596E-6	2.3020725966518E-9	8.79286612846187E-8	2.70975753695317E-6	-6.11349852648178E-5	5.95867118121981E-5
4.1448	-1.57035121312926E-6	-2.07368526336638E-9	-9.00218063123947E-8	-2.81567579821268E-6	6.35971580240791E-5	-6.19933061532888E-5
4.2704	1.60468136063802E-6	2.53865961980134E-9	9.28048905609085E-8	2.86964810084797E-6	-6.49114528037616E-5	6.32792429020452E-5
4.396	-1.61033566247031E-6	-2.38307952440875E-9	-9.1354408707409E-8	-2.87923173046676E-6	6.52030410430737E-5	-6.35672866898311E-5
4.5216	1.59816754038331E-6	2.75021350179731E-9	9.12735523786959E-8	2.84946965007996E-6	-6.45875177280798E-5	6.29716762392117E-5
4.6472	-1.5620003382713E-6	-2.07657944113049E-9	-8.82676586163867E-8	-2.78382229271322E-6	6.31671164679041E-5	-6.15904178003042E-5
4.7728	1.50941773827821E-6	2.90966883250606E-9	8.52165831032894E-8	2.68773143186179E-6	-6.10294926806959E-5	5.95074827454953E-5
4.8984	-1.44019353065797E-6	-1.64081528647579E-9	-8.12095571782753E-8	-2.56337975387445E-6	5.82537001719941E-5	-5.68037195927156E-5
5.024	1.36134000448098E-6	2.87861841331142E-9	7.60728496090103E-8	2.4149161990707E-6	-5.49141507672783E-5	5.35517032432899E-5
5.1496	-1.26534862682301E-6	-1.13602300621494E-9	-7.10244155913791E-8	-2.24502773834299E-6	5.10782143487119E-5	-4.98125010526673E-5
5.2752	1.16057137072455E-6	2.78387378673761E-9	6.44233043613696E-8	2.05614724567837E-6	-4.68042123688089E-5	4.56454610822015E-5
5.4008	-1.04470729511246E-6	-5.55790619962581E-10	-5.85682434704615E-8	-1.85077929244955E-6	4.21493909485819E-5	-4.11077474445753E-5
5.5264	9.21761947170739E-7	2.54316479413227E-9	5.0862103920194E-8	1.63150331526443E-6	-3.71680920843646E-5	3.62493339208611E-5
5.652	-7.896088345707E-7	-1.99339773369379E-10	-4.42374901943991E-8	-1.40035168795164E-6	3.19072260564404E-5	-3.11184565390613E-5
5.7776	6.54820016406723E-7	1.88388384849313E-9	3.61514012473877E-8	1.15851471432771E-6	-2.64147074741388E-5	2.57624015243275E-5
5.9032	-5.12962324357843E-7	-1.56342019526449E-10	-2.84900017949757E-8	-9.09873056259687E-7	2.0736083429003E-5	-2.02237340473435E-5
6.0288	3.70091190621653E-7	9.52916613460459E-10	2.06965710289562E-8	6.53926006629571E-7	-1.491256351656E-5	1.45446291087108E-5
6.1544	-2.22758035124769E-7	-2.00257905648277E-10	-1.19606024281987E-8	-3.93892766333934E-7	8.98820628471813E-6	-8.76728847645516E-6
6.28	7.56961686787378E-8	1.27535986563855E-10	4.61560229357019E-9	1.32131685434599E-7	-3.00327119992834E-6	2.92954736386066E-6


==> anc/Fig12b.dat <==
y2	MUSIC-total	1-3	3-5	5-7	7-9	9-11	Mathematica-total	1-3	3-5	5-7	7-9	9-11 [devide by factor 1.6125E-7]
0	7.25052758967797E-9	3.95082659326562E-9	1.46006065000804E-9	7.8101618384905E-10		2.28485482135499E-10	7.21840620242796E-9	4.06200979225341E-9	1.54326198771732E-9	8.49397598906334E-10	5.37952379730371E-10	2.47545971536496E-10
0.200000002980232	6.47618836173297E-9	3.77326797110631E-9	1.34709978676112E-9	6.99752420520754E-10	4.68135143609736E-10	1.98999850985512E-10	6.60351732297415E-9	3.79419420724602E-9	1.39157086412263E-9	7.51675523216661E-10	4.7050945399798E-10	2.15100814009351E-10
0.400000005960464	4.72924497188412E-9	3.12749529153018E-9	9.78800003116503E-10	4.71088681042878E-10	2.84974420865363E-10	1.23582954405799E-10	4.94051536056008E-9	3.04899643422169E-9	9.84448150779692E-10	4.94398805742471E-10	2.9503683209681E-10	1.31229705230693E-10
0.600000008940697	2.47542084896949E-9	2.14663628113762E-9	4.63778255802527E-10	1.76570045570734E-10	6.00424180073934E-11	3.21252062753592E-11	2.69725786340735E-9	1.98359517792433E-9	4.45255357068128E-10	1.67544508292699E-10	7.7817287129545E-11	2.88836828702063E-11
0.800000011920929	2.40824248337814E-10	1.02189919041541E-9	-5.4435359704937E-11	-8.90129141796323E-11	-1.30883899786552E-10	-4.45434338543082E-11	4.38947915296923E-10	8.08141041239079E-10	-7.78278311851143E-11	-1.27136553079723E-10	-1.08962947528696E-10	-5.6787032825563E-11
1.00000001490116	-1.55257942943764E-9	-4.75934237783381E-11	-4.5296484652361E-10	-2.59928506260802E-10	-2.39061983302009E-10	-8.84444132380413E-11	-1.37335324306636E-9	-2.71483253921707E-10	-4.66688500002952E-10	-3.18458273864361E-10	-2.19102308878228E-10	-1.04427948316043E-10
1.20000001788139	-2.68181025794431E-9	-9.02470810252403E-10	-6.68996300129204E-10	-3.20466237332342E-10	-2.58504901299151E-10	-9.85546375688414E-11	-2.50468786820527E-9	-1.10241716330485E-9	-6.67297003857803E-10	-3.86545349036453E-10	-2.4545142050412E-10	-1.12333075582866E-10
1.40000002086163	-3.13303101861794E-9	-1.45367024931751E-9	-7.07271614732841E-10	-2.96458980836863E-10	-2.17240295816137E-10	-8.54265685783466E-11	-2.95416901769376E-9	-1.61088490274016E-9	-6.91910066232772E-10	-3.56214076049874E-10	-2.11388489610526E-10	-9.32443755145992E-11
1.60000002384186	-3.04594116748615E-9	-1.68885260751639E-9	-6.18895225948734E-10	-2.29856240416209E-10	-1.54072893615975E-10	-6.24145175456434E-11	-2.87810849168453E-9	-1.80168653587817E-9	-5.95969636607113E-10	-2.73355046172091E-10	-1.51093334387875E-10	-6.40246219808873E-11
1.80000002682209	-2.62778809438524E-9	-1.65723259341208E-9	-4.6857884850229E-10	-1.56296662801753E-10	-9.76100498552035E-11	-3.95913095169835E-11	-2.48785946711569E-9	-1.73714909432196E-9	-4.46359061969425E-10	-1.80734840676832E-10	-9.2241341241152E-11	-3.73176365687157E-11
2.00000002980232	-2.07418352446521E-9	-1.44234129873449E-9	-3.08903415412867E-10	-9.64017925867067E-11	-5.85102962294688E-11	-2.228108331807E-11	-1.97162177658117E-9	-1.50702155327501E-9	-2.96681223268253E-10	-1.04525990230081E-10	-4.86801249976668E-11	-1.86504026747594E-11
2.20000003278256	-1.52280486422759E-9	-1.13404288101362E-9	-1.70758077961503E-10	-5.76918472794383E-11	-3.42244951405569E-11	-1.22424933013475E-11	-1.45862646169283E-9	-1.20063082584885E-9	-1.76803798936251E-10	-5.32383518811168E-11	-2.23039189778635E-11	-8.01121734965391E-12
2.40000003576279	-1.04658663665385E-9	-8.08285151632012E-10	-6.70463487779626E-11	-3.8933964440192E-11	-1.80750220853672E-11	-8.81823074938213E-12	-1.01786033042882E-9	-8.8843042904238E-10	-9.49634840243718E-11	-2.3936027647495E-11	-8.87052020141859E-12	-2.95099773899819E-12
2.60000003874302	-6.73622379670267E-10	-5.17891429122895E-10	-4.21423586183151E-13	-3.31918985601048E-11	-5.39225097330894E-12	-9.32332404614376E-12	-6.73640733385122E-10	-6.14733150142867E-10	-4.60783033504132E-11	-9.4951551857251E-12	-3.05283223305059E-12	-9.27024843243503E-13
2.80000004172325	-4.11255243643304E-10	-2.9266781967346E-10	3.21281541304309E-11	-3.101902862737E-11	5.23375425729307E-12	-9.73454475217351E-12	-4.23728381821414E-10	-3.99351319844613E-10	-2.02070296281241E-11	-3.31517148729693E-12	-9.04292613151735E-13	-2.46316077696371E-13
3.00000004470348	-2.5687352929374E-10	-1.44067807614819E-10	3.85694938719148E-11	-2.50645740561997E-11	1.35383412474988E-11	-6.53431637963543E-12	-2.53293776197119E-10	-2.44117996391513E-10	-8.00140246400263E-12	-1.0146326758168E-12	-2.28880239346872E-13	-5.47726216195815E-14
3.20000004768372	-1.94294013800929E-10	-6.96684039266109E-11	3.12041902656744E-11	-1.39117884768631E-11	1.92994442110514E-11	1.03570989326931E-12	-1.43678394662687E-10	-1.40540985900655E-10	-2.85489496037074E-12	-2.70743465516879E-13	-4.905662741397E-14	-1.00628855290978E-14
3.40000005066395	-1.88651963003922E-10	-5.55135360930265E-11	2.3057780388486E-11	-1.81484267498384E-12	2.27651519551347E-11	1.0148453018593E-11	-7.71564311654311E-11	-7.6184943254363E-11	-9.15035744311659E-13	-6.25663705270145E-14	-8.80984852910936E-15	-1.50469865176839E-15
3.60000005364418	-1.91956920853847E-10	-7.79900575524435E-11	2.23588429794955E-11	5.76587273866493E-12	2.39615507107595E-11	1.6040232894862E-11	-3.91125828159259E-11	-3.88414285818518E-11	-2.62388508110707E-13	-1.24219256201933E-14	-1.30953320613331E-15	-1.80009616570499E-16
3.80000005662441	-1.60189843163302E-10	-1.08449624722726E-10	2.92069628618032E-11	6.94146761931904E-12	2.20766848366927E-11	1.51374338221888E-11	-1.86553313259128E-11	-1.85875278164222E-11	-6.69733604555975E-14	-2.09917872777963E-15	-1.58901906533452E-16	-1.68984059278736E-17
4.00000005960465	-7.31425405540761E-11	-1.21703047727317E-10	3.73469025304265E-11	4.45367768702825E-12	1.6027143458912E-11	7.39281268231649E-12	-8.34177192140375E-12	-8.32669421297154E-12	-1.51230889173278E-14	-2.98680408787732E-16	-1.54975328268253E-17	-1.21754692406568E-18
4.20000006258488	5.51258230853223E-11	-1.05259584537434E-10	3.97839244960986E-11	2.66684022964589E-12	5.95969098372114E-12	-3.74312368976367E-12						
4.40000006556511	1.83582223065309E-10	-6.35878637082768E-11	3.38833789511381E-11	3.71106750358156E-12	-5.83539700956579E-12	-1.34609244330061E-11						
4.60000006854534	2.66959883582088E-10	-1.37546629043929E-11	2.24084842754776E-11	6.2593132898204E-12	-1.57217671416597E-11	-1.82616087633234E-11						
4.80000007152557	2.80659563350851E-10	2.53891875436358E-11	1.06043658686325E-11	7.55849308859348E-12	-2.07287809074567E-11	-1.75049797756812E-11						
5.00000007450581	2.3247504482E-10	4.34877905799144E-11	2.40279425169932E-12	6.27455882773634E-12	-2.01690675974491E-11	-1.31041790478052E-11						


==> anc/Fig13.dat <==
y2	MUSIC-IdealGas	NEOS	Linear-NEOS	Equilibrium	Mathematica-IdealGas	NEOS	Linear-NEOS	[devide by factor 1.6125E-7]	
0	7.25052758967797E-9	7.93523969871196E-9	6.14240799850894E-9	1.3882100399636E-8	7.21840620242796E-9	6.61925540149959E-9	6.27970723590681E-9
0.200000002980232	6.47618836173297E-9	7.31773288059811E-9	5.52071188925269E-9	1.32432970330846E-8	6.60351732297415E-9	6.06883544375962E-9	5.76987954139982E-9
0.400000005960464	4.72924497188412E-9	5.60203410049291E-9	4.04928164234491E-9	1.14941365199855E-8	4.94051536056008E-9	4.57550393747878E-9	4.38433921119233E-9
0.600000008940697	2.47542084896949E-9	3.23687918664811E-9	2.11809655693051E-9	9.06704182971263E-9	2.69725786340735E-9	2.5483019359659E-9	2.49650418181571E-9
0.800000011920929	2.40824248337814E-10	7.90445144746648E-10	2.06313668353925E-10	6.48990708675186E-9	4.38947915296923E-10	4.87459229647655E-10	5.64791239428965E-10
1.00000001490116	-1.55257942943764E-9	-1.24405903925686E-9	-1.28401295908938E-9	4.20495763312234E-9	-1.37335324306636E-9	-1.1898414721061E-9	-1.02535316317746E-9
1.20000001788139	-2.68181025794431E-9	-2.583496919539E-9	-2.14940619343314E-9	2.4585311463498E-9	-2.50468786820527E-9	-2.26027336039713E-9	-2.06292379818253E-9
1.40000002086163	-3.13303101861794E-9	-3.18516380517964E-9	-2.41314873968613E-9	1.29202544229692E-9	-2.95416901769376E-9	-2.70890719362206E-9	-2.5263555835661E-9
1.60000002384186	-3.04594116748615E-9	-3.18668952217133E-9	-2.25904713394879E-9	6.07374211989089E-10	-2.87810849168453E-9	-2.6675093271052E-9	-2.52943636196506E-9
1.80000002682209	-2.62778809438524E-9	-2.8076398281792E-9	-1.91557546464458E-9	2.53933167447637E-10	-2.48785946711569E-9	-2.32533618338211E-9	-2.24151539459559E-9
2.00000002980232	-2.07418352446521E-9	-2.26285368269186E-9	-1.55451021254983E-9	9.37734350236342E-11	-1.97162177658117E-9	-1.8565076179926E-9	-1.82161804628782E-9
2.20000003278256	-1.52280486422759E-9	-1.71038209782744E-9	-1.24976050613753E-9	3.03412160395454E-11	-1.45862646169283E-9	-1.38362662849869E-9	-1.38450958333632E-9
2.40000003576279	-1.04658663665385E-9	-1.23402197775599E-9	-9.9861400344894E-10	8.52094409479123E-12	-1.01786033042882E-9	-9.73654964763296E-10	-9.9562462295187E-10
2.60000003874302	-6.73622379670267E-10	-8.52870733075294E-10	-7.71545352436469E-10	2.05446686581359E-12	-6.73640733385122E-10	-6.51121577602132E-10	-6.81842759607238E-10
2.80000004172325	-4.11255243643304E-10	-5.48130096655714E-10	-5.51772081672113E-10	4.1995225826595E-13	-4.23728381821414E-10	-4.15024123044351E-10	-4.4602321851305E-10
3.00000004470348	-2.5687352929374E-10	-2.93645348895974E-10	-3.45846490373116E-10	7.17351353318017E-14	-2.53293776197119E-10	-2.52265727840995E-10	-2.78848276221843E-10
3.20000004768372	-1.94294013800929E-10	-7.70092419095907E-11	-1.7108210920031E-10	1.00734613407775E-14	-1.43678394662687E-10	-1.46064821165536E-10	-1.66458857405499E-10
3.40000005066395	-1.88651963003922E-10	9.51094435081741E-11	-3.90950592340215E-11	1.14155631926161E-15	-7.71564311654311E-11	-8.03988171543074E-11	-9.47054057709056E-11
3.60000005364418	-1.91956920853847E-10	2.06453114819287E-10	4.95413003197326E-11	1.02245918891078E-16	-3.91125828159259E-11	-4.1960620965066E-11	-5.12323554882956E-11
3.80000005662441	-1.60189843163302E-10	2.47817744933513E-10	1.0033844275507E-10	7.07137883949985E-18	-1.86553313259128E-11	-2.07032252375178E-11	-2.62809393253869E-11
4.00000005960465	-7.31425405540761E-11	2.28192902068412E-10	1.20105782341448E-10	3.67943727880581E-19	-8.34177192140375E-12	-9.62563544369524E-12	-1.27459355817158E-11
4.20000006258488	5.51258230853223E-11	1.7257926636996E-10	1.17150770448109E-10				
4.40000006556511	1.83582223065309E-10	1.10071504701546E-10	1.01850444991373E-10				
4.60000006854534	2.66959883582088E-10	6.10214863437294E-11	8.38017914698182E-11				
4.80000007152557	2.80659563350851E-10	3.09803140727836E-11	6.81315558749076E-11				
5.00000007450581	2.3247504482E-10	1.47957186138103E-11	5.47389986991723E-11				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				
			0				


==> anc/Fig14.dat <==
y2	MUSIC	kappa=Phys. CB=0.4	kappa=Phys. CB=0.8	Mathematica	Ideal Gas + RTA kappa CB=0.4	Ideal Gas + RTA kappa CB=0.8 [devide by factor 1.6125E-7]
0	7.25052758967797E-9	2.96581812927658E-9	4.85311962333972E-9	7.21840620242796E-9	3.07857023863655E-9	4.88979098790365E-9
0.200000002980232	6.47618836173297E-9	2.59385860282677E-9	4.40032872248792E-9	6.60351732297415E-9	2.73536517496682E-9	4.40639506764858E-9
0.400000005960464	4.72924497188412E-9	1.70692071137023E-9	3.13800711091956E-9	4.94051536056008E-9	1.82911224357004E-9	3.11413750227501E-9
0.600000008940697	2.47542084896949E-9	6.00628164755851E-10	1.44227434852134E-9	2.69725786340735E-9	6.69863892452747E-10	1.41542288154895E-9
0.800000011920929	2.40824248337814E-10	-3.9072614710012E-10	-2.24190518570907E-10	4.38947915296923E-10	-3.89423469060692E-10	-2.16187512321156E-10
1.00000001490116	-1.55257942943764E-9	-1.02645475357829E-9	-1.48164791774278E-9	-1.37335324306636E-9	-1.09743062562012E-9	-1.41670791563192E-9
1.20000001788139	-2.68181025794431E-9	-1.23589751002539E-9	-2.14730712953039E-9	-2.50468786820527E-9	-1.37677226640739E-9	-2.03351553682831E-9
1.40000002086163	-3.13303101861794E-9	-1.11069616983428E-9	-2.25229716592138E-9	-2.95416901769376E-9	-1.30417961392605E-9	-2.11887617944467E-9
1.60000002384186	-3.04594116748615E-9	-8.28599442311768E-10	-1.96977967095589E-9	-2.87810849168453E-9	-1.03266869535302E-9	-1.84733593084902E-9
1.80000002682209	-2.62778809438524E-9	-5.56695573729035E-10	-1.50618636550152E-9	-2.48785946711569E-9	-7.10098585541174E-10	-1.41667852044784E-9
2.00000002980232	-2.07418352446521E-9	-3.84555567693896E-10	-1.01822403351797E-9	-1.97162177658117E-9	-4.31962194829713E-10	-9.79358076623528E-10
2.20000003278256	-1.52280486422759E-9	-3.12382491991228E-10	-5.89160387389578E-10	-1.45862646169283E-9	-2.34853061621357E-10	-6.19096066727325E-10
2.40000003576279	-1.04658663665385E-9	-2.85965941497196E-10	-2.52198005675257E-10	-1.01786033042882E-9	-1.14816167314793E-10	-3.61059070219328E-10
2.60000003874302	-6.73622379670267E-10	-2.48369309292413E-10	-2.20928518894355E-11	-6.73640733385122E-10	-5.06517281778635E-11	-1.9530688243041E-10
2.80000004172325	-4.11255243643304E-10	-1.7626147060293E-10	9.42247377654407E-11	-4.23728381821414E-10	-2.01969014419432E-11	-9.824516017737E-11
3.00000004470348	-2.5687352929374E-10	-8.45983299121077E-11	1.07183413363764E-10	-2.53293776197119E-10	-7.27904342971481E-12	-4.59770408719671E-11
3.20000004768372	-1.94294013800929E-10	-5.72935092455727E-12	5.27396584579712E-11	-1.43678394662687E-10	-2.36736255261044E-12	-1.99908634160869E-11
3.40000005066395	-1.88651963003922E-10	3.70676605154261E-11	-1.79701965071332E-11	-7.71564311654311E-11	-6.92566644926531E-13	-8.05432428731706E-12
3.60000005364418	-1.91956920853847E-10	4.34697881709883E-11	-6.37891731307262E-11	-3.91125828159259E-11	-1.81382499201121E-13	-2.99603390471185E-12
3.80000005662441	-1.60189843163302E-10	3.18466081175798E-11	-7.35673076702817E-11	-1.86553313259128E-11	-4.22643688640545E-14	-1.02437554171029E-12
4.00000005960465	-7.31425405540761E-11	2.4585239642762E-11	-6.44962112875E-11	-8.34177192140375E-12	-8.69704903811868E-15	-3.20294717594177E-13
4.20000006258488	5.51258230853223E-11	3.534715668757E-11	-6.12539267623335E-11			
4.40000006556511	1.83582223065309E-10	6.43158977064012E-11	-7.42585679821035E-11			
4.60000006854534	2.66959883582088E-10	1.0017828324858E-10	-9.41716886643436E-11			
4.80000007152557	2.80659563350851E-10	1.26726985726515E-10	-1.0409230980362E-10			
5.00000007450581	2.3247504482E-10	1.31859069202069E-10	-9.52296323152332E-11			


==> anc/Fig15.dat <==
y2	MUSIC-tau=0.5	tau=1.0	tau=2.0	NS	Mathematica-1.0	2.0	0.5 [devide by factor 1.6125E-7]
0	7.25052758967797E-9	8.46330494051641E-9	8.45576189440992E-9	6.45287345362453E-9	7.8455248961482E-9	8.68483457868345E-9	7.21840620242796E-9
0.200000002980232	6.47618836173297E-9	7.724632185466E-9	7.59460570082455E-9	5.91517227247637E-9	7.15709902414289E-9	7.87381601737914E-9	6.60351732297415E-9
0.400000005960464	4.72924497188412E-9	5.79639345322703E-9	5.45636948466889E-9	4.46118015930461E-9	5.29738480307562E-9	5.69162546355399E-9	4.94051536056008E-9
0.600000008940697	2.47542084896949E-9	3.22714518267819E-9	2.65398533294313E-9	2.49997191462339E-9	2.79581887463288E-9	2.78278557681299E-9	2.69725786340735E-9
0.800000011920929	2.40824248337814E-10	6.410101632022E-10	-1.0330417220683E-10	5.23897561544441E-10	2.91858154989793E-10	-7.92791838860926E-11	4.38947915296923E-10
1.00000001490116	-1.55257942943764E-9	-1.46292104241602E-9	-2.25527315588654E-9	-1.06811603136257E-9	-1.6937721821563E-9	-2.27487985883667E-9	-1.37335324306636E-9
1.20000001788139	-2.68181025794431E-9	-2.81842355705018E-9	-3.52628823727816E-9	-2.07566993825191E-9	-2.89833000956053E-9	-3.50850247828618E-9	-2.50468786820527E-9
1.40000002086163	-3.13303101861794E-9	-3.39584037578072E-9	-3.92261760477811E-9	-2.5009929993692E-9	-3.32698737289648E-9	-3.81708895339916E-9	-2.95416901769376E-9
1.60000002384186	-3.04594116748615E-9	-3.33370263967421E-9	-3.63834692420615E-9	-2.47941258693022E-9	-3.16547278353922E-9	-3.45610170393072E-9	-2.87810849168453E-9
1.80000002682209	-2.62778809438524E-9	-2.84558910959197E-9	-2.94088895745105E-9	-2.18980664718307E-9	-2.6625373634848E-9	-2.74810357508799E-9	-2.48785946711569E-9
2.00000002980232	-2.07418352446521E-9	-2.1445945628531E-9	-2.08368204959705E-9	-1.78821486681154E-9	-2.03870829385894E-9	-1.96619440045706E-9	-1.97162177658117E-9
2.20000003278256	-1.52280486422759E-9	-1.40759511278893E-9	-1.25904643055992E-9	-1.37952131344955E-9	-1.44347281264652E-9	-1.28158349027451E-9	-1.45862646169283E-9
2.40000003576279	-1.04658663665385E-9	-7.72046093482905E-10	-5.84686337503167E-10	-1.01882361900584E-9	-9.53069354450752E-10	-7.65664115103531E-10	-1.01786033042882E-9
2.60000003874302	-6.73622379670267E-10	-3.37037605933763E-10	-1.12158354360453E-10	-7.26084666062246E-10	-5.89089594852007E-10	-4.20146160338958E-10	-6.73640733385122E-10
2.80000004172325	-4.11255243643304E-10	-1.47685893904517E-10	1.55839251269521E-10	-5.01516940169107E-10	-3.41098698115268E-10	-2.11588665668888E-10	-4.23728381821414E-10
3.00000004470348	-2.5687352929374E-10	-1.73791706519646E-10	2.50072263275858E-10	-3.36437161818599E-10	-1.84740354229628E-10	-9.75091735174405E-11	-2.53293776197119E-10
3.20000004768372	-1.94294013800929E-10	-3.14201398471993E-10	2.2303325528152E-10	-2.19387386163002E-10	-9.33065752872849E-11	-4.09334302863324E-11	-1.43678394662687E-10
3.40000005066395	-1.88651963003922E-10	-4.41272486663059E-10	1.35371325277544E-10	-1.39099118965384E-10	-4.37690741646615E-11	-1.55610767086353E-11	-7.71564311654311E-11
3.60000005364418	-1.91956920853847E-10	-4.62955391163719E-10	3.83256156399243E-11	-8.57546246433174E-11	-1.89771411143903E-11	-5.31972214223493E-12	-3.91125828159259E-11
3.80000005662441	-1.60189843163302E-10	-3.61338311886585E-10	-4.09034140814541E-11	-5.14035571588401E-11	-7.56352255776105E-12	-1.62224080671544E-12	-1.86553313259128E-11
4.00000005960465	-7.31425405540761E-11	-1.84449069116888E-10	-1.01024505015316E-10	-2.99573600519994E-11	-2.75417830268848E-12	-4.37221632866354E-13	-8.34177192140375E-12
4.20000006258488	5.51258230853223E-11	-4.13939031111143E-12	-1.53750833291711E-10				
4.40000006556511	1.83582223065309E-10	1.26354832150877E-10	-2.05820041135199E-10				
4.60000006854534	2.66959883582088E-10	1.89899348572745E-10	-2.49524569654605E-10				
4.80000007152557	2.80659563350851E-10	1.97430846026085E-10	-2.67840751756293E-10				
5.00000007450581	2.3247504482E-10	1.70521135153405E-10	-2.48819848406373E-10				


==> anc/Fig16.dat <==
k	Numerical	Asymptotic
0	0.997521247161919	0.298722410207184
0.5	0.967749712530748	0.285908584635564
1	0.882258774612085	0.249470418128839
1.5	0.751887122478507	0.195043416953634
2	0.592712047840093	0.130848359382325
2.5	0.423458278571167	0.0661845247064942
3	0.26257112422509	0.00976649189629715
3.5	0.125481641383047	-0.0317658977726594
4	0.0225394548559313	-0.054878014420877
4.5	-0.0420553323178699	-0.0595271137902523
5	-0.0701930655665704	-0.0488590069251233
5.5	-0.0687601314064375	-0.0283119282312499
6	-0.0477917492812417	-0.00434260868159444
6.5	-0.0182797855664267	0.016942822642617
7	0.00992079332087099	0.0309659236297982
7.5	0.0296978391520453	0.0354309054616375
8	0.0375415404785625	0.0305311222045461
8.5	0.0335719228751273	0.0186063732894275
9	0.0208261006756115	0.00336917686107642
9.5	0.00404105030397798	-0.011095734076506
10	-0.0117498239230088	-0.0213186542471525
10.5	-0.0224812017494593	-0.0251987861176677
11	-0.0259198335247213	-0.0223728641393402
11.5	-0.0219818344806427	-0.014145019669919
12	-0.0124945736913783	-0.00302883101544151
12.5	-5.21681121741561E-4	0.00796132423728111
13	0.0105414762583993	0.0160834993876749
13.5	0.0178609494769912	0.0195173656932905
14	0.0198306376186631	0.0177426937243132
14.5	0.0163700663639426	0.0115745519067974
15	0.00881351252548431	0.00286955144307932
15.5	-5.47639983144393E-4	-0.00600417162381621
16	-0.00912707870368164	-0.0127889880706134
16.5	-0.0147290862247262	-0.0158937570687706
17	-0.0160840621454162	-0.0147509624954206
17.5	-0.0131104077173662	-0.00989841650390348
18	-0.00685589173874462	-0.00278085586509706
18.5	8.45183315951043E-4	0.00466394360161232
19	0.0078937833249085	0.0105200418496723
19.5	0.0124832693607309	0.0133755624747384
20	0.0135485228906717	0.0126534651316477
20.5	0.0109987955419164	0.00871560812323549
21	0.00568766578635156	0.00272503925230001
21.5	-8.58046363307219E-4	-0.00368738505797434
22	-0.00686778821128354	-0.00885905696541919
22.5	-0.0107975826043884	-0.0115197801282111
23	-0.0117182235877202	-0.0110975138972905
23.5	-0.00952636615282722	-0.00783359070303788
24	-0.00493272111571141	-0.00268638590768288
24.5	7.59098586086525E-4	0.00294330396514
25	0.00601665150626565	0.00758820792239115
25.5	0.00948567674898008	0.0100923196381382
26	0.010333505362833	0.0098943469259313
26.5	0.0084432984868926	0.00714840488145682
27	0.00441523378138001	0.0026573988878103
27.5	-6.17701679396995E-4	-0.00235693945344787
28	-0.00530442187876521	-0.00658272124757048
28.5	-0.00843463199273203	-0.0089578182198448
29	-0.00924770119897274	-0.00893378998890787
29.5	-0.00761357221348091	-0.00659898517851045
30	-0.00404383966762371	-0.00263413449813234
30.5	4.63782084310102E-4	0.00188256621050833
31	0.0047015471373897	0.00576597537192807
31.5	0.00757250650280851	0.00803255074561833
32	0.00837185210189184	0.00814721047679379
32.5	0.00695716834442941	0.00614710731267363
33	0.00376719552290612	0.00261435831254942
33.5	-3.10694221917623E-4	-0.00149064628636178
34	-0.00418524968312477	-0.00508831467193541
34.5	-0.00685139805454482	-0.00726194910538121
35	-0.00764898655757015	-0.00748962462886704
35.5	-0.00642417235131951	-0.00576762345280677
36	-0.00355460521517061	-0.00259672841615086
36.5	1.64318272390544E-4	0.00116124861104557
37	0.00373824657204496	0.00451614586339133
37.5	0.00623827988863949	0.00660892678454776
38	0.00704090724739153	0.0069303204115071
38.5	0.00598192425267014	0.00544331244893963
39	0.00338680312219088	0.0025804003152389
39.5	-2.7036417594677E-5	-8.80437236718361E-4
40	-0.00334736666969542	-0.00402592967986354
40.5	-0.00570968196355634	-0.00604739831074955
41	-0.00652114346403293	-0.00644761479509389
41.5	-0.00560819190645928	-0.00516198615813989
42	-0.00325121078575665	-0.00256482188279502
42.5	-1.00455213079477E-4	6.38175024884374E-4
43	0.00300248741670023	0.00360068201683087
43.5	0.00524842087610422	0.00555848283509142
44	0.00607073492743495	0.00602576415282125
44.5	0.00528736498506201	0.0049147771920875
45	0.00313931127684403	0.00254962061891762
45.5	2.1824916394283E-4	-4.27049420181593E-4
46	-0.0026957705713355	-0.00322784122003571
46.5	-0.00484172176880169	-0.00512817847887153
47	-0.00567576565198907	-0.0056530621571716
47.5	-0.00500816884444006	-0.00469508118988449
48	-0.00304519693849486	-0.00253453860968064
48.5	-3.26852332577554E-4	2.41467262352598E-4
49	0.00242100322393371	0.00289791717611896
49.5	0.00447985299879343	0.00474588296132774
50	0.00532568497992585	0.00532062470713809
50.5	0.00476227523905652	0.00449787919547906
51	0.00296459538941825	0.00251939343965346
51.5	4.26977363239167E-4	-7.71288510985385E-5
52	-0.00217314852655806	-0.00260360707962671
52.5	-0.00415524331882609	-0.00440342174856224
53	-0.00501288514912463	-0.00502158879592936
53.5	-0.00454342294311095	-0.00431928978191248
54	-0.00289448965824225	-0.00250405386205873
54.5	-5.19115148648647E-4	-6.9325554069293E-5
55	0.00194855214838113	0.0023392000204155
55.5	0.00386197994189665	0.00409439156513871
56	0.00473078595437244	0.00475056962817318
56.5	0.00434676276132221	0.00415626490325668
57	0.00283255440760178	0.00248842418509762
57.5	6.03942503044261E-4	2.00559339713215E-4
58	-0.00174396875183884	-0.00210016600599393
58.5	-0.00359516929911869	-0.00381370599670999
59	-0.00447447860625428	-0.0045032838100889
59.5	-0.00416843217872453	-0.00400637839388666
60	-0.00277706073549088	-0.00247243397945898
60.5	-6.82309606047418E-4	-3.18711144194924E-4
61	0.00155640057597873	0.00188286603506362
61.5	0.00335133831928539	0.00355727414187093
62	0.00424035925411992	0.00427628221394558
62.5	0.00400579612252275	0.00386767577963477
63	0.00272669985441323	0.00245603113037248
63.5	7.54546865452536E-4	4.25518124866419E-4
64	-0.00138405836673605	-0.00168434356916347
64.5	-0.00312720783615163	-0.00332176897509218
65	-0.00402513401988655	-0.00406675699542026
65.5	-0.00385600951840905	-0.00373856561961201
66	-0.00268046682626729	-0.00243917704681199
66.5	-8.21241861201716E-4	-5.22406059935532E-4
67	0.00122501062768647	0.00150217193118372
67.5	0.00292024276900919	0.00310445749911335
68	0.00382619885864925	0.00387239980971514
68.5	0.00371753433511431	0.00361773956995135
69	0.00263753572254457	0.00242184329446878
69.5	8.82860512735102E-4	6.10556248582508E-4
70	-0.00107771433347378	-0.00133434087922379
70.5	-0.00272829650006618	-0.00290307427454741
71	-0.0036414446447975	-0.00369129604922517
71.5	-0.00358864790574545	-0.00350411268500148
72	-0.00259727553523006	-0.00240400918812384
72.5	-9.39788014913944E-4	-6.9095589275389E-4
73	9.40892353047421E-4	0.00117917110347575
73.5	0.00254960268567912	0.00271572592899843
74	0.00346908488691496	0.00352184485862085
74.5	0.00346805325574038	0.00339677821988971
75	0.00255916760675012	0.0023856600427258
75.5	9.92411147151633E-4	7.64436530757945E-4
76	-8.13463846032296E-4	-0.00103524894206924
76.5	-0.00238267388593974	-0.00254081813887991
77	-0.00330765775888063	-0.00336269788283109
77.5	-0.00335468163152471	-0.0032949729841589
78	-0.00252281315405932	-0.00236678588447683
78.5	-0.00104104210446672	-8.31703702653431E-4
79	6.94476377583028E-4	9.01375949015725E-4
79.5	0.002226259028085	0.00237699914607473
80	0.00315590617625016	0.00321271182096712


==> anc/Fig17.dat <==
k	asymp Limit	k	Numerical	[devide by factor 0.125]
0	--	0.4688775	0	0
4	0.0406093762844704	0.4688775	1.25663706143592	0.267432366000193
8	0.124658063099918	0.4688775	2.51327412287183	0.504665143422271
12	0.206050995137642	0.4688775	3.76991118430775	0.50280532172921
16	0.269795953892343	0.4688775	5.02654824574367	0.487778203576851
20	0.316445457764794	0.4688775	6.28318530717959	0.48074946152588
24	0.350104197430891	0.4688775	7.53982236861551	0.476985002075477
28	0.374566220004047	0.4688775	8.79645943005142	0.474766070431088
32	0.392622134221154	0.4688775	10.0530964914873	0.473353096029569
36	0.406192982814626	0.4688775	11.3097335529233	0.472396531816308
40	0.416580348412911	0.4688775	12.5663706143592	0.47171813322116
44	0.424669611144561	0.4688775	13.8230076757951	0.471219262972924
48	0.431070516329884	0.4688775	15.079644737231	0.47084152908157
52	0.436209630514065	0.4688775	16.3362817986669	0.470548563721348
56	0.440390403307061	0.4688775	17.5929188601028	0.470316719940016
60	0.443832312630052	0.4688775	18.8495559215388	0.470130066198847
64	0.44669664507506	0.4688775	20.1061929829747	0.4699775594859
68	0.449103714841401	0.4688775	21.3628300444106	0.469851337945459
72	0.451144539245753	0.4688775	22.6194671058465	0.469745686058038
76	0.452888872828549	0.4688775	23.8761041672824	0.469656360278601
80	0.454390821355733	0.4688775	25.1327412287184	0.469580162233442
84	0.455692824994775	0.4688775	26.3893782901543	0.469514634368858
88	0.456828519716546	0.4688775	27.6460153515902	0.469457877823081
92	0.457824818535369	0.4688775	28.9026524130261	0.469408385493221
96	0.458703448134193	0.4688775	30.159289474462	0.46936496403979
100	0.459482095278331	0.4688775	31.4159265358979	0.469326661055351
104	0.460175267834494	0.4688775	32.6725635973339	0.469292703987482
108	0.460794951115361	0.4688775	33.9292006587698	0.469262460808294
112	0.461351114793983	0.4688775	35.1858377202057	0.469235409908429
116	0.461852103777063	0.4688775	36.4424747816416	0.469211112634047
120	0.462304942548341	0.4688775	37.6991118430775	0.469189207772586
124	0.46271557797863	0.4688775	38.9557489045134	0.469169394139948
128	0.463089071844337	0.4688775	40.2123859659494	0.469151414521845
132	0.463429751891368	0.4688775	41.4690230273853	0.46913504200609
136	0.463741335292748	0.4688775	42.7256600888212	0.469120091806273
140	0.464027030624196	0.4688775	43.9822971502571	0.469106411519374
144	0.464289617905277	0.4688775	45.238934211693	0.46909385170775
148	0.464531513760506	0.4688775	46.4955712731289	0.469082302641701
152	0.464754828586105	0.4688775	47.7522083345649	0.469071659605787
156	0.464961412415787	0.4688775	49.0088453960008	0.469061820009551
160	0.46515289008132	0.4688775	50.2654824574367	0.469052709359649
164	0.465330693852836	0.4688775	51.5221195188726	0.469044259476117
168	0.4654960923873	0.4688775	52.7787565803085	0.469036405381026
172	0.465650210622942	0.4688775	54.0353936417445	0.469029097355504
176	0.465794047288997	0.4688775	55.2920307031804	0.469022277801505
180	0.465928494618967	0.4688775	56.5486677646163	0.469015909574164
184	0.466054351810011	0.4688775	57.8053048260522	0.469009955656741
188	0.466172332528297	0.4688775	59.0619418874881	0.469004376110514
192	0.46628307741112	0.4688775	60.318578948924	0.468999148162586
196	0.466387166788444	0.4688775	61.57521601036	0.468994226010992
200	0.466485123257741	0.4688775	62.8318530717959	0.46898960173591
204	0.466485123257741	0.4688775	64.0884901332318	0.468985256610017
208	0.466387166788444	0.4688775	65.3451271946677	0.468981141711548
212	0.46628307741112	0.4688775	66.6017642561036	0.468977265398614
216	0.466172332528297	0.4688775	67.8584013175395	0.468973597963223
220	0.466054351810011	0.4688775	69.1150383789755	0.468970137077273
224	0.465928494618967	0.4688775	70.3716754404114	0.468966855623806
228	0.465794047288997	0.4688775	71.6283125018473	0.468963743855666
232	0.465650210622942	0.4688775	72.8849495632832	0.468960799411459
236	0.4654960923873	0.4688775	74.1415866247191	0.46895799550804
240	0.465330693852836	0.4688775	75.398223686155	0.468955327929879
244	0.46515289008132	0.4688775	76.654860747591	0.468952798435139
248	0.464961412415787	0.4688775	77.9114978090269	0.468950386993302
252	0.464754828586105	0.4688775	79.1681348704628	0.468948088215541
256	0.464531513760506	0.4688775	80.4247719318987	0.468945895242551
260	0.464289617905277	0.4688775	81.6814089933346	0.468943805774968
264	0.464027030624196	0.4688775	82.9380460547706	0.46894181206585
268	0.463741335292748	0.4688775	84.1946831162065	0.468939897470022
272	0.463429751891368	0.4688775	85.4513201776424	0.468938068458485
276	0.463089071844337	0.4688775	86.7079572390783	0.468936331186535
280	0.46271557797863	0.4688775	87.9645943005142	0.46893465446338
284	0.462304942548341	0.4688775	89.2212313619501	0.468933050349558
288	0.461852103777063	0.4688775	90.4778684233861	0.468931508693683
292	0.461351114793983	0.4688775	91.734505484822	0.468930036679548
296	0.460794951115361	0.4688775	92.9911425462579	0.468928625336965
300	0.460175267834494	0.4688775	94.2477796076938	0.468927259133463
304	0.459482095278331	0.4688775	95.5044166691297	0.468925958942415
308	0.458703448134193	0.4688775	96.7610537305657	0.468924705854989
312	0.457824818535369	0.4688775	98.0176907920016	0.468923499778824
316	0.456828519716546	0.4688775	99.2743278534375	0.468922344699267
320	0.455692824994775	0.4688775	100.530964914873	0.468921229348685
324	0.454390821355733	0.4688775	101.787601976309	0.468920151872442
328	0.452888872828549	0.4688775	103.044239037745	0.468919111465998
332	0.451144539245753	0.4688775	104.300876099181	0.468918107861893
336	0.449103714841401	0.4688775	105.557513160617	0.468917131646463
340	0.44669664507506	0.4688775	106.814150222053	0.468916203891259
344	0.443832312630052	0.4688775	108.070787283489	0.468915307261732
348	0.440390403307061	0.4688775	109.327424344925	0.468914439546901
352	0.436209630514065	0.4688775	110.584061406361	0.468913605992814
356	0.431070516329884	0.4688775	111.840698467797	0.468912797684404
360	0.424669611144561	0.4688775	113.097335529233	0.468912016441961
364	0.416580348412911	0.4688775	114.353972590668	0.468911248849019
368	0.406192982814626	0.4688775	115.610609652104	0.468910517473865
372	0.392622134221154	0.4688775	116.86724671354	0.46890980447873
376	0.374566220004047	0.4688775	118.123883774976	0.468909104730796
380	0.350104197430891	0.4688775	119.380520836412	0.468908440087163
384	0.316445457764794	0.4688775	120.637157897848	0.468907794075949
388	0.269795953892343	0.4688775	121.893794959284	0.468907165937898
392	0.206050995137642	0.4688775	123.15043202072	0.468906569462597
396	0.124658063099918	0.4688775	124.407069082156	0.46890597830479
400	0.0406093762844704	0.4688775	125.663706143592	0.468905417779338
404			126.920343205028	0.468905417779338
408			128.176980266464	0.46890597830479
412			129.433617327899	0.468906569462597
416			130.690254389335	0.468907165937898
420			131.946891450771	0.468907794075949
424			133.203528512207	0.468908440087163
428			134.460165573643	0.468909104730796
432			135.716802635079	0.46890980447873
436			136.973439696515	0.468910517473865
440			138.230076757951	0.468911248849019
444			139.486713819387	0.468912016441961
448			140.743350880823	0.468912797684404
452			141.999987942259	0.468913605992814
456			143.256625003695	0.468914439546901
460			144.513262065131	0.468915307261732
464			145.769899126566	0.468916203891259
468			147.026536188002	0.468917131646463
472			148.283173249438	0.468918107861893
476			149.539810310874	0.468919111465998
480			150.79644737231	0.468920151872442
484			152.053084433746	0.468921229348685
488			153.309721495182	0.468922344699267
492			154.566358556618	0.468923499778824
496			155.822995618054	0.468924705854989
500			157.07963267949	0.468925958942415
504			158.336269740926	0.468927259133463
508			159.592906802362	0.468928625336965
512			160.849543863797	0.468930036679548
516			162.106180925233	0.468931508693683
520			163.362817986669	0.468933050349558
524			164.619455048105	0.46893465446338
528			165.876092109541	0.468936331186535
532			167.132729170977	0.468938068458485
536			168.389366232413	0.468939897470022
540			169.646003293849	0.46894181206585
544			170.902640355285	0.468943805774968
548			172.159277416721	0.468945895242551
552			173.415914478157	0.468948088215541
556			174.672551539593	0.468950386993302
560			175.929188601028	0.468952798435139
564			177.185825662464	0.468955327929879
568			178.4424627239	0.46895799550804
572			179.699099785336	0.468960799411459
576			180.955736846772	0.468963743855666
580			182.212373908208	0.468966855623806
584			183.469010969644	0.468970137077273
588			184.72564803108	0.468973597963223
592			185.982285092516	0.468977265398614
596			187.238922153952	0.468981141711548
600			188.495559215388	0.468985256610017
604			189.752196276824	0.46898960173591
608			191.008833338259	0.468994226010992
612			192.265470399695	0.468999148162586
616			193.522107461131	0.469004376110514
620			194.778744522567	0.469009955656741
624			196.035381584003	0.469015909574164
628			197.292018645439	0.469022277801505
632			198.548655706875	0.469029097355504
636			199.805292768311	0.469036405381026
640			201.061929829747	0.469044259476117
			202.318566891183	0.469052709359649
			203.575203952619	0.469061820009551
			204.831841014055	0.469071659605787
			206.08847807549	0.469082302641701
			207.345115136926	0.46909385170775
			208.601752198362	0.469106411519374
			209.858389259798	0.469120091806273
			211.115026321234	0.46913504200609
			212.37166338267	0.469151414521845
			213.628300444106	0.469169394139948
			214.884937505542	0.469189207772586
			216.141574566978	0.469211112634047
			217.398211628414	0.469235409908429
			218.65484868985	0.469262460808294
			219.911485751286	0.469292703987482
			221.168122812721	0.469326661055351
			222.424759874157	0.46936496403979
			223.681396935593	0.469408385493221
			224.938033997029	0.469457877823081
			226.194671058465	0.469514634368858
			227.451308119901	0.469580162233442
			228.707945181337	0.469656360278601
			229.964582242773	0.469745686058038
			231.221219304209	0.469851337945459
			232.477856365645	0.4699775594859
			233.734493427081	0.470130066198847
			234.991130488517	0.470316719940016
			236.247767549953	0.470548563721348
			237.504404611388	0.47084152908157
			238.761041672824	0.471219262972924
			240.01767873426	0.47171813322116
			241.274315795696	0.472396531816308
			242.530952857132	0.473353096029569
			243.787589918568	0.474766070431088
			245.044226980004	0.476985002075477
			246.30086404144	0.48074946152588
			247.557501102876	0.487778203576851
			248.814138164312	0.50280532172921
			250.070775225748	0.504665143422271
			251.327412287184	0.267432366000193
			252.584049348619	--
			253.840686410055	--
			255.097323471491	--
			256.353960532927	--
			257.610597594363	--
			258.867234655799	--
			260.123871717235	--
			261.380508778671	--
			262.637145840107	--
			263.893782901543	--
			265.150419962979	--
			266.407057024415	--
			267.66369408585	--
			268.920331147286	--
			270.176968208722	--
			271.433605270158	--
			272.690242331594	--
			273.94687939303	--
			275.203516454466	--
			276.460153515902	--
			277.716790577338	--
			278.973427638774	--
			280.23006470021	--
			281.486701761646	--
			282.743338823081	--
			283.999975884517	--
			285.256612945953	--
			286.513250007389	--
			287.769887068825	--
			289.026524130261	--
			290.283161191697	--
			291.539798253133	--
			292.796435314569	--
			294.053072376005	--
			295.309709437441	--
			296.566346498876	--
			297.822983560312	--
			299.079620621748	--
			300.336257683184	--
			301.59289474462	--
			302.849531806056	--
			304.106168867492	--
			305.362805928928	--
			306.619442990364	--
			307.8760800518	--
			309.132717113236	--
			310.389354174672	--
			311.645991236108	--
			312.902628297543	--
			314.159265358979	--
			315.415902420415	--
			316.672539481851	--
			317.929176543287	--
			319.185813604723	--
			320.442450666159	--
			321.699087727595	--
			322.955724789031	--
			324.212361850467	--
			325.468998911903	--
			326.725635973339	--
			327.982273034774	--
			329.23891009621	--
			330.495547157646	--
			331.752184219082	--
			333.008821280518	--
			334.265458341954	--
			335.52209540339	--
			336.778732464826	--
			338.035369526262	--
			339.292006587698	--
			340.548643649134	--
			341.80528071057	--
			343.061917772005	--
			344.318554833441	--
			345.575191894877	--
			346.831828956313	--
			348.088466017749	--
			349.345103079185	--
			350.601740140621	--
			351.858377202057	--
			353.115014263493	--
			354.371651324929	--
			355.628288386365	--
			356.884925447801	--
			358.141562509237	--
			359.398199570672	--
			360.654836632108	--
			361.911473693544	--
			363.16811075498	--
			364.424747816416	--
			365.681384877852	--
			366.938021939288	--
			368.194659000724	--
			369.45129606216	--
			370.707933123596	--
			371.964570185032	--
			373.221207246467	--
			374.477844307903	--
			375.734481369339	--
			376.991118430775	--
			378.247755492211	--
			379.504392553647	--
			380.761029615083	--
			382.017666676519	--
			383.274303737955	--
			384.530940799391	--
			385.787577860827	--
			387.044214922263	--
			388.300851983699	--
			389.557489045134	--
			390.81412610657	--
			392.070763168006	--
			393.327400229442	--
			394.584037290878	--
			395.840674352314	--
			397.09731141375	--
			398.353948475186	--
			399.610585536622	--
			400.867222598058	--
			402.123859659494	--
			403.38049672093	--
			404.637133782365	--
			405.893770843801	--
			407.150407905237	--
			408.407044966673	--
			409.663682028109	--
			410.920319089545	--
			412.176956150981	--
			413.433593212417	--
			414.690230273853	--
			415.946867335289	--
			417.203504396725	--
			418.460141458161	--
			419.716778519597	--
			420.973415581032	--
			422.230052642468	--
			423.486689703904	--
			424.74332676534	--
			425.999963826776	--
			427.256600888212	--
			428.513237949648	--
			429.769875011084	--
			431.02651207252	--
			432.283149133956	--
			433.539786195392	--
			434.796423256827	--
			436.053060318263	--
			437.309697379699	--
			438.566334441135	--
			439.822971502571	--
			441.079608564007	--
			442.336245625443	--
			443.592882686879	--
			444.849519748315	--
			446.106156809751	--
			447.362793871187	--
			448.619430932623	--
			449.876067994059	--
			451.132705055494	--
			452.38934211693	--
			453.645979178366	--
			454.902616239802	--
			456.159253301238	--
			457.415890362674	--
			458.67252742411	--
			459.929164485546	--
			461.185801546982	--
			462.442438608418	--
			463.699075669854	--
			464.955712731289	--
			466.212349792725	--
			467.468986854161	--
			468.725623915597	--
			469.982260977033	--
			471.238898038469	--
			472.495535099905	--
			473.752172161341	--
			475.008809222777	--
			476.265446284213	--
			477.522083345649	--
			478.778720407085	--
			480.03535746852	--
			481.291994529956	--
			482.548631591392	--
			483.805268652828	--
			485.061905714264	--
			486.3185427757	--
			487.575179837136	--
			488.831816898572	--
			490.088453960008	--
			491.345091021444	--
			492.60172808288	--
			493.858365144316	--
			495.115002205751	--
			496.371639267187	--
			497.628276328623	--
			498.884913390059	--
			500.141550451495	--
			501.398187512931	--
			502.654824574367	--
			503.911461635803	--
			505.168098697239	--
			506.424735758675	--
			507.681372820111	--
			508.938009881547	--
			510.194646942983	--
			511.451284004418	--
			512.707921065854	--
			513.96455812729	--
			515.221195188726	--
			516.477832250162	--
			517.734469311598	--
			518.991106373034	--
			520.24774343447	--
			521.504380495906	--
			522.761017557342	--
			524.017654618778	--
			525.274291680214	--
			526.530928741649	--
			527.787565803085	--
			529.044202864521	--
			530.300839925957	--
			531.557476987393	--
			532.814114048829	--
			534.070751110265	--
			535.327388171701	--
			536.584025233137	--
			537.840662294573	--
			539.097299356009	--
			540.353936417445	--
			541.61057347888	--
			542.867210540316	--
			544.123847601752	--
			545.380484663188	--
			546.637121724624	--
			547.89375878606	--
			549.150395847496	--
			550.407032908932	--
			551.663669970368	--
			552.920307031804	--
			554.17694409324	--
			555.433581154676	--
			556.690218216111	--
			557.946855277547	--
			559.203492338983	--
			560.460129400419	--
			561.716766461855	--
			562.973403523291	--
			564.230040584727	--
			565.486677646163	--
			566.743314707599	--
			567.999951769035	--
			569.256588830471	--
			570.513225891906	--
			571.769862953342	--
			573.026500014778	--
			574.283137076214	--
			575.53977413765	--
			576.796411199086	--
			578.053048260522	--
			579.309685321958	--
			580.566322383394	--
			581.82295944483	--
			583.079596506266	--
			584.336233567702	--
			585.592870629138	--
			586.849507690573	--
			588.106144752009	--
			589.362781813445	--
			590.619418874881	--
			591.876055936317	--
			593.132692997753	--
			594.389330059189	--
			595.645967120625	--
			596.902604182061	--
			598.159241243497	--
			599.415878304933	--
			600.672515366369	--
			601.929152427805	--
			603.18578948924	--
			604.442426550676	--
			605.699063612112	--
			606.955700673548	--
			608.212337734984	--
			609.46897479642	--
			610.725611857856	--
			611.982248919292	--
			613.238885980728	--
			614.495523042164	--
			615.7521601036	--
			617.008797165036	--
			618.265434226471	--
			619.522071287907	--
			620.778708349343	--
			622.035345410779	--
			623.291982472215	--
			624.548619533651	--
			625.805256595087	--
			627.061893656523	--
			628.318530717959	--
			629.575167779395	--
			630.831804840831	--
			632.088441902266	--
			633.345078963702	--
			634.601716025138	--
			635.858353086574	--
			637.11499014801	--
			638.371627209446	--
			639.628264270882	--
			640.884901332318	--
			642.141538393754	--
			643.39817545519	--
			644.654812516626	--
			645.911449578062	--
			647.168086639498	--
			648.424723700933	--
			649.681360762369	--
			650.937997823805	--
			652.194634885241	--
			653.451271946677	--
			654.707909008113	--
			655.964546069549	--
			657.221183130985	--
			658.477820192421	--
			659.734457253857	--
			660.991094315293	--
			662.247731376728	--
			663.504368438164	--
			664.7610054996	--
			666.017642561036	--
			667.274279622472	--
			668.530916683908	--
			669.787553745344	--
			671.04419080678	--
			672.300827868216	--
			673.557464929652	--
			674.814101991088	--
			676.070739052524	--
			677.32737611396	--
			678.584013175395	--
			679.840650236831	--
			681.097287298267	--
			682.353924359703	--
			683.610561421139	--
			684.867198482575	--
			686.123835544011	--
			687.380472605447	--
			688.637109666883	--
			689.893746728319	--
			691.150383789755	--
			692.407020851191	--
			693.663657912626	--
			694.920294974062	--
			696.176932035498	--
			697.433569096934	--
			698.69020615837	--
			699.946843219806	--
			701.203480281242	--
			702.460117342678	--
			703.716754404114	--
			704.97339146555	--
			706.230028526986	--
			707.486665588421	--
			708.743302649857	--
			709.999939711293	--
			711.256576772729	--
			712.513213834165	--
			713.769850895601	--
			715.026487957037	--
			716.283125018473	--
			717.539762079909	--
			718.796399141345	--
			720.053036202781	--
			721.309673264217	--
			722.566310325652	--
			723.822947387088	--
			725.079584448524	--
			726.33622150996	--
			727.592858571396	--
			728.849495632832	--
			730.106132694268	--
			731.362769755704	--
			732.61940681714	--
			733.876043878576	--
			735.132680940012	--
			736.389318001448	--
			737.645955062884	--
			738.90259212432	--
			740.159229185755	--
			741.415866247191	--
			742.672503308627	--
			743.929140370063	--
			745.185777431499	--
			746.442414492935	--
			747.699051554371	--
			748.955688615807	--
			750.212325677243	--
			751.468962738679	--
			752.725599800115	--
			753.98223686155	--
			755.238873922986	--
			756.495510984422	--
			757.752148045858	--
			759.008785107294	--
			760.26542216873	--
			761.522059230166	--
			762.778696291602	--
			764.035333353038	--
			765.291970414474	--
			766.54860747591	--
			767.805244537346	--
			769.061881598782	--
			770.318518660217	--
			771.575155721653	--
			772.831792783089	--
			774.088429844525	--
			775.345066905961	--
			776.601703967397	--
			777.858341028833	--
			779.114978090269	--
			780.371615151705	--
			781.628252213141	--
			782.884889274577	--
			784.141526336013	--
			785.398163397449	--
			786.654800458884	--
			787.91143752032	--
			789.168074581756	--
			790.424711643192	--
			791.681348704628	--
			792.937985766064	--
			794.1946228275	--
			795.451259888936	--
			796.707896950372	--
			797.964534011808	--
			799.221171073244	--
			800.477808134679	--
			801.734445196115	--
			802.991082257551	--
			804.247719318987	--
			805.504356380423	--
			806.760993441859	--
			808.017630503295	--
			809.274267564731	--
			810.530904626167	--
			811.787541687603	--
			813.044178749039	--
			814.300815810475	--
			815.557452871911	--
			816.814089933346	--
			818.070726994782	--
			819.327364056218	--
			820.584001117654	--
			821.84063817909	--
			823.097275240526	--
			824.353912301962	--
			825.610549363398	--
			826.867186424834	--
			828.12382348627	--
			829.380460547706	--
			830.637097609142	--
			831.893734670577	--
			833.150371732013	--
			834.407008793449	--
			835.663645854885	--
			836.920282916321	--
			838.176919977757	--
			839.433557039193	--
			840.690194100629	--
			841.946831162065	--
			843.203468223501	--
			844.460105284937	--
			845.716742346372	--
			846.973379407808	--
			848.230016469244	--
			849.48665353068	--
			850.743290592116	--
			851.999927653552	--
			853.256564714988	--
			854.513201776424	--
			855.76983883786	--
			857.026475899296	--
			858.283112960732	--
			859.539750022168	--
			860.796387083603	--
			862.05302414504	--
			863.309661206475	--
			864.566298267911	--
			865.822935329347	--
			867.079572390783	--
			868.336209452219	--
			869.592846513655	--
			870.849483575091	--
			872.106120636527	--
			873.362757697963	--
			874.619394759399	--
			875.876031820835	--
			877.132668882271	--
			878.389305943706	--
			879.645943005142	--
			880.902580066578	--
			882.159217128014	--
			883.41585418945	--
			884.672491250886	--
			885.929128312322	--
			887.185765373758	--
			888.442402435194	--
			889.69903949663	--
			890.955676558066	--
			892.212313619501	--
			893.468950680937	--
			894.725587742373	--
			895.982224803809	--
			897.238861865245	--
			898.495498926681	--
			899.752135988117	--
			901.008773049553	--
			902.265410110989	--
			903.522047172425	--
			904.778684233861	--
			906.035321295297	--
			907.291958356732	--
			908.548595418168	--
			909.805232479604	--
			911.06186954104	--
			912.318506602476	--
			913.575143663912	--
			914.831780725348	--
			916.088417786784	--
			917.34505484822	--
			918.601691909656	--
			919.858328971092	--
			921.114966032527	--
			922.371603093964	--
			923.628240155399	--
			924.884877216835	--
			926.141514278271	--
			927.398151339707	--
			928.654788401143	--
			929.911425462579	--
			931.168062524015	--
			932.424699585451	--
			933.681336646887	--
			934.937973708323	--
			936.194610769759	--
			937.451247831194	--
			938.70788489263	--
			939.964521954066	--
			941.221159015502	--
			942.477796076938	--
			943.734433138374	--
			944.99107019981	--
			946.247707261246	--
			947.504344322682	--
			948.760981384118	--
			950.017618445554	--
			951.27425550699	--
			952.530892568425	--
			953.787529629862	--
			955.044166691297	--
			956.300803752733	--
			957.557440814169	--
			958.814077875605	--
			960.070714937041	--
			961.327351998477	--
			962.583989059913	--
			963.840626121349	--
			965.097263182785	--
			966.353900244221	--
			967.610537305657	--
			968.867174367093	--
			970.123811428528	--
			971.380448489964	--
			972.6370855514	--
			973.893722612836	--
			975.150359674272	--
			976.406996735708	--
			977.663633797144	--
			978.92027085858	--
			980.176907920016	--
			981.433544981452	--
			982.690182042887	--
			983.946819104323	--
			985.203456165759	--
			986.460093227195	--
			987.716730288631	--
			988.973367350067	--
			990.230004411503	--
			991.486641472939	--
			992.743278534375	--
			993.999915595811	--
			995.256552657247	--
			996.513189718683	--
			997.769826780118	--
			999.026463841554	--
			1000.28310090299	--
			1001.53973796443	--
			1002.79637502586	--
			1004.0530120873	--


==> anc/Fig2a.dat <==
k	NS	IS(tauq=0.5)	2.0	1.0	0.1	0.01	
0	1	0.997521247161919	0.776869834246423	0.95021293740972	1.00000000000075	1	
0.1	0.997752551447742	0.996231961146509	0.776519986261521	0.949429446452891	0.998024658814437	0.997783658323854	
0.2	0.99104042479506	0.992371321884414	0.775470994106939	0.947081492318503	0.992119864013044	0.991163871524239	
0.3	0.97995371670478	0.985960903789371	0.773724531898756	0.94317662713871	0.982348956299745	0.980227396554785	
0.4	0.964640375902832	0.977036523287996	0.771283676541678	0.937727423618439	0.968816659957625	0.965116760545534	
0.5	0.945302879231167	0.965647965104401	0.768152490619481	0.930751335340936	0.951666837271691	0.946026478296024	
0.6	0.922193705060699	0.951858598055862	0.764336187952705	0.922270784287666	0.931080525289309	0.92320027980951	
0.7	0.895610191243847	0.935745005788221	0.759841197741127	0.912312995866771	0.907272999567662	0.896925084991111	
0.8	0.865887731169689	0.917396223439747	0.754675032672009	0.900909655155424	0.880490154945478	0.867525263164172	
0.9	0.833392944331061	0.896913353695605	0.748846345551121	0.888097289908085	0.851004789448837	0.835356001128982	
1	0.79851619416888	0.874408723056216	0.742364939780397	0.873916716795652	0.819112022987756	0.800796261558989	
1.1	0.761663794240659	0.85000508435705	0.73524154437692	0.85841303244997	0.785125334584469	0.764241752826734	
1.2	0.72325021402022	0.823834777341176	0.727488096652511	0.841635395463135	0.749371276882959	0.726096650747452	
1.3	0.683690434153918	0.796038748387175	0.719117519505838	0.823636862395276	0.712184610265261	0.68676804154239	
1.4	0.643392672383832	0.766765575132299	0.710143744104045	0.804474174447256	0.673903930418539	0.646656225612759	
1.5	0.602751629125341	0.736170383499151	0.700581682027064	0.784207530073469	0.634866527839887	0.606151071696297	
1.6	0.562142408173953	0.704413933781856	0.690447195279221	0.762900350545294	0.595403876375339	0.565623956243838	
1.7	0.521915244372447	0.671661265420472	0.679757064251817	0.74061903659933	0.555837274310275	0.52542381342666	
1.8	0.482391102862133	0.638080710042048	0.66852895224781	0.717432702791168	0.516473993476412	0.485871464423747	
1.9	0.443858221693336	0.603842703159578	0.656781377754881	0.693412934558906	0.477603423016801	0.447257581755907	
2	0.406569618550192	0.569118620791207	0.644533665869132	0.668633476741458	0.439494037462024	0.409838498690434	
2.1	0.37074154263124	0.534079658679656	0.631805916890295	0.643169977721826	0.402390694280254	0.373835603929882	
2.2	0.336552838247103	0.498895645839562	0.61861896466321	0.617099637004226	0.366512535493101	0.339433749778329	
2.3	0.304145178108773	0.463733959861774	0.6049943348694	0.590501123717092	0.332051226178454	0.306781355112009	
2.4	0.273624061462716	0.428758433184878	0.59095420205992	0.563453960529322	0.299169917916079	0.275991259857935	
2.5	0.245060499524083	0.394128306260055	0.576521345704021	0.536038433549878	0.268002798234159	0.24714207960193	
2.6	0.218493245293613	0.359997228018257	0.561719104792488	0.508335238063639	0.238655051370151	0.220280137850852	
2.7	0.193931514974628	0.326512309503533	0.546571331775116	0.480425176020504	0.211203167363291	0.195421600709863	
2.8	0.171358077104428	0.293813242153934	0.531102311137227	0.452388855174025	0.185696098028221	0.172555925562767	
2.9	0.150732296643431	0.262031472706704	0.515336847218411	0.42430639081646	0.162156453570748	0.151648642420993	
3	0.131993859484808	0.231289475231585	0.49930001292801	0.396257112581123	0.14058219164517	0.132644161988588	
3.1	0.115065947902581	0.201700065639243	0.483017264574507	0.368319271389063	0.120948766845919	0.115470086136048	
3.2	0.0998586260494329	0.173365833303279	0.466514240585331	0.340569760301516	0.10321116088864	0.100039571081553	
3.3	0.0862720321746731	0.146378646438138	0.449816886479362	0.313083844090699	0.0873064628215153	0.0862549424877801	
3.4	0.0741993575055322	0.120819237544531	0.432951289008638	0.28593486363525	0.0731563567900652	0.074010791647562	
3.5	0.0635295730363909	0.0967568910100054	0.415943653955514	0.259194019225199	0.060669760076839	0.0631965215167434	
3.6	0.0541498464705101	0.0742492199733894	0.398820255377849	0.232930098725329	0.0497454182938414	0.0536988302989927	
3.7	0.0459477606532841	0.0533420355902466	0.381607385009069	0.207209246662531	0.0402744585156438	0.0454044699814213	
3.8	0.0388129935103803	0.0340693103600374	0.364331301668873	0.182094742154438	0.0321428753196423	0.0382014221625987	
3.9	0.0326389067797958	0.0164532331460549	0.34701818101822	0.157646797652562	0.0252338329007	0.0319811836804636	
4	0.0273237148017106	5.04354272181829E-4	0.329694065639432	0.133922330502078	0.0194298263001338	0.0266395959198606	
4.1	0.0227713909681952	-0.0137781888930439	0.312384815659208	0.110974833888975	0.0146145910875278	0.0220783143248984	
4.2	0.0188923092996698	-0.0264063425197843	0.295116059874784	0.0888541860382057	0.0106749508338682	0.0182050586112359	
4.3	0.0156036502281328	-0.037402744457513	0.277913147607094	0.0676064800775367	0.00750205123746658	0.0149344213447425	
4.4	0.0128295977252424	-0.0468002716082625	0.260801101329879	0.0472739380636666	0.00499280060921867	0.0121881707302899	
4.5	0.0105013599320897	-0.0546414740120188	0.243804570173177	0.0278947637612975	0.0030507395332	0.00989521883413952	
4.6	0.00855704298635847	-0.0609779838773927	0.226947784446454	0.00950305944458464	0.00158683155830759	0.00799147238345168	
4.7	0.00694140790860274	-0.0658698367496247	0.210254511190061	-0.00787126048074252	5.19877281297456E-4	0.00641991286895007	
4.8	0.00560553415069017	-0.0693847918725022	0.193748010927887	-0.0242025058937572	-2.23156200898709E-4	0.00512985229297244	
4.9	0.00450642558656183	-0.0715975010021294	0.177450995669211	-0.0394693248422132	-7.07042023242544E-4	0.00407697227925527	
5	0.00360655820181764	-0.0725887846832377	0.161385588180527	-0.0536546253868363	-9.88468812819219E-4	0.0032225856533245	
5.1	0.00287342298891987	-0.0724447604384399	0.145573282968001	-0.0667456502886434	-0.00111622455865702	0.00253325869296686	
5.2	0.00227903838115311	-0.0712559918766767	0.130034908372614	-0.0787339526876977	-0.00113163438360858	0.00198037163648567	
5.3	0.00179948989493357	-0.0691166420197949	0.114790590450824	-0.0896153442583362	-0.00106908753009849	0.00153943013019561	
5.4	0.00141446737685254	-0.0661235954717588	0.0998597184531966	-0.0993898819904696	-9.56491772070313E-4	0.00118990857609815	
5.5	0.00110683341639223	-0.0623755751851834	0.0852609118914939	-0.108061783166415	-8.16023702223812E-4	9.14488580129451E-4	
5.6	8.62218489079853E-4	-0.0579722769269998	0.0710119991505748	-0.115639369170151	-6.64720536451797E-4	6.98739164368368E-4	
5.7	6.68649941871564E-4	-0.0530135209217508	0.0571299541773133	-0.122134851750338	-5.15187556009058E-4	5.30776256722945E-4	
5.8	5.16211043274927E-4	-0.0475984387483014	0.0436309316253009	-0.127564445247343	-3.76216875271944E-4	4.00777808444813E-4	
5.9	3.96734562090501E-4	-0.0418246531319904	0.0305301603606833	-0.131948043526313	-2.53443041204553E-4	3.00797056666018E-4	
6	3.03542351223797E-4	-0.0357875325284151	0.0178419938943858	-0.135309092227672	-1.49935648647377E-4	2.24388532967854E-4	
6.1	2.31197661678439E-4	-0.0295794365621794	0.00557984973998181	-0.137674588177801	-6.67751909193431E-5	1.66362228118259E-4	
6.2	1.75304511786761E-4	-0.023289086174683	-0.00624379368761693	-0.139074727889917	-3.51131246800928E-6	1.22551524082016E-4	
6.3	1.32326749832743E-4	-0.0170009026522393	-0.0176174200747386	-0.139542831140485	4.13673710427507E-5	8.9717329374716E-5	
6.4	9.94373159656602E-5	-0.010794470149434	-0.0285305020480915	-0.139115091989074	7.00988764782321E-5	6.52582372010841E-5	
6.5	7.43869273050702E-5	-0.0047439835942627	-0.0389734956254763	-0.137830434693182	8.52756920181323E-5	4.71597218001203E-5	
6.6	5.53947915839563E-5	0.00108215769450461	-0.0489378593042212	-0.135730263030476	8.9666862305988E-5	3.38285469703451E-5	
6.7	4.10679164959846E-5	0.00662174991284236	-0.0584160582339959	-0.132858253836588	8.59648357106711E-5	2.4112904872871E-5	
6.8	3.03097214533921E-5	0.0118190920477896	-0.0674015741740626	-0.129260112212584	7.66639534571413E-5	1.70807232902599E-5	
6.9	2.2269322776165E-5	0.0166252402222696	-0.0758888950950734	-0.124983384553551	6.39623873662583E-5	1.20104629016159E-5	
7	1.6287892443658E-5	0.0209981836166337	-0.0838735798177377	-0.120077194754545	4.97054240259748E-5	8.37590787256958E-6	
7.1	1.18600959676138E-5	0.0249029203636352	-0.0913521390994812	-0.114591983709505	3.53640369693111E-5	5.80067342088084E-6	
7.2	8.59731458381312E-6	0.0283115495905422	-0.0983221613618307	-0.10857929536258	2.20309132463998E-5	4.00145395400783E-6	
7.3	6.20567441898266E-6	0.0312032040670149	-0.104782177888918	-0.102091537908053	1.04430519273022E-5	2.73754039075256E-6	
7.4	4.4582993395578E-6	0.0335639781902068	-0.110731812681694	-0.0951817164695489	1.03479158209805E-6	1.83668399051342E-6	
7.5	3.18862194471063E-6	0.0353867601297216	-0.116171625564007	-0.0879032112504703	-6.02522762925387E-6	1.23900627146224E-6	
7.6	2.27019215847648E-6	0.0366710439260738	-0.121103175228843	-0.0803095049606853	-1.07716382205212E-5	8.32374880091962E-7	
7.7	1.60888997906242E-6	0.0374225984785008	-0.125529008186135	-0.0724539905302941	-1.34211408240849E-5	5.3991167140089E-7	
7.8	1.13539515648301E-6	0.0376532133918841	-0.129452627771107	-0.0643896975529463	-1.42653821518399E-5	3.53266107009318E-7	
7.9	7.97361436430846E-7	0.0373803058567821	-0.132878459232616	-0.0561690991029711	-1.36822642701528E-5	2.39584503141813E-7	
8	5.57378327119755E-7	0.0366264997595961	-0.135811863393616	-0.0478438616819061	-1.20537240726651E-5	1.4642867635725E-7	
8.1	3.87362753433423E-7	0.0354191853129465	-0.138259100469486	-0.0394646129262999	-9.76045929086937E-6	9.88056135211579E-8	
8.2	2.68436859217106E-7	0.0337900048039629	-0.140227346786371	-0.0310807893056583	-7.1470683182031E-6	5.72732180237042E-8	
8.3	1.85301187641744E-7	0.0317744132334542	-0.141724561972466	-0.0227403880345835	-4.49952641350801E-6	3.94467625456364E-8	
8.4	1.28152496740262E-7	0.0294110804653124	-0.142759580434292	-0.0144898021933338	-2.05097226934023E-6	2.43293019873781E-8	
8.5	8.61726567214839E-8	0.0267413838973674	-0.143342023952431	-0.00637363353002132	3.83190643138369E-8	1.23495566684132E-8	
8.6	5.85353696779386E-8	0.023808819662011	-0.143482297007745	0.00156547665911952	1.66779816134635E-6	1.33610601384075E-8	
8.7	3.96646132462525E-8	0.0206584937043676	-0.14319151894454	0.00928699594016948	2.78802843945708E-6	9.3158573848394E-9	
8.8	2.67281391276014E-8	0.0173365133065799	-0.14248156586982	0.016752649577525	3.43224869777569E-6	5.45049005215615E-9	
8.9	1.78920307905703E-8	0.013889464612015	-0.141364939481227	0.0239265577817946	3.62403145713846E-6	1.92993025453335E-9	
9	1.19509553393183E-8	0.0103638692384365	-0.139854832442377	0.0307753663789276	3.43317052766541E-6	2.50787380202553E-9	
9.1	7.96067443757544E-9	0.00680566197417684	-0.137965000619686	0.0372682920955321	2.95984770844854E-6	1.61324353644853E-9	
9.2	5.28451851758036E-9	0.00325968949237623	-0.1357097761999	0.0433772724102341	2.29726236119598E-6	3.66881418305048E-10	
9.3	3.49043603037365E-9	-2.30753902250648E-4	-0.133104069437142	0.0490770326279149	1.53794909036633E-6	4.20349834106188E-10	
9.4	2.28831553271036E-9	-0.00362436915535439	-0.130163200266466	0.0543451218387925	7.73696219058761E-7	3.75719124714787E-12	
9.5	1.49890046258732E-9	-0.00688226425199879	-0.126903021305022	0.0591619943478559	6.75463917620857E-8	-2.0463689797606E-9	
9.6	9.73624159863955E-10	-0.00996831628984196	-0.123339779608527	0.0635109980635311	-5.24200789779969E-7	-6.4347472202353E-11	
9.7	6.41725772206995E-10	-0.0128494855389616	-0.119490079839291	0.0673784547978527	-9.63612908636148E-7	1.05626310219066E-11	
9.8	4.14735517125061E-10	-0.0154961360987891	-0.11537087244534	0.0707535991079173	-1.24469914552375E-6	-1.55843073173047E-12	
9.9	2.67094803374246E-10	-0.0178822400290473	-0.11099939887207	0.0736285861979842	-1.36218757826721E-6	4.05678672228898E-11	
10	1.71628103363821E-10	-0.0199855757948279	-0.106393150716805	0.0759985142872686	-1.33084572433882E-6	1.18592440502942E-12	
10.1	1.088223907078E-10	-0.0217878955871234	-0.101569822879534	0.0778613365031702	-1.17292630837645E-6	-5.9871755355892E-12	
10.2	6.50335440505169E-11	-0.0232750037996299	-0.0965472819167501	0.0792178014389721	-9.27864783599658E-7	2.7377370050531E-12	
10.3	2.21309674369231E-11	-0.0244368139717788	-0.0913435641395094	0.0800714556212494	-6.26325421162006E-7	-1.49880945705037E-12	
10.4	2.93059360048585E-12	-0.0252673561539056	-0.0859767077798968	0.0804284784334369	-2.98923523663104E-7	-1.90318799868718E-12	
10.5	-3.87179989986877E-12	-0.0257647266640384	-0.0804648500027311	0.080297660276019	1.53705794722999E-8	8.59886452186194E-12	
10.6	1.15536118447435E-11	-0.0259310222287869	-0.0748261102614579	0.0796902919695701	2.94062779658997E-7	1.37207687306592E-11	
10.7	1.14275824084411E-11	-0.0257721904547758	-0.0690785950851261	0.0786200366693142	5.09516579506105E-7	5.36612026346944E-12	
10.8	7.66025182366165E-12	-0.0252978768732014	-0.0632403094214622	0.0771027932635479	6.57577507129617E-7	2.95706326320077E-13	
10.9	8.72506607980462E-12	-0.0245212136319748	-0.0573291368143788	0.0751566210674458	7.21932948321215E-7	-2.93203375117399E-13	
11	3.80662507343296E-12	-0.0234585977678289	-0.0513628123422324	0.072801558706851	7.17066001501801E-7	-6.80704836709821E-15	
11.1	7.00978254931737E-12	-0.0221294092043562	-0.0453588606101953	0.0700595067581353	6.42094286246416E-7	1.12905408532507E-12	
11.2	7.9292995558638E-12	-0.0205557015665994	-0.0393346179235283	0.0669540484026184	5.23711389735748E-7	2.33904585347982E-12	
11.3	1.36600180838144E-11	-0.0187619233397173	-0.0333071223884144	0.0635103101448478	3.54414147344497E-7	2.54102480442887E-12	
11.4	1.37793593643912E-11	-0.016774542115042	-0.0272930682705783	0.059754792249801	1.80664706706084E-7	-8.34557389557024E-12	
11.5	1.37636532044833E-11	-0.01462172299365	-0.0213088631705068	0.0557152045407872	-4.14546073418796E-9	-1.41345584599586E-13	
11.6	1.82692586558639E-11	-0.0123329385130989	-0.0153705268486446	0.0514202959329592	-1.75109540397207E-7	-2.65416497171759E-12	
11.7	1.73303546043837E-11	-0.00993862570163805	-0.00949365564560862	0.0468996747182173	-3.18114842916264E-7	-1.76838233108874E-12	
11.8	7.77166589123286E-12	-0.00746978326931423	-0.00369345474371043	0.0421836435824604	-4.23227912795941E-7	-2.62343040380144E-12	
11.9	3.35737315585593E-12	-0.00495764129650403	0.00201538839415071	0.0373030094657891	-4.83860646335641E-7	-2.03122147736115E-12	
12	6.03969027386768E-12	-0.00243325532410591	0.00761863619778508	0.0322889447167145	-4.97756824889239E-7	-1.07038052270247E-12	
12.1	5.0087338058235E-12	7.28243251222941E-5	0.0131026132562143	0.0271727770984274	-4.6771870889592E-7	-7.89285700175832E-13	
12.2	4.0770296333655E-12	0.00253089879721005	0.0184541476912539	0.0219858185033094	-3.96803798013783E-7	1.82879374285589E-13	
12.3	3.24160267859601E-12	0.00491244889395684	0.0236606783330812	0.016759200458848	-3.01560931624213E-7	4.20772297674713E-12	
12.4	2.49793298661749E-12	0.00719043512320891	0.0287102030587887	0.0115237329141378	-1.81649546071594E-7	-3.092472744181E-13	
12.5	-4.8586506652127E-12	0.00933958296489715	0.0335913533380385	0.00630972201870197	-5.27591095255294E-8	3.41069825129033E-12	
12.6	-2.75517487269226E-12	0.0113366371037511	0.0382933728417493	0.00114682928429928	7.34941935759252E-8	4.49721818587097E-12	
12.7	-2.91049461422921E-12	0.0131605908386665	0.0428061801996271	-0.00393610851464893	1.8741865097454E-7	2.10287424266644E-12	
12.8	-3.03047664560623E-12	0.0147928784605968	0.0471203033303079	-0.00891118461610269	2.81001639746238E-7	2.00329310562087E-12	
12.9	-3.11825860876129E-12	0.0162175509997559	0.0512270085633756	-0.0137516115930553	3.48276574010893E-7	-1.55298476544981E-12	
13	-5.65198920499035E-12	0.0174214012528747	0.0551182204430169	-0.0184317587395034	3.84159702641192E-7	4.01731918677056E-13	
13.1	-5.48212181192128E-12	0.0183940769979945	0.0587865760751732	-0.022927369948538	3.88958006224735E-7	-1.6333368688561E-12	
13.2	-5.27439640416287E-12	0.0191281364484653	0.0622253987206346	-0.0272156148879439	3.61236531918829E-7	-2.64395161328078E-13	
13.3	-5.03477990821256E-12	0.0196190301178456	0.0654287490763784	-0.0312752054039487	3.03467394668389E-7	-1.95290714674376E-12	
13.4	-4.01571115463885E-12	0.0198652355787152	0.0683913864872102	-0.035086489303512	2.25980609164029E-7	-1.53066830966965E-12	
13.5	-3.83784362981474E-12	0.0198680399931742	0.0711088065658186	-0.0386315289597558	1.39753185648622E-7	-3.74047976252982E-12	
13.6	-3.63903999300375E-12	0.0196316351755066	0.0735772197201956	-0.0418941733459375	4.11426041068148E-8	-5.35523334501036E-14	
13.7	-5.71128039598081E-13	0.0191629309033701	0.0757935732928245	-0.0448601163402029	-5.70848895846133E-8	-8.76933221323373E-13	
13.8	-2.72592559154954E-13	0.0184713977988375	0.0777554980437838	-0.0475169564419913	-1.47342953649575E-7	-2.28835265197036E-11	
13.9	3.09908875208382E-14	0.0175690296695805	0.079461394814779	-0.0498542203245202	-2.34368688554173E-7	2.91474170674286E-13	
14	3.37807842592519E-13	0.0164700005630704	0.0809103174080859	-0.0518633997051048	-2.89796983082772E-7	1.72577677178143E-12	
14.1	6.46257525779434E-13	0.015190631256791	0.0821020737577279	-0.0535379738033163	-3.14497453976673E-7	5.51668625772213E-13	
14.2	9.5493519876272E-13	0.0137490370248184	0.0830371421068991	-0.0548733834976229	-3.28506800249671E-7	1.9219757512689E-12	
14.3	1.26261481970741E-12	0.0121649323898546	0.0837166628972733	-0.0558670760521347	-3.0335648825422E-7	-1.96421882013117E-13	
14.4	-7.47719299568561E-13	0.0104593869185238	0.0841424927906951	-0.0565184554108098	-2.65382385570859E-7	-2.29065155090051E-12	
14.5	-6.60421076877973E-13	0.00865454250590449	0.0843171208547939	-0.0568288687522903	-2.1202593516045E-7	3.8322634805194E-13	
14.6	-5.79337007224456E-13	0.00677334414903365	0.0842436676844052	-0.0568015626339956	-1.29296740081654E-7	3.53225857363142E-11	
14.7	-5.04238210044583E-13	0.00483925358980601	0.0839259036650264	-0.0564416460326543	-5.33610708301604E-8	2.37011697482635E-13	
14.8	-4.34879251520032E-13	0.00287599324014281	0.0833681903413186	-0.0557560343560655	3.0042744346928E-8	-1.42958168268995E-11	
14.9	-3.71004073437266E-13	9.07237923557175E-4	0.0825754894299426	-0.0547533630978044	1.07711289155676E-7	-5.55095275253152E-13	
15	-3.12350662549559E-13	-0.00104364672977014	0.0815533240749192	-0.0534439569485221	1.85692964740362E-7	-2.71677303346948E-13	
15.1	-2.58654888705507E-13	-0.00295386019568205	0.0803077580439709	-0.0518397077226479	2.38042695055284E-7	-3.37620770724545E-14	
15.2	3.63324828934159E-12	-0.00480143553489567	0.0788454046682599	-0.0499540377148125	2.71729980554644E-7	5.35458160291862E-13	
15.3	3.84886010358327E-12	-0.00656547184898017	0.0771733400230939	-0.047801729593367	2.79265297901447E-7	1.81300244678124E-13	
15.4	4.06035440163454E-12	-0.00822635993688397	0.0752991428575217	-0.0453988900277029	2.80441064697264E-7	9.00841929415597E-13	
15.5	4.26746532797336E-12	-0.00976600587572872	0.0732308050629847	-0.0427628159426813	2.57710734215818E-7	-1.15488194680964E-11	
15.6	4.46997251345001E-12	-0.0111679765209672	0.0709767898565065	-0.0399118837078037	2.15733585715319E-7	-4.39723233785056E-12	
15.7	4.66769589813527E-12	-0.0124177274119024	0.0685459318614764	-0.0368654403726003	1.53655752258208E-7	-2.0555433947891E-13	
15.8	5.31161689400456E-12	-0.0135026824854066	0.0659474308513155	-0.0336436559503591	8.84465031483707E-8	1.25670705926936E-12	
15.9	5.51485384091907E-12	-0.0144123689223961	0.0631908173284333	-0.0302674417069101	1.86753283523723E-8	-2.8294409242935E-13	
16	5.71189446694543E-12	-0.0151385523523034	0.0602859567993552	-0.0267582998285668	-4.99992673545115E-8	5.3678527375662E-12	
16.1	1.09122802793193E-12	-0.015675199169383	0.0572429465763882	-0.0231382191565483	-1.19518909088063E-7	3.39265210675882E-14	
16.2	1.09370836410948E-12	-0.0160186242137908	0.0540721913510867	-0.019429467573957	-1.65760381225237E-7	3.97328668553384E-12	
16.3	1.09374272270747E-12	-0.0161674401339436	0.0507842711107948	-0.0156545616636204	-2.09629589523483E-7	6.12115889673376E-15	
16.4	1.09148836508834E-12	-0.0161225426081449	0.0473899703696617	-0.0118361187751395	-2.48867997407107E-7	4.20263087701441E-12	
16.5	1.08709933495543E-12	-0.015887078716359	0.0439002288911658	-0.00799667481557795	-2.59452714830842E-7	7.28137812518103E-13	
16.6	1.08072575742342E-12	-0.0154663557702855	0.0403261051260496	-0.00415860789695505	-2.38962460587492E-7	7.6493666724955E-13	
16.7	1.07251319193857E-12	-0.0148678226358669	0.0366787680707848	-3.43999709107423E-4	-2.17044890643565E-7	3.85034960085001E-13	
16.8	1.0626020422949E-12	-0.0141008562168224	0.032969439719331	0.0034254803733788	-1.77679180878246E-7	5.43348246482802E-13	
16.9	1.05112732544375E-12	-0.0131766912957551	0.0292093738835973	0.0071286870717799	-1.33690799833122E-7	3.66048655347699E-12	
17	1.03821835431557E-12	-0.0121082440409036	0.0254098313020953	0.0107451280681619	-6.47642700915077E-8	1.05824810719854E-12	
17.1	1.02399861898943E-12	-0.0109099166254552	0.0215820435002011	0.0142550503201372	-1.53827014938674E-10	-8.1623109230221E-13	
17.2	1.00858566557848E-12	-0.00959747947399403	0.0177371940845531	0.017639546891729	5.85421523996215E-8	-8.27050818350458E-13	
17.3	9.92091217385298E-13	-0.00818779154571151	0.0138863621958173	0.0208806822508183	1.10271308120576E-7	-5.38354030223665E-12	
17.4	9.74621081501291E-13	-0.00669865560036541	0.0100405324114359	0.0239615128926166	1.7560912009882E-7	-6.00370413035781E-12	
17.5	9.56275286297827E-13	-0.00514852762912137	0.00621053573032466	0.0268662399467488	2.01597997674527E-7	-7.58195215164853E-14	
17.6	5.46843692060462E-12	-0.00355637856019447	0.00240703509156993	0.0295802490494238	2.30178001006637E-7	-2.72897794934109E-12	
17.7	5.58481321141359E-12	-0.00194140865719532	-0.00135950305494546	0.0320901875782708	2.28231244165419E-7	-1.31524523634605E-13	
17.8	5.69682445260039E-12	-3.22856969406761E-4	-0.00507883660101448	0.034384014969823	2.17287258893229E-7	7.02853520375758E-13	
17.9	6.09296576628579E-12	0.00128026853550135	-0.00874096994822699	0.0364510704966453	1.92853269130431E-7	6.82217247960654E-14	
18	6.23244368669936E-12	0.00284935895896395	-0.0123361802561006	0.0382821003722034	1.59053429398826E-7	7.40021290948424E-14	
18.1	6.34552726759262E-12	0.00436642077966759	-0.015855040141698	0.0398693076563117	1.13731163245574E-7	7.31637353984963E-14	
18.2	6.44653125139474E-12	0.00581430025972646	-0.0192884397089661	0.0412063711188106	7.05424982207435E-8	9.61632345137737E-14	
18.3	5.50250195916833E-12	0.00717685650790616	-0.0226276079039357	0.0422884581237479	7.53311020056552E-9	2.36217528439089E-12	
18.4	5.59888268300614E-12	0.00843915662984098	-0.0258641325358028	0.0431122637460278	-4.51495654241385E-8	2.48809156764316E-12	
18.5	5.69167758722789E-12	0.00958758072011518	-0.0289899790683902	0.0436759547082907	-9.56457736156447E-8	-2.31614096960888E-11	
18.6	5.78094866387409E-12	0.0106100178435062	-0.0319975085766222	0.0439792508499475	-1.43655148682672E-7	9.63334321425239E-14	
18.7	5.86676024619481E-12	0.0114959682413727	-0.034879498969878	0.0440233020599796	-1.87895042276384E-7	3.67271253373205E-12	
18.8	5.94917840775995E-12	0.0122366362969551	-0.0376291318477081	0.0438107500846481	-2.10658207296052E-7	3.18093939202845E-14	
18.9	6.02827087592109E-12	0.0128250278594333	-0.0402400694251624	0.0433456493398451	-2.10256458515386E-7	1.49769712031501E-12	
19	6.10410625769601E-12	0.0132560001567302	-0.0427063988219256	0.0426334629554521	-2.1282891680359E-7	2.56427776818567E-12	
19.1	6.17675425273873E-12	0.0135263052511704	-0.0450226799276673	0.0416810439519728	-1.8951216170826E-7	-1.26482828567136E-12	
19.2	6.24628496645124E-12	0.0136345870736703	-0.047183947904771	0.0404964398437169	-1.44087152144618E-7	-1.34194538921866E-12	
19.3	6.31276917875851E-12	0.0135814082450455	-0.0491857106310042	0.0390890233263342	-1.06017123260829E-7	1.27626077868293E-12	
19.4	6.37627735825802E-12	0.0133691869263978	-0.0510239971673532	0.0374692278161355	-6.774861589202E-8	1.22492338340504E-12	
19.5	6.43688028435483E-12	0.0130021671054338	-0.0526953047782282	0.0356487812424249	-9.67955371789795E-9	1.15921610185374E-12	
19.6	6.49359397364617E-12	0.012486351226821	-0.05419664087396	0.0336401431608144	3.73534228136956E-8	-8.20298490614422E-13	
19.7	6.53133559747053E-12	0.0118293866329466	-0.0555255373314234	0.0314570128403065	8.79933592140795E-8	1.47569531534935E-12	
19.8	6.56692634062341E-12	0.0110405094851602	-0.0566799708686128	0.0291137282060983	1.28401246813452E-7	2.91068988745765E-14	
19.9	6.6004226629763E-12	0.0101303506651238	-0.0576584887593756	0.0266254625737961	1.67035857416594E-7	7.38159713269591E-14	
20	6.63188018898699E-12	0.00911085610253958	-0.0584601183820306	0.0240080475605558	1.81158767054477E-7	2.64753763976066E-13	
20.1	6.66135359721062E-12	0.00799509511521872	-0.0590843935728361	0.0212779005993742	1.89303070006469E-7	-2.41166894026926E-13	
20.2	6.68889675808588E-12	0.00679714342169078	-0.0595313388378573	0.0184519174246044	1.87036192325205E-7	-1.87426165456335E-12	
20.3	6.71456260462469E-12	0.00553183743317015	-0.05980149358547	0.0155473001247526	1.75718803264443E-7	1.64768824120867E-12	
20.4	6.73840326226075E-12	0.00421466865752887	-0.0598958651007119	0.0125816134120769	1.55936474148958E-7	-2.10686867500008E-12	
20.5	6.76046968332209E-12	0.00286155088105869	-0.0598159489157071	0.00957254339252603	1.09966148889828E-7	-1.43053007956E-12	
20.6	6.78081204248E-12	0.00148865160669227	-0.0595637202448911	0.0065378406375958	7.07570027349226E-8	1.70266383895581E-13	
20.7	6.79947955302771E-12	1.12196986907937E-4	-0.0591415931989017	0.00349522548764614	2.44633255755511E-8	-4.24163541000475E-12	
20.8	5.71313192685229E-13	-0.00125172141555798	-0.0585524556216595	4.62326245320351E-4	-2.39591337285744E-8	1.80698379356371E-13	
20.9	5.60829082380275E-13	-0.00258731650727885	-0.0577996200838688	-0.00254355443314685	-6.9751972390011E-8	-7.41846213000222E-13	
21	5.50199504252534E-13	-0.0038793012067512	-0.0568868437372458	-0.00550533000855448	-9.94152298947363E-8	-5.10167747577013E-13	
21.1	5.39449120076544E-13	-0.00511304489074325	-0.0558182731939475	-0.0084064218858188	-1.4572226877306E-7	1.169525240649E-14	
21.2	5.28600870715515E-13	-0.00627476135423775	-0.0545984616762745	-0.0112307178251039	-1.58008468296193E-7	5.75993081892101E-13	
21.3	5.17676054064445E-13	-0.00735163316568934	-0.0532323386580972	-0.0139626845417296	-1.79619328261563E-7	1.89748883896344E-13	
21.4	5.06694495746938E-13	-0.00833192730807855	-0.0517252080554972	-0.0165875152434078	-1.74949853570295E-7	7.70750956129363E-13	
21.5	4.8511882567069E-13	-0.00920520034692117	-0.0500826709714764	-0.0190911213706505	-1.79355118320022E-7	1.20646371548898E-12	
21.6	4.57387189227636E-13	-0.00996231373137767	-0.0483107430372007	-0.0214602624715197	-1.5490910525326E-7	1.45029141863625E-12	
21.7	4.30595260259968E-13	-0.0105955921433772	-0.04641565018061	-0.023682614462171	-1.24084600896116E-7	2.20825480906917E-12	
21.8	4.04729124741672E-13	-0.0110988854064217	-0.044403980222794	-0.0257467269511257	-8.78209516882321E-8	2.66832914495917E-12	
21.9	3.79774403438876E-13	-0.0114675640381665	-0.0422825159973248	-0.0276422476908872	-3.25136999276057E-8	2.72106816702341E-12	
22	3.55716644425972E-13	-0.0116986484918216	-0.0400583716160998	-0.029359843638421	4.18350001977633E-9	2.72000108306102E-12	
22.1	3.32541209856241E-13	-0.0117907781243029	-0.0377388050720439	-0.0308913051200966	5.14573856585566E-8	4.75643668886757E-13	
22.2	3.10233325326564E-13	-0.0117442019236483	-0.0353313222698395	-0.0322295473694137	8.93061399790711E-8	5.82457019555732E-13	
22.3	2.88777941222735E-13	-0.0115607854702667	-0.0328435779056891	-0.0333686580434585	1.20800658035811E-7	1.88250970686114E-13	
22.4	2.72009771610269E-12	-0.0112439566193257	-0.0302834026558413	-0.0343039308295629	1.46176895845165E-7	1.56507680812869E-12	
22.5	2.64991263752858E-12	-0.0107986839704751	-0.0276587516077198	-0.0350318465771784	1.62468491247043E-7	1.50326379105866E-13	
22.6	2.57831186182898E-12	-0.010231330070004	-0.0249776904752694	-0.0355501084907607	1.71307995661474E-7	1.33213428889368E-13	
22.7	2.50547214765963E-12	-0.00954965455252012	-0.0222483709033349	-0.0358576408559879	1.70638604129774E-7	1.23561530668612E-13	
22.8	2.43156436241695E-12	-0.00876263695076267	-0.0194790068034081	-0.0359545896819811	1.50966334894543E-7	1.75972014926429E-12	
22.9	2.35675549601875E-12	-0.00788042899336757	-0.016677851817602	-0.0358423001849012	1.24697085640392E-7	1.57704224257823E-12	
23	2.28120666736042E-12	-0.00691416768547132	-0.0138531756912464	-0.035523304611923	9.60287522836604E-8	1.32935805374089E-12	
23.1	2.20507406868747E-12	-0.00587585597829104	-0.0110132413586634	-0.0350012597032364	5.98265402882715E-8	2.51735129881182E-12	
23.2	2.12850910908709E-12	-0.00477823843205078	-0.0081662821714685	-0.034281005247645	2.0570642543545E-8	2.6852002531759E-12	
23.3	2.05165737443028E-12	-0.00363463222662834	-0.0053204793269945	-0.033368407980696	-2.46254867247818E-8	2.83065425284141E-12	
23.4	1.97465922311908E-12	-0.00245871503270641	-0.00248393949022369	-0.0322704458660429	-6.61475554264E-8	1.19324473984347E-12	
23.5	1.89765029969415E-12	-0.0012644878583545	3.35327148572302E-4	-0.0309950722174173	-9.786865874878E-8	1.93383817815421E-13	
23.6	1.82076024291278E-12	-6.59878950575747E-5	0.0031294270279415	-0.0295511316997206	-1.31447917527554E-7	1.86113861139566E-12	
23.7	1.74411367425268E-12	0.00112279946353349	0.005890607059772	-0.0279484639206492	-1.61369350041852E-7	6.20693426682476E-13	
23.8	1.66782976380118E-12	0.00228815531523262	0.00861127197974319	-0.0261975846664597	-1.56069422057988E-7	-4.31076408762026E-13	
23.9	1.59202278230058E-12	0.00341672970498122	0.01128401617746	-0.0243099269778123	-1.57001901996861E-7	2.28378278193746E-13	
24	1.51680120259269E-12	0.00449572257157374	0.0139015987025045	-0.0222975012648261	-1.51168107421766E-7	3.31876424008408E-14	
24.1	1.44226880110598E-12	0.00551303066776936	0.0164570183169785	-0.0201729464535736	-1.33715629457627E-7	-1.16845650285599E-13	
24.2	1.36852348880189E-12	0.00645736925077933	0.0189435240258535	-0.0179494418717425	-1.04322217245905E-7	-9.97404109014601E-14	
24.3	1.29565889696956E-12	0.00731839800168439	0.0213545891580613	-0.0156406398557738	-6.60030546082583E-8	-8.39510548594258E-14	
24.4	-1.8802490263904E-13	0.00808681845633495	0.0236839721656814	-0.0132605325555154	-3.78587002133912E-8	-2.49319981293762E-12	
24.5	-1.88460400456561E-13	0.00875451709697743	0.0259257122113692	-0.0108234239818558	9.06935892347561E-11	-2.72389597989667E-12	
24.6	-1.88818197036658E-13	0.00931458143028186	0.028074098062045	-0.00834381754140285	3.71675998615557E-8	-1.82129810396485E-12	
24.7	-1.89100124236209E-13	0.0097614098963361	0.0301238104667352	-0.00583633880761575	7.88797526898592E-8	-1.89524297378707E-12	
24.8	-1.8930802299669E-13	0.0100908015533051	0.0320697774700111	-0.00331564182873459	1.12701053284755E-7	-3.17834819861035E-12	
24.9	-1.89443726061068E-13	0.0102998882205922	0.0339072865334456	-7.96343292798499E-4	1.30660810483181E-7	-3.31361278892192E-12	
25	-1.89509090539669E-13	0.0103872867073881	0.0356320072567871	0.00170706992076213	1.5535675142126E-7	-3.38533809435605E-12	
25.1	-1.77852503133602E-14	0.0103529753541888	0.0372399219630036	0.00418030732371617	1.50044688878667E-7	-3.61785352800638E-12	
25.2	-1.69324752989952E-14	0.0101983630381165	0.0387273839389246	0.00660939308167708	1.44435001845228E-7	-3.83820586236841E-12	
25.3	-1.61042367329503E-14	0.00992625109637126	0.0400911085409532	0.00898070414575122	1.3097459104258E-7	-4.04904113301154E-12	
25.4	-1.52999948911254E-14	0.00954077002252368	0.0413282067087016	0.0112810686104154	1.1260295185163E-7	-2.4092757179995E-13	
25.5	-1.45192097082859E-14	0.00904731260797991	0.0424361453089187	0.0134978020368078	8.62378052165623E-8	-3.4427757026237E-13	
25.6	-1.37613618885293E-14	0.00845252270482311	0.0434127775395419	0.0156188361383856	5.76854325592285E-8	-3.45789811209643E-12	
25.7	-1.30259388675773E-14	0.00776410178816971	0.0442563748879545	0.0176327120015557	2.11159068509604E-8	-1.90094686384232E-12	
25.8	-1.23124423655475E-14	0.00699079691440006	0.0449655736022079	0.0195287042194804	-2.0024407550623E-8	6.27205039080293E-14	
25.9	-1.16203857882003E-14	0.00614228378410488	0.0455393983115117	0.0212968212419766	-5.89151907157096E-8	2.70365365204555E-12	
26	-1.09492893995756E-14	0.00522902092534265	0.0459772686802211	0.0229279122470558	-8.41283145571634E-8	2.60561566910086E-12	
26.1	-1.0298687226783E-14	0.00426209504588679	0.0462790015039036	0.0244136765646176	-1.071577189607E-7	3.07672260808584E-12	
26.2	-9.66812301667686E-15	0.0032531982771972	0.0464447850206831	0.0257466799578752	-1.27857544431935E-7	3.14867916904011E-12	
26.3	-9.05714794504207E-15	0.00221432543802573	0.0464752076109841	0.0269204572008895	-1.47093819211547E-7	2.985543054431E-12	
26.4	-8.46532385681018E-15	0.00115779818135106	0.0463712127205643	0.0279294497164282	-1.40478735051848E-7	3.48849193155037E-12	
26.5	-7.89222446916915E-15	9.6014815846113E-5	0.0461341398489277	0.028769184230445	-1.52738215363074E-7	3.45622383234069E-12	
26.6	-7.33742590189886E-15	-9.58698679689532E-4	0.0457656830339358	0.0294360753929109	-1.199157252481E-7	3.82425745989714E-12	
26.7	-6.80052169420504E-15	-0.00199413464859043	0.0452678961250935	0.0299276738255299	-9.50991526261389E-8	3.36276471439505E-12	
26.8	-6.28110615784042E-15	-0.00299843736745444	0.0446431800419068	0.0302424366898745	-6.49412921877143E-8	4.04033973185567E-12	
26.9	-5.77878506719699E-15	-0.00396020851459459	0.0438942858529954	0.0303799236743636	-3.23856498594475E-8	2.14618138741266E-13	
27	-5.29317312427692E-15	-0.00486860999096443	0.0430242894513068	0.0303406756950706	-9.1383706323928E-10	1.70772659146629E-13	
27.1	-4.82388941524375E-15	-0.00571352353384311	0.0420365819799493	0.0301262703036018	2.54392709063836E-8	1.49738726084255E-13	
27.2	-4.37056411340845E-15	-0.00648564325853595	0.040934866540084	0.0297392578564578	6.29758462464711E-8	2.62602981487765E-12	
27.3	-3.93283221686418E-15	-0.00717656053685322	0.039723142449266	0.0291831471450933	8.68534107845533E-8	1.42731296329876E-12	
27.4	-3.51033843886978E-15	-0.00777888815070762	0.0384057009927877	0.0284624061707025	1.20120342443118E-7	-3.55302939251569E-13	
27.5	-3.10273118284162E-15	-0.00828631715410192	0.0369870811712227	0.0275824077034379	1.35073881129942E-7	-3.03626965880696E-12	
27.6	-2.70966790742574E-15	-0.00869367113590761	0.0354720747949677	0.0265493986218725	1.44891066667875E-7	-2.70558432183793E-12	
27.7	-2.33081213506785E-15	-0.00899697048269398	0.0338657256969016	0.025370465436982	1.48289515048963E-7	-2.96274968409121E-12	
27.8	-1.96583372655062E-15	-0.00919350649675798	0.0321733255919633	0.0240534214845997	1.24111833934396E-7	-3.20652595497776E-12	
27.9	-1.61440965790814E-15	-0.00928177547104111	0.0304002980244412	0.0226069212779686	1.18103975192737E-7	-3.75189913915872E-12	
28	-1.27622164559523E-15	-0.00926154757725512	0.0285523274615612	0.0210401623283215	8.59517673491361E-8	-3.92045476002281E-12	
28.1	-9.50959014978508E-16	-0.00913390035970156	0.026635218776569	0.0193631047076173	5.07883657778355E-8	-3.56026573366378E-12	
28.2	-1.44360525364834E-13	-0.00890107483369637	0.0246549707161873	0.0175861774654512	2.02075100712028E-8	-4.34907286829465E-12	
28.3	-1.43036104759676E-13	-0.00856653007743761	0.0226177026092024	0.0157202879595032	-1.46851572013403E-8	-2.41276534252264E-13	
28.4	-1.41695907880296E-13	-0.00813490507089798	0.0205296215786197	0.0137768472226247	-4.20193885691006E-8	-2.06155611288593E-13	
28.5	-1.40340705345138E-13	-0.00761191942039439	0.0183970976019946	0.0117676064785249	-7.48100566335854E-8	-1.79315530345651E-13	
28.6	-1.38971199633211E-13	-0.00700426758356395	0.0162265106286543	0.0097045809743484	-9.45466184977578E-8	-1.22220391689949E-13	
28.7	-1.37588094826128E-13	-0.00631961944505412	0.0140243587779096	0.00760005691815032	-1.15767422049087E-7	-7.79232862030107E-14	
28.8	-1.36192083789214E-13	-0.00556646945884842	0.0117971922902608	0.00546636503757996	-1.31550603814484E-7	-6.69931662637753E-14	
28.9	-1.34783832336491E-13	-0.00475402558175394	0.00955152554475867	0.00331604932352335	-1.3421696852346E-7	-2.06157893109758E-12	
29	-1.3336401890041E-13	-0.00389211043294307	0.00729389304918386	0.00116159844953711	-1.23965718911027E-7	6.19670759128064E-13	
29.1	-1.31933254862991E-13	-0.00299108428383177	0.00503087449764328	-9.84580835523408E-4	-1.25046407029825E-7	6.56805606335885E-13	
29.2	-1.30492166162895E-13	-0.00206164430967087	0.00276897535704591	-0.00311017157842654	-1.02291823134621E-7	2.30485971959748E-14	
29.3	-1.29041372812249E-13	-0.00111476839374768	5.14650954243128E-4	-0.00520311988046186	-9.11336643238567E-8	1.44087291120392E-14	
29.4	-1.27581484651712E-13	-1.61541143718573E-4	-0.00172569609576184	-0.00725157486823937	-5.99158797761881E-8	3.66714903459833E-12	
29.5	-1.26112996595763E-13	7.86964466469007E-4	-0.00394573336677492	-0.00924407143106412	-9.65564089142076E-9	3.86840248361071E-12	
29.6	-1.2463656944305E-13	0.00171976153302156	-0.00613929861700314	-0.0111695551083939	2.33534494972864E-8	4.0708554194959E-12	
29.7	-1.23152689646694E-13	0.00262618507265942	-0.00830023900124238	-0.0130173552731793	5.65676273661218E-8	4.10796818854574E-12	
29.8	-1.21661906960254E-13	0.00349591699922665	-0.010422616979823	-0.0147774075450143	7.28625310482051E-8	4.05121182379188E-12	
29.9	-1.20164742248017E-13	0.00431915684344282	-0.0125006242703981	-0.0164401433262789	1.02528990409899E-7	4.24539077246914E-12	
30	-1.18661697337179E-13	0.005086659730511	-0.0145286012218544	-0.017996698467311	1.1821432583753E-7	1.68183625143116E-13	


==> anc/Fig2b.dat <==
k	NS	Ds=0.28, dt=0.01, nmax=50	tq=0.01	tq=1.0	tq=2.0  [Mathematica results devide by factor 0.5]
0	0	0	0	0	0
0.5	0.213626818587412	0.216283903238386	0.214584271392379	0.215910970006126	0.208085182702115
1	0.713035047907258	0.752403839251444	0.716557247490729	0.770002293820707	0.765919320707485
1.5	1.21844989409924	1.35406399411985	1.22478052651339	1.43697509848335	1.50180594867649
2	1.5532291750431	1.79970271664926	1.56082418150859	1.98696343624239	2.20821762996259
2.5	1.71189989438358	2.01569455728699	1.71887247480542	2.29692850874401	2.72034990098059
3	1.76760151770908	2.0605178532402	1.77315991741297	2.37996117160068	2.96855302375993
3.5	1.78234481139689	2.03214569262924	1.78668120538072	2.33240845448178	2.98457857677917
4	1.78533315699549	1.99527499091045	1.78887362866183	2.25341027331656	2.8654185522738
4.5	1.78582278651835	1.96936856407586	1.78885869325385	2.19497317341079	2.71799584289886
5	1.78591568484171	1.95190360150199	1.78859934631	2.16179529591328	2.61343808671425
5.5	1.785963965734	1.9385139812985	1.78837727615959	2.13933600538421	2.56990801442447
6	1.78601184874373	1.92789661110394	1.78820483995129	2.11782229613984	2.56514839360141
6.5	1.78606353792339	1.91971679037685	1.78806941649316	2.09740939271229	2.56468448399813
7	1.78611932777099	1.91337451369878	1.78796085356824	2.08126555699185	2.54677708567803
7.5	1.78617925273693	1.90830040836162	1.78787214919696	2.06969565648274	2.51158036947981
8	1.78624330404968	1.90417369415416	1.78779841986129	2.06054325213673	2.47390586508005
8.5	1.78631148358243	1.90079059011582	1.78773616973305	2.05225805253511	2.44863790667834
9	1.78638380692102	1.89797996540113	1.78768285670071	2.04495529069519	2.44000215012009
9.5	1.78646026741423	1.8956149218406	1.78763658773356	2.0391291857121	2.44076384887641
10	1.78654086584999	1.89360750986273	1.78759593484396	2.03452240500515	2.43961580130108
10.5	1.78662560001321	1.89188912389102	1.78755979129104	2.03046433661479	2.42995247128648
11	1.78671447013451	1.89040562401323	1.78752744293024	2.02669590361505	2.41364984431319
11.5	1.78680747677824	1.88911605918459	1.78749804542354	2.02342876769351	2.39810011448351
12	1.78690462028047	1.88798802944392	1.78747116761534	2.02078294358352	2.38975915759372
12.5	1.78700590122105	1.8869953021237	1.78744648777438	2.01852759074925	2.38938889324528
13	1.7871113200523	1.88611704091875	1.78742362466805	2.01639532564758	2.39217553232294
13.5	1.78722087747545	1.88533629218226	1.78740241496707	2.01439652226658	2.39195371827081
14	1.78733457430876	1.88463898463914	1.78738232834536	2.01269219510035	2.38591171318681
14.5	1.78745241250846	1.88401360410646	1.78736292562458	2.01128747872111	2.37626700204426
15	1.78757439075826	1.88345059590175	1.78734405790992	2.01000742491814	2.36802912159295
15.5	1.78770050852861	1.88294186501441	1.7873257155949	2.00874019886871	2.3649282571381
16	1.78783076765324	1.88248063952934	1.78730793565692	2.00756061881451	2.36670678231219
16.5	1.78796516874845	1.8820611961773	1.78729063682262	2.00657502495771	2.36964495278424
17	1.78810371195383	1.88167859242755	1.78727362350515	2.00574428274552	2.36962709744946
17.5	1.78824639790322	1.88132861929472	1.78725684547967	2.00493852882378	2.36524442285402
18	1.78839322742807	1.88100768188048	1.78724024748897	2.00411808238353	2.358623840506
18.5	1.78854420121794	1.88071263145222	1.78722377141402	2.00336882619499	2.35355032273082
19	1.78869931989975	1.88044075094494	1.7872074208349	2.00275655286567	2.3524916248433
19.5	1.78885858420608	1.88018968466706	1.78719114433015	2.00222492530895	2.35482442453257
20	1.78902199505768	1.87995734694193	1.78717487932384	2.0016779592157	2.35749823545808
20.5	1.78918955313001	1.87974192054162	1.78715858975245	2.00111317035922	2.35747383591455
21	1.7893612593383	1.87954179653675	1.78714226047905	2.00061174338522	2.35399762614439
21.5	1.78953711438607	1.8793555706823	1.78712587075835	2.00021100526063	2.34902426347857
22	1.78971711915226	1.8791819692275	1.78710939381765	1.99984930268562	2.34558577118735
22.5	1.78990127442834	1.87901987995263	1.78709281132122	1.99945612562943	2.34544876811038
23	1.7900895804495	1.87886831220303	1.78707610493607	1.99904928974246	2.34785177984343
23.5	1.7902820386445	1.87872636421846	1.78705926825807	1.99870070647453	2.35020610114392
24	1.79047864966915	1.87859323482836	1.78704226794441	1.9984278160829	2.35012936733362
24.5	1.79067941479099	1.87846822198506	1.7870250947335	1.99816917638348	2.34722072849479
25	1.79088433483636	1.87835067842554	1.78700770763259	1.9978737024359	2.34326280987692
25.5	1.79088433483636	1.87835067842554	1.78700770763259	1.9978737024359	2.34326280987692
26	1.79067941479099	1.87846822198506	1.7870250947335	1.99816917638348	2.34722072849479
26.5	1.79047864966915	1.87859323482836	1.78704226794441	1.9984278160829	2.35012936733362
27	1.7902820386445	1.87872636421846	1.78705926825807	1.99870070647453	2.35020610114392
27.5	1.7900895804495	1.87886831220303	1.78707610493607	1.99904928974246	2.34785177984343
28	1.78990127442834	1.87901987995263	1.78709281132122	1.99945612562943	2.34544876811038
28.5	1.78971711915226	1.8791819692275	1.78710939381765	1.99984930268562	2.34558577118735
29	1.78953711438607	1.8793555706823	1.78712587075835	2.00021100526063	2.34902426347857
29.5	1.7893612593383	1.87954179653675	1.78714226047905	2.00061174338522	2.35399762614439
30	1.78918955313001	1.87974192054162	1.78715858975245	2.00111317035922	2.35747383591455
30.5	1.78902199505768	1.87995734694193	1.78717487932384	2.0016779592157	2.35749823545808
31	1.78885858420608	1.88018968466706	1.78719114433015	2.00222492530895	2.35482442453257
31.5	1.78869931989975	1.88044075094494	1.7872074208349	2.00275655286567	2.3524916248433
32	1.78854420121794	1.88071263145222	1.78722377141402	2.00336882619499	2.35355032273082
32.5	1.78839322742807	1.88100768188048	1.78724024748897	2.00411808238353	2.358623840506
33	1.78824639790322	1.88132861929472	1.78725684547967	2.00493852882378	2.36524442285402
33.5	1.78810371195383	1.88167859242755	1.78727362350515	2.00574428274552	2.36962709744946
34	1.78796516874845	1.8820611961773	1.78729063682262	2.00657502495771	2.36964495278424
34.5	1.78783076765324	1.88248063952934	1.78730793565692	2.00756061881451	2.36670678231219
35	1.78770050852861	1.88294186501441	1.7873257155949	2.00874019886871	2.3649282571381
35.5	1.78757439075826	1.88345059590175	1.78734405790992	2.01000742491814	2.36802912159295
36	1.78745241250846	1.88401360410646	1.78736292562458	2.01128747872111	2.37626700204426
36.5	1.78733457430876	1.88463898463914	1.78738232834536	2.01269219510035	2.38591171318681
37	1.78722087747545	1.88533629218226	1.78740241496707	2.01439652226658	2.39195371827081
37.5	1.7871113200523	1.88611704091875	1.78742362466805	2.01639532564758	2.39217553232294
38	1.78700590122105	1.8869953021237	1.78744648777438	2.01852759074925	2.38938889324528
38.5	1.78690462028047	1.88798802944392	1.78747116761534	2.02078294358352	2.38975915759372
39	1.78680747677824	1.88911605918459	1.78749804542354	2.02342876769351	2.39810011448351
39.5	1.78671447013451	1.89040562401323	1.78752744293024	2.02669590361505	2.41364984431319
40	1.78662560001321	1.89188912389102	1.78755979129104	2.03046433661479	2.42995247128648
40.5	1.78654086584999	1.89360750986273	1.78759593484396	2.03452240500515	2.43961580130108
41	1.78646026741423	1.8956149218406	1.78763658773356	2.0391291857121	2.44076384887641
41.5	1.78638380692102	1.89797996540113	1.78768285670071	2.04495529069519	2.44000215012009
42	1.78631148358243	1.90079059011582	1.78773616973305	2.05225805253511	2.44863790667834
42.5	1.78624330404968	1.90417369415416	1.78779841986129	2.06054325213673	2.47390586508005
43	1.78617925273693	1.90830040836162	1.78787214919696	2.06969565648274	2.51158036947981
43.5	1.78611932777099	1.91337451369878	1.78796085356824	2.08126555699185	2.54677708567803
44	1.78606353792339	1.91971679037685	1.78806941649316	2.09740939271229	2.56468448399813
44.5	1.78601184874373	1.92789661110394	1.78820483995129	2.11782229613984	2.56514839360141
45	1.785963965734	1.9385139812985	1.78837727615959	2.13933600538421	2.56990801442447
45.5	1.78591568484171	1.95190360150199	1.78859934631	2.16179529591328	2.61343808671425
46	1.78582278651835	1.96936856407586	1.78885869325385	2.19497317341079	2.71799584289886
46.5	1.78533315699549	1.99527499091045	1.78887362866183	2.25341027331656	2.8654185522738
47	1.78234481139689	2.03214569262924	1.78668120538072	2.33240845448178	2.98457857677917
47.5	1.76760151770908	2.0605178532402	1.77315991741297	2.37996117160068	2.96855302375993
48	1.71189989438358	2.01569455728699	1.71887247480542	2.29692850874401	2.72034990098059
48.5	1.5532291750431	1.79970271664926	1.56082418150859	1.98696343624239	2.20821762996259
49	1.21844989409924	1.35406399411985	1.22478052651339	1.43697509848335	1.50180594867649
49.5	0.713035047907258	0.752403839251444	0.716557247490729	0.770002293820707	0.765919320707485
50	0.213626818587412	0.216283903238386	0.214584271392379	0.215910970006126	0.208085182702115
50.5	0	0	0	0	0
51					
51.5					
52					
52.5					
53					
53.5					
54					
54.5					
55					
55.5					
56					
56.5					
57					
57.5					
58					
58.5					
59					
59.5					
60					
60.5					
61					
61.5					
62					
62.5					
63					
63.5					
64					
64.5					
65					
65.5					
66					
66.5					
67					
67.5					
68					
68.5					
69					
69.5					
70					
70.5					
71					
71.5					
72					
72.5					
73					
73.5					
74					
74.5					
75					
75.5					
76					
76.5					
77					
77.5					
78					
78.5					
79					
79.5					
80					
80.5					
81					
81.5					
82					
82.5					
83					
83.5					
84					
84.5					
85					
85.5					
86					
86.5					
87					
87.5					
88					
88.5					
89					
89.5					
90					
90.5					
91					
91.5					
92					
92.5					
93					
93.5					
94					
94.5					
95					
95.5					
96					
96.5					
97					
97.5					
98					
98.5					
99					
99.5					
100					
100.5					


==> anc/Fig3.dat <==
kperp	keta	U(0,1) U(0,2)
0	0	0	0	
0.5	0	0	-0.283514197390333	
1	0	0	-0.52681456716056	
1.5	0	0	-0.695531869025311	
2	0	0	-0.766129464475661	
2.5	0	0	-0.729304207986603	
3	0	0	-0.591303129984901	
3.5	0	0	-0.372965317865739	
4	0	0	-0.10663274492817	
4.5	0	0	0.16861327033801	
5	0	0	0.412687854263529	
5.5	0	0	0.590366659871647	
6	0	0	0.676416853259794	
6.5	0	0	0.659243039409646	
7	0	0	0.542516171224452	
7.5	0	0	0.344551518335807	
8	0	0	0.0955337872283553	
8.5	0	0	-0.166995528704191	
9	0	0	-0.403718270701521	
9.5	0	0	-0.579361026127467	
10	0	0	-0.667897962307512	
10.5	0	0	-0.656368516209642	
11	0	0	-0.546749691481876	
11.5	0	0	-0.355611402542042	
12	0	0	-0.111611586313381	
12.5	0	0	0.14879289761516	
13	0	0	0.386780421893509	
13.5	0	0	0.566936494054804	
14	0	0	0.662507660297603	
14.5	0	0	0.659359927716439	
15	0	0	0.558057431182109	
15.5	0	0	0.373756476188661	
16	0	0	0.133934222063255	
16.5	0	0	-0.12570790791901	
17	0	0	-0.366555985828869	
17.5	0	0	-0.55282111275785	
18	0	0	-0.656851212421182	
18.5	0	0	-0.663229692220758	
19	0	0	-0.571054309105077	
19.5	0	0	-0.394060021868659	
20	0	0	-0.158569614750599	
20.5	0	0	0.100422020648383	
21	0	0	0.344447586525891	
21.5	0	0	0.537278793134837	
22	0	0	0.650301937530169	
22.5	0	0	0.666760519030013	
23	0	0	0.58423631768273	
23.5	0	0	0.415001984045312	
24	0	0	0.184194039394148	
24.5	0	0	-0.0739215846669685	
25	0	0	-0.321036643354066	
25.5	0	0	-0.520485207051338	
26	0	0	-0.642682487463597	
26.5	0	0	-0.66951137205458	
27	0	0	-0.597006567735404	
27.5	0	0	-0.435938951983969	
28	0	0	-0.21021423146625	
28.5	0	0	0.046675885307685	
29	0	0	0.296623131454206	
29.5	0	0	0.502555425522515	
30	0	0	0.633934535219724	
0	0.5	-0.213755631444279	0	
0.5	0.5	-0.208026356919241	-0.280717001683664	
1	0.5	-0.19136534858474	-0.521479168825775	
1.5	0.5	-0.165296228619313	-0.688148246432688	
2	0.5	-0.132175584746301	-0.757365837075009	
2.5	0.5	-0.0949411881196576	-0.719935698147352	
3	0.5	-0.0568014660367	-0.582130094507722	
3.5	0.5	-0.0209019886982024	-0.364730728734991	
4	0.5	0.00999304000738916	-0.099947980741218	
4.5	0.5	0.0337686350116223	0.173326000050273	
5	0.5	0.0491471444010648	0.415230337664547	
5.5	0.5	0.05577749242243	0.590773455985507	
6	0.5	0.0542184767059896	0.674937850087011	
6.5	0.5	0.0458217019915515	0.656302736902785	
7	0.5	0.0325314232502649	0.538655299114927	
7.5	0.5	0.0166278779428979	0.340358519567785	
8	0.5	4.46516226270299E-4	0.091574649074889	
8.5	0.5	-0.0138927479296426	-0.170240726020804	
9	0.5	-0.0247146500602186	-0.405904852347477	
9.5	0.5	-0.0309507433788702	-0.580310019435007	
10	0.5	-0.0322185200562741	-0.667604510383228	
10.5	0.5	-0.0288122561455782	-0.654988534264851	
11	0.5	-0.021611470807679	-0.544567579060046	
11.5	0.5	-0.0119228491509532	-0.352993856372459	
12	0.5	-0.00127905405967447	-0.108954066655045	
12.5	0.5	0.00877783473174442	0.151119876649133	
13	0.5	0.0168999016400359	0.388478327969685	
13.5	0.5	0.0220986733728573	0.567813471731254	
14	0.5	0.0238529219494735	0.662497081670656	
14.5	0.5	0.0221481812639103	0.65852126980093	
15	0.5	0.0174465689889208	0.55656032768122	
15.5	0.5	0.0105946861674472	0.371850955006315	
16	0.5	0.0026851321934229	0.131911815367031	
16.5	0.5	-0.00510744251776552	-0.127556508800419	
17	0.5	-0.0116924380581525	-0.367980866489107	
17.5	0.5	-0.0162090651395441	-0.553645395053284	
18	0.5	-0.018133046702803	-0.656991644270751	
18.5	0.5	-0.0173316691403224	-0.662703331875033	
19	0.5	-0.0140621518407588	-0.569971052381713	
19.5	0.5	-0.00891622805951793	-0.392602657162071	
20	0.5	-0.0027210352260452	-0.156964719059346	
20.5	0.5	0.00358804906677741	0.10193791989177	
21	0.5	0.00910380695402851	0.345661696084613	
21.5	0.5	0.0130735165372401	0.538030921944475	
22	0.5	0.0149981104558129	0.650504741071231	
22.5	0.5	0.0146914976835414	0.666408660444499	
23	0.5	0.0122934195803886	0.583403721533218	
23.5	0.5	0.00823592994754455	0.413828046807499	
24	0.5	0.00317004466909776	0.182861166645465	
24.5	0.5	-0.00213558399448297	-0.0752156228676451	
25	0.5	-0.00690864619998681	-0.32210745246296	
25.5	0.5	-0.0104832774122414	-0.521187513330968	
26	0.5	-0.0123909013138186	-0.642929366687773	
26.5	0.5	-0.0124196867534756	-0.66928448148264	
27	0.5	-0.0106353390590802	-0.596356255330977	
27.5	0.5	-0.00736165066966337	-0.434974583669452	
28	0.5	-0.0031249719690228	-0.209086447465901	
28.5	0.5	0.00142827549193551	0.0477981896007222	
29	0.5	0.00562840735293284	0.297577649662152	
29.5	0.5	0.00887935343748142	0.503209512430917	
30	0.5	0.0107417999958882	0.634203276600951	
0	1	-0.41322980112792	0	
0.5	1	-0.402003639932103	-0.272436765613401	
1	1	-0.369363250474531	-0.505688159262617	
1.5	1	-0.318310589734472	-0.666302007950585	
2	1	-0.25348763227036	-0.73144898695411	
2.5	1	-0.180678790112906	-0.692249597885179	
3	1	-0.106197416407566	-0.555049831651721	
3.5	1	-0.0362271948244692	-0.340459359718274	
4	1	0.0238063918702	-0.0802959236458502	
4.5	1	0.069763985261228	0.187111939069957	
5	1	0.0991621924989735	0.42257011406193	
5.5	1	0.111347612517355	0.591779294325482	
6	1	0.107461227142511	0.670361682708929	
6.5	1	0.0902044186608871	0.647414387166104	
7	1	0.0634410228059847	0.52706817716172	
7.5	1	0.0316882285387155	0.327825313557902	
8	1	-4.39373118486406E-4	0.0797783147015057	
8.5	1	-0.0287649677984982	-0.179875729497153	
9	1	-0.0500013553237222	-0.412359534422483	
9.5	1	-0.0620694551890997	-0.583060438394905	
10	1	-0.0642518087056907	-0.666646030232659	
10.5	1	-0.0571710044434443	-0.65079520901532	
11	1	-0.0426050148927015	-0.537995130131338	
11.5	1	-0.0231711593684083	-0.345141356953289	
12	1	-0.00192538014744127	-0.101003929802642	
12.5	1	0.0180680062908911	0.158062188595322	
13	1	0.0341397988381847	0.393524436045563	
13.5	1	0.0443424706669157	0.57039517500071	
14	1	0.0476619242566189	0.662421113511469	
14.5	1	0.0440932356495188	0.65597122103607	
15	1	0.0345778890187952	0.552048342350275	
15.5	1	0.0208182366103762	0.366128261810689	
16	1	0.00500031040609255	0.125852149516327	
16.5	1	-0.0105332537020065	-0.133083613588044	
17	1	-0.0236137614892725	-0.372229385050109	
17.5	1	-0.0325357654625085	-0.556088990989894	
18	1	-0.0362680189382836	-0.65738482725892	
18.5	1	-0.0345612197125984	-0.661100961229442	
19	1	-0.0279427664895576	-0.566705495334418	
19.5	1	-0.0176045294008454	-0.388223698460672	
20	1	-0.00520395471314584	-0.152152179396291	
20.5	1	0.00739019970066477	0.106475589250811	
21	1	0.0183699323968743	0.349288208288145	
21.5	1	0.0262394211375388	0.540268395608943	
22	1	0.0300117769880598	0.651094022075626	
22.5	1	0.0293260404683288	0.66533640300778	
23	1	0.024471384114928	0.580893808244914	
23.5	1	0.0163188885573506	0.410299980051214	
24	1	0.00617411447415116	0.178862565306707	
24.5	1	-0.00442575767376314	-0.0790919410727015	
25	1	-0.0139395864842844	-0.325309555554322	
25.5	1	-0.0210417461525284	-0.523281363016786	
26	1	-0.0248027812722191	-0.643656221200014	
26.5	1	-0.0248071478693957	-0.668591294824444	
27	1	-0.0211936492529876	-0.594395735775972	
27.5	1	-0.0146155697310369	-0.432075968390383	
28	1	-0.00612894687891236	-0.205702150358126	
28.5	1	0.00297270225824468	0.0511616598101381	
29	1	0.0113519123668773	0.300434152710624	
29.5	1	0.0178205892410882	0.505162345430655	
30	1	0.0215055922826771	0.634999182832779	
0	1.5	-0.585132726120848	0	
0.5	1.5	-0.568862941975436	-0.259002075614117	
1	1.5	-0.521572492584232	-0.480076450290686	
1.5	1.5	-0.44765286088902	-0.630891776643138	
2	1.5	-0.35389181228237	-0.689481912149461	
2.5	1.5	-0.248741790464443	-0.64748222521	
3	1.5	-0.141418319028361	-0.511355101958165	
3.5	1.5	-0.0409328408526105	-0.301423944368321	
4	1.5	0.044829158415158	-0.0488592025485743	
4.5	1.5	0.10988086784691	0.208937054641654	
5	1.5	0.150673198465335	0.433864699399078	
5.5	1.5	0.166344876750995	0.592758258783223	
6	1.5	0.158663662868996	0.66228540679594	
6.5	1.5	0.13167582093215	0.632386816191677	
7	1.5	0.0911151113964791	0.507749111683837	
7.5	1.5	0.0436496572202399	0.307094005763519	
8	1.5	-0.0039381409932965	0.0603900671041206	
8.5	1.5	-0.0455387476316463	-0.195598916122857	
9	1.5	-0.0763774736311734	-0.422768889224209	
9.5	1.5	-0.0934778631660534	-0.587325402260944	
10	1.5	-0.0958802914926883	-0.664791449188367	
10.5	1.5	-0.0846016124522069	-0.643631729275423	
11	1.5	-0.0623543421362293	-0.526956989449485	
11.5	1.5	-0.0330729846342751	-0.332056692959421	
12	1.5	-0.00131711802725757	-0.0878300604923556	
12.5	1.5	0.0283668015148048	0.169503128268491	
13	1.5	0.0520415388648626	0.401775817142625	
13.5	1.5	0.0668590021681682	0.574534419045263	
14	1.5	0.0713683456121342	0.662147993182766	
14.5	1.5	0.0656214701082064	0.651608728296574	
15	1.5	0.0510729558678814	0.544460673789816	
15.5	1.5	0.0302984955232838	0.35657112070838	
16	1.5	0.00657863715614818	0.115778768700384	
16.5	1.5	-0.0165897357522403	-0.14223255288748	
17	1.5	-0.0359850586399768	-0.379222926269294	
17.5	1.5	-0.0490895101350431	-0.560064214192937	
18	1.5	-0.0543993460086767	-0.657946746490508	
18.5	1.5	-0.0515806589089609	-0.658353211397817	
19	1.5	-0.0414566063476866	-0.561210864230486	
19.5	1.5	-0.0258356404060002	-0.380903137220022	
20	1.5	-0.00721152272888375	-0.144138945119888	
20.5	1.5	0.011617875161725	0.114004570763279	
21	1.5	0.0279568188936525	0.355279466736547	
21.5	1.5	0.0395857097437872	0.543934440823189	
22	1.5	0.0450523106801189	0.652012511648374	
22.5	1.5	0.0438431364814692	0.66349394149213	
23	1.5	0.0364160070595322	0.576670516380606	
23.5	1.5	0.024094779778871	0.404399354297517	
24	1.5	0.00884641826042975	0.172198596527286	
24.5	1.5	-0.00702379380862059	-0.0855329038850019	
25	1.5	-0.0212129735684207	-0.330611824036962	
25.5	1.5	-0.0317480179886376	-0.526727494277472	
26	1.5	-0.0372540044237241	-0.644821745075636	
26.5	1.5	-0.0371278741327706	-0.667394392408872	
27	1.5	-0.0315962301056469	-0.591096443213178	
27.5	1.5	-0.0216531345143409	-0.427226781814859	
28	1.5	-0.00889086161737192	-0.200058706136453	
28.5	1.5	0.00474874584417509	0.0567557990478277	
29	1.5	0.0172643445423344	0.305171369455185	
29.5	1.5	0.0268839722882093	0.508385588354839	
30	1.5	0.0323116613282441	0.636291311906328	
0	2	-0.718088183023317	0	
0.5	2	-0.697426519788841	-0.240942650173726	
1	2	-0.637397016911473	-0.445667327357401	
1.5	2	-0.543651805457764	-0.583365214627634	
2	2	-0.424921935050474	-0.633240345219016	
2.5	2	-0.292068928386263	-0.587622120163761	
3	2	-0.156916767447671	-0.453122644266904	
3.5	2	-0.0310003040303936	-0.249665614789244	
4	2	0.0756256763280808	-0.0075300783076316	
4.5	2	0.155381754123978	0.237152240989168	
5	2	0.203853971782984	0.447777041638106	
5.5	2	0.22010742007847	0.592725010706673	
6	2	0.206598225552802	0.650084762452552	
6.5	2	0.168707193251951	0.610937620527629	
7	2	0.113962820618699	0.480713906385313	
7.5	2	0.0510565494408184	0.278416608573722	
8	2	-0.0112252013068386	0.0338250729060007	
8.5	2	-0.0650218687308472	-0.216908353357457	
9	2	-0.10425248987882	-0.43661657502461	
9.5	2	-0.125207292045157	-0.592636178992803	
10	2	-0.126817939853133	-0.661666628732407	
10.5	2	-0.110589285335602	-0.633247758118716	
11	2	-0.0802181788592058	-0.5113373891194	
11.5	2	-0.0409628568954024	-0.313752295472144	
12	2	0.00114504670266172	-0.0695525428847876	
12.5	2	0.0401380491933728	0.18524552456598	
13	2	0.0708906948611352	0.41299400854598	
13.5	2	0.0897411572365876	0.579987631880192	
14	2	0.0948845259880433	0.661461258615175	
14.5	2	0.0864986206945585	0.645269281034497	
15	2	0.0665998057556773	0.533700049393238	
15.5	2	0.0386617407013793	0.343154421746893	
16	2	0.00705968137907846	0.101733817402092	
16.5	2	-0.0235768444721506	-0.154906993939133	
17	2	-0.0490117489439479	-0.388829680719658	
17.5	2	-0.0659633020329735	-0.56542516845008	
18	2	-0.0725066018020747	-0.65853847085999	
18.5	2	-0.0682704387884089	-0.654346142782207	
19	2	-0.0544112471710101	-0.553411159478778	
19.5	2	-0.0333778270383371	-0.370609569865849	
20	2	-0.00850843154364911	-0.132938277341129	
20.5	2	0.0164770253192681	0.124472872502501	
21	2	0.0380150981969047	0.363555368691284	
21.5	2	0.0531915910091195	0.548934331689783	
22	2	0.0601225767359042	0.653165171523097	
22.5	2	0.0581752977412068	0.660799072801502	
23	2	0.0480046347827558	0.570674789397617	
23.5	2	0.0314073565377885	0.396096571152617	
24	2	0.0110216196595823	0.162870892619717	
24.5	2	-0.0100802650666635	-0.0945083045805705	
25	2	-0.0288446380594962	-0.337961864425244	
25.5	2	-0.0426695345318708	-0.531460296375964	
26	2	-0.0497577219104409	-0.646357246078267	
26.5	2	-0.0493428241998704	-0.665631829371269	
27	2	-0.0417610856833615	-0.586411373817649	
27.5	2	-0.0283639925437565	-0.420400505657603	
28	2	-0.0112895701293741	-0.192152394093648	
28.5	2	0.00687046060422866	0.0645625526131099	
29	2	0.0234569709639572	0.311753463697911	
29.5	2	0.036126521863942	0.512831841525041	
30	2	0.0431768803488287	0.638028136387048	
0	2.5	-0.803420736114103	0	
0.5	2.5	-0.779185358521917	-0.218963473230865	
1	2.5	-0.708815017588038	-0.403822097268581	
1.5	2.5	-0.599058529818758	-0.525646848930894	
2	2.5	-0.460332727290551	-0.565082515849775	
2.5	2.5	-0.305579209002207	-0.515306335191289	
3	2.5	-0.148857708247608	-0.383101101876921	
3.5	2.5	-0.00384096049755868	-0.18787874584767	
4	2.5	0.117614241282125	0.0412026804478981	
4.5	2.5	0.206656593321668	0.269599783566029	
5	2.5	0.258258349730495	0.462571448540589	
5.5	2.5	0.271576541875741	0.590417253412378	
6	2.5	0.249828275865343	0.632981315604006	
6.5	2.5	0.199709804402426	0.582744224180994	
7	2.5	0.130442975698258	0.446035120366799	
7.5	2.5	0.0525750974582492	0.242175707730754	
8	2.5	-0.0233158338945906	6.76402394311681E-4	
8.5	2.5	-0.0878520736532526	-0.243103965528669	
9	2.5	-0.133878020112303	-0.453192955379801	
9.5	2.5	-0.157158696620614	-0.598356488136304	
10	2.5	-0.156684595922781	-0.65677076055881	
10.5	2.5	-0.134564132970587	-0.619315686435283	
11	2.5	-0.0955370459667772	-0.490994504109189	
11.5	2.5	-0.0461881637981527	-0.290261489388368	
12	2.5	0.00602466750569815	-0.0463501643141947	
12.5	2.5	0.0537960647141715	0.205008103753737	
13	2.5	0.0909185354565783	0.426844919692218	
13.5	2.5	0.113030541508629	0.586417644697275	
14	2.5	0.118080533495663	0.660064557138237	
14.5	2.5	0.106460971309443	0.636730792476737	
15	2.5	0.0808114032140545	0.519638769365319	
15.5	2.5	0.0455330685385852	0.325850650313381	
16	2.5	0.00609357615312795	0.0837822771660401	
16.5	2.5	-0.0317755012447442	-0.170968239282349	
17	2.5	-0.0628755776808479	-0.400863581940189	
17.5	2.5	-0.0832256614334187	-0.571968209801416	
18	2.5	-0.0905474276530665	-0.65896785465876	
18.5	2.5	-0.0844941655477188	-0.648923787461625	
19	2.5	-0.0666040197282465	-0.543204090778147	
19.5	2.5	-0.0399961546490556	-0.357303089866746	
20	2.5	-0.00886268005092254	-0.11857222637287	
20.5	2.5	0.0221651042058162	0.137805175254562	
21	2.5	0.0486835444927269	0.374002402683996	
21.5	2.5	0.0671230902179093	0.555135279272237	
22	2.5	0.0752128856280754	0.654419843585112	
22.5	2.5	0.0722447389285754	0.657138425834151	
23	2.5	0.0591077034456134	0.562826151916965	
23.5	2.5	0.0380973905144569	0.385352534123382	
24	2.5	0.0125352811676969	0.150883887192948	
24.5	2.5	-0.0137415306163089	-0.105974165627602	
25	2.5	-0.0369438315119391	-0.347285274490206	
25.5	2.5	-0.0538659569329155	-0.537387572164187	
26	2.5	-0.0623193036386239	-0.648166892217517	
26.5	2.5	-0.0614062473793017	-0.663217781597782	
27	2.5	-0.0516013968627657	-0.580276001683735	
27.5	2.5	-0.0346353273552548	-0.411561460998185	
28	2.5	-0.0132039242411036	-0.181979404566722	
28.5	2.5	0.00944968576361268	0.0745554788786088	
29	2.5	0.0300171510276503	0.320129470967608	
29.5	2.5	0.0456003634990199	0.518434396281038	
30	2.5	0.0541130176827225	0.640137619446784	
0	3	-0.835752994582796	0	
0.5	3	-0.808888507164188	-0.193910563927821	
1	3	-0.730944958203673	-0.356173474438678	
1.5	3	-0.609575095217369	-0.460042635632437	
2	3	-0.456579025762627	-0.48782991576528	
2.5	3	-0.286592355007852	-0.433683531911837	
3	3	-0.115473937620577	-0.304563266273988	
3.5	3	0.0414161737336008	-0.119259384227044	
4	3	0.170846935587811	0.0944023816578349	
4.5	3	0.263066676453551	0.303752816766305	
5	3	0.312722051450644	0.476238796173106	
5.5	3	0.319248470158493	0.584402849566931	
6	3	0.286700330385533	0.610129076975298	
6.5	3	0.22305753841428	0.547509064941792	
7	3	0.139107099586456	0.403886287040962	
7.5	3	0.0470473442621735	0.198909406124072	
8	3	-0.0410082296735899	-0.0382766331820703	
8.5	3	-0.114443751534292	-0.273292460866886	
9	3	-0.165302897142337	-0.471609600723919	
9.5	3	-0.189069065776376	-0.603702859658514	
10	3	-0.184984870013796	-0.649499125598505	
10.5	3	-0.155892217624464	-0.60145282939783	
11	3	-0.107634913150809	-0.465779782969616	
11.5	3	-0.048119038161514	-0.261653403699992	
12	3	0.0138342223815804	-0.0184701116059371	
12.5	3	0.0696877919869919	0.22842109594709	
13	3	0.112284260114052	0.442899238366456	
13.5	3	0.136701956888058	0.593397954871137	
14	3	0.140772401010016	0.657588554947495	
14.5	3	0.12520815707578	0.625721851372624	
15	3	0.0933431415286774	0.502127060375165	
15.5	3	0.0505381348873878	0.304637294005643	
16	3	0.00334610050830724	0.0620176585319411	
16.5	3	-0.0414403395882034	-0.190231691845334	
17	3	-0.0777264510335943	-0.415083041624176	
17.5	3	-0.100912736155374	-0.579432770427433	
18	3	-0.108450897465116	-0.658992037756007	
18.5	3	-0.100093902121853	-0.641891763927331	
19	3	-0.077819591748292	-0.530465183719805	
19.5	3	-0.0454523538797478	-0.340939286707793	
20	3	-0.00804743478895836	-0.101075017431666	
20.5	3	0.0288677220158302	0.153900421359552	
21	3	0.0600848749195414	0.386472402022378	
21.5	3	0.0814286646551149	0.562366366134961	
22	3	0.090297031658255	0.655608227177471	
22.5	3	0.0859603183936278	0.652369224708865	
23	3	0.0695868860416554	0.553024930157395	
23.5	3	0.0440021341408785	0.37212097612788	
24	3	0.0132245633067057	0.136246925722551	
24.5	3	-0.0181480333126805	-0.119871103950349	
25	3	-0.0456108615104201	-0.358484651635012	
25.5	3	-0.0653865318842616	-0.54439025329416	
26	3	-0.0749338223822286	-0.650128096609501	
26.5	3	-0.0732636165411816	-0.660043477557033	
27	3	-0.0610241391679539	-0.572609574411795	
27.5	3	-0.0403512809213206	-0.400666254220638	
28	3	-0.0145129994782069	-0.169537222956946	
28.5	3	0.0125951262576054	0.0866986101988124	
29	3	0.0370269175764983	0.330232536507203	
29.5	3	0.0553510536371614	0.525106918492069	
30	3	0.0651250603791409	0.642527345422713	
0	3.5	-0.813371031181412	0	
0.5	3.5	-0.784902738360712	-0.166730228219119	
1	3.5	-0.702388307243056	-0.304546315169856	
1.5	3.5	-0.574170192488155	-0.389126477782253	
2	3.5	-0.413095882063551	-0.404625662374149	
2.5	3.5	-0.235066933151563	-0.346251583111706	
3	3.5	-0.0572582572588812	-0.221131123888272	
3.5	3.5	0.10377969738015	-0.0473261996942678	
4	3.5	0.233911228835306	0.148859400110294	
4.5	3.5	0.322889236449457	0.336878921479338	
5	3.5	0.365345021184366	0.486642648975858	
5.5	3.5	0.361187768157256	0.573203943905099	
6	3.5	0.315380985165521	0.580713853840843	
6.5	3.5	0.237139501499926	0.505033187689991	
7	3.5	0.138660136908399	0.354590451063871	
7.5	3.5	0.0335532125767135	0.149336979202739	
8	3.5	-0.064825828864805	-0.0820623712172614	
8.5	3.5	-0.144938916191484	-0.306396641141938	
9	3.5	-0.198335538071444	-0.490819504040574	
9.5	3.5	-0.220486417238412	-0.607771242820493	
10	3.5	-0.211095621568911	-0.639171933063133	
10.5	3.5	-0.173874232628444	-0.57924896342927	
11	3.5	-0.115826939143701	-0.435561476596706	
11.5	3.5	-0.0461625105991853	-0.228050713001627	
12	3.5	0.025017375637105	0.0137609193840214	
12.5	3.5	0.0880741782523422	0.255021745059466	
13	3.5	0.135057806742475	0.460633835646315	
13.5	3.5	0.160649404334431	0.600418781339627	
14	3.5	0.16271243144437	0.653600093321026	
14.5	3.5	0.142398207318095	0.611932338941904	
15	3.5	0.103812441940159	0.481003615572709	
15.5	3.5	0.0533066254547424	0.279506025112636	
16	3.5	-0.00149501560403955	0.0365689076460507	
16.5	3.5	-0.0527917840219049	-0.212462729256009	
17	3.5	-0.0936741318321874	-0.43118969844898	
17.5	3.5	-0.119020715305892	-0.587502711987586	
18	3.5	-0.126111506450273	-0.658320852722065	
18.5	3.5	-0.114886275335614	-0.633022010921714	
19	3.5	-0.0878283994236091	-0.515053048351078	
19.5	3.5	-0.0495054639445268	-0.321474297142543	
20	3.5	-0.0058435085139136	-0.0804972594646476	
20.5	3.5	0.036754891954928	0.172628885500533	
21	3.5	0.0723213743087247	0.400781113620616	
21.5	3.5	0.0961348576996222	0.570418612408788	
22	3.5	0.105328544996638	0.656527248895259	
22.5	3.5	0.0992148116343998	0.646321623390866	
23	3.5	0.0792936285661448	0.541155127137416	
23.5	3.5	0.0489551682895574	0.356351429665087	
24	3.5	0.012929255426906	0.118976923369759	
24.5	3.5	-0.0234323554134162	-0.136122306164253	
25	3.5	-0.0549345945834612	-0.371438403133202	
25.5	3.5	-0.0772674368668422	-0.552322115080991	
26	3.5	-0.0875836157499845	-0.652092079091401	
26.5	3.5	-0.0848497135072922	-0.65597844208692	
27	3.5	-0.0699288971168845	-0.563316800304683	
27.5	3.5	-0.0453925842826352	-0.387665633624943	
28	3.5	-0.0150965111531745	-0.154826386280053	
28.5	3.5	0.0164112846583935	0.100945026040815	
29	3.5	0.0445614654061683	0.341978981095278	
29.5	3.5	0.0654158734893369	0.532743087995543	
30	3.5	0.076209565366757	0.645084728520636	
0	4	-0.738332504195889	0	
0.5	4	-0.709317371534005	-0.138423977950368	
1	4	-0.625324706832248	-0.250869973368667	
1.5	4	-0.495159006978148	-0.315614868656207	
2	4	-0.332358584833139	-0.318778260980302	
2.5	4	-0.153637416933348	-0.25667877416698	
3	4	0.0230239234590734	-0.136583716465413	
3.5	4	0.180407505803315	0.0242755146626745	
4	4	0.303964162748307	0.20128193056229	
4.5	4	0.383370947320219	0.366217480921696	
5	4	0.413559947075481	0.491676508045769	
5.5	4	0.395105848486055	0.555429186011342	
6	4	0.333940087988419	0.544057519200763	
6.5	4	0.240442621740577	0.455291656939807	
7	4	0.128037743707659	0.298667725559758	
7.5	4	0.0114785628785639	0.0943812252918938	
8	4	-0.0949613671316137	-0.129515722350221	
8.5	4	-0.179165049197652	-0.34117081769905	
9	4	-0.232516075329995	-0.509643812630542	
9.5	4	-0.250755586530955	-0.609569931190956	
10	4	-0.234263823848573	-0.625068764102773	
10.5	4	-0.18775314386883	-0.552298376039609	
11	4	-0.119434149758781	-0.400251357688962	
11.5	4	-0.0397813295643224	-0.189649169941733	
12	4	0.0399287933961729	0.0499251590737828	
12.5	4	0.109111054006529	0.284250517260827	
13	4	0.159203702166133	0.479434754875542	
13.5	4	0.184674182968558	0.606895272333057	
14	4	0.183582162353762	0.647613736964335	
14.5	4	0.157645366182237	0.595026372492256	
15	4	0.111820886945271	0.45610814225565	
15.5	4	0.0534777593582583	0.250473389684384	
16	4	-0.00871240020978133	0.00760821799264771	
16.5	4	-0.0660074305353041	-0.237372292954501	
17	4	-0.110779875852787	-0.448827446624014	
17.5	4	-0.137498706799346	-0.595808410627867	
18	4	-0.143383989907901	-0.656621264733977	
18.5	4	-0.128659606899482	-0.622058688463333	
19	4	-0.0963861315527301	-0.496815788021954	
19.5	4	-0.0519134179747919	-0.298870832159255	
20	4	-0.00204256872806047	-0.0569108645560267	
20.5	4	0.0459768171137586	0.193828855883109	
21	4	0.0854703443571203	0.416706707769239	
21.5	4	0.111242038029035	0.579045280796666	
22	4	0.120237236615744	0.656940903371125	
22.5	4	0.11188261447516	0.638801655830809	
23	4	0.0880681752178867	0.527087962000627	
23.5	4	0.0527867250105695	0.337992818272095	
24	4	0.0114932069905019	0.0991015252494742	
24.5	4	-0.0297169904482393	-0.154631172809268	
25	4	-0.0649898127850345	-0.385999421786686	
25.5	4	-0.089529116602394	-0.561009550187275	
26	4	-0.100235958954452	-0.653884652243453	
26.5	4	-0.0960869136875462	-0.650872083589887	
27	4	-0.0782069276828176	-0.552289940457044	
27.5	4	-0.0496364471321414	-0.372506752462403	
28	4	-0.0148354631370257	-0.137852593300511	
28.5	4	0.0209972146701767	0.117235167594262	
29	4	0.0526875328273496	0.355267229085372	
29.5	4	0.0758220930025696	0.541216228257687	
30	4	0.0873530523952255	0.647677329299264	
0	4.5	-0.616310227278207	0	
0.5	4.5	-0.587787160186182	-0.110001518332281	
1	4.5	-0.505352935192365	-0.197086970115745	
1.5	4.5	-0.378041369046061	-0.242236432185078	
2	4.5	-0.219717661185043	-0.233599315202239	
2.5	4.5	-0.0474463881470229	-0.168618558637009	
3	4.5	0.120504087277486	-0.0546587534806907	
3.5	4.5	0.266776161670939	0.0919753163987141	
4	4.5	0.376899127091802	0.248490932234045	
4.5	4.5	0.440889171779113	0.389159546577622	
5	4.5	0.454284800363705	0.489421633351442	
5.5	4.5	0.418501630982563	0.529904498585025	
6	4.5	0.340476610741342	0.499718872247618	
6.5	4.5	0.231660344699655	0.398503835979506	
7	4.5	0.106496130891897	0.236876351056422	
7.5	4.5	-0.0194146318004811	0.0351834070730284	
8	4.5	-0.13122625684927	-0.179284908463326	
8.5	4.5	-0.216603004030628	-0.376223933482893	
9	4.5	-0.267100914749669	-0.526805684539848	
9.5	4.5	-0.279016886120316	-0.608058633446031	
10	4.5	-0.253616290687465	-0.606467890468466	
10.5	4.5	-0.196731704795772	-0.520235351527279	
11	4.5	-0.117805459690472	-0.359833397589465	
11.5	4.5	-0.0285174369846685	-0.14673769949795	
12	4.5	0.0588118412479962	0.0895028456134046	
12.5	4.5	0.132830057095578	0.315448897348679	
13	4.5	0.184566603383572	0.498602416825055	
13.5	4.5	0.208475752027839	0.612178230081262	
14	4.5	0.202988601649777	0.639105830392143	
14.5	4.5	0.17052119479426	0.574657483362828	
15	4.5	0.116959251908613	0.427295670645047	
15.5	4.5	0.0507080389874496	0.217592662163246	
16	4.5	-0.0185498935243822	-0.0246406299999224	
16.5	4.5	-0.0812127841758316	-0.264612554496384	
17	4.5	-0.129048158222146	-0.46758205187987	
17.5	4.5	-0.156242287413422	-0.603929800420048	
18	4.5	-0.160079204875201	-0.653522977776027	
18.5	4.5	-0.141172293477763	-0.608725286978422	
19	4.5	-0.103234458590218	-0.47559850818357	
19.5	4.5	-0.0524357124467329	-0.273105077047302	
20	4.5	0.00354884066293513	-0.0304145361996263	
20.5	4.5	0.0566591933544439	0.217303082568574	
21	4.5	0.0995794056688371	0.433988378675346	
21.5	4.5	0.126720292930497	0.587962545763895	
22	4.5	0.134926130758409	0.656582653809945	
22.5	4.5	0.123817980491691	0.629594848296099	
23	4.5	0.095739182502553	0.510686078518229	
23.5	4.5	0.0553245686400075	0.316997638260448	
24	4.5	0.00876621800212873	0.0766627113388448	
24.5	4.5	-0.037111801136289	-0.17527870488601	
25	4.5	-0.0758344221978845	-0.401993704136061	
25.5	4.5	-0.102173633603048	-0.570251471552624	
26	4.5	-0.112840889597093	-0.655307287288481	
26.5	4.5	-0.106883721713077	-0.644555659928256	
27	4.5	-0.0857405270589374	-0.539411318907184	
27.5	4.5	-0.0529567556182841	-0.355135830604139	
28	4.5	-0.0136130678711596	-0.118629143222301	
28.5	4.5	0.026445072032859	0.135494930634579	
29	4.5	0.0614616678941665	0.369976640847208	
29.5	4.5	0.0865852114857074	0.550378967584753	
30	4.5	0.098530457553003	0.650153314012655	
0	5	-0.456182634599133	0	
0.5	5	-0.429124698383265	-0.0824342836188641	
1	5	-0.351089136677941	-0.145062820899547	
1.5	5	-0.231109683351704	-0.171603344070712	
2	5	-0.0830203534821942	-0.152243990107339	
2.5	5	0.0762166613339649	-0.0855281002103015	
3	5	0.22855084513073	0.0211408074073011	
3.5	5	0.356996768262683	0.15247282990359	
4	5	0.44763432440395	0.287607481370785	
4.5	5	0.491210458503022	0.403418815192345	
5	5	0.484149427587355	0.478294808774837	
5.5	5	0.428855036749919	0.495792841534748	
6	5	0.333278694676025	0.447582852475212	
6.5	5	0.20981978179834	0.335191748001404	
7	5	0.073707782144514	0.170241975791204	
7.5	5	-0.0589216595574828	-0.0268930248314054	
8	5	-0.173009938422719	-0.229848458339081	
8.5	5	-0.256368594564573	-0.410051635824798	
9	5	-0.301062385059933	-0.540971521824162	
9.5	5	-0.304219423727522	-0.602193179632168	
10	5	-0.268182287670605	-0.582689430657008	
10.5	5	-0.20000022777705	-0.482771751968216	
11	5	-0.110346918893262	-0.314392956258327	
11.5	5	-0.0120196179757215	-0.0997176716379719	
12	5	0.0817748739455493	0.131863151709192	
12.5	5	0.159120418084569	0.347859707927355	
13	5	0.210859351009795	0.517359673391606	
13.5	5	0.231646100567785	0.615567681357592	
14	5	0.220464346072146	0.627531117107841	
14.5	5	0.180559400626558	0.550485861165558	
15	5	0.118815704223381	0.394452297197028	
15.5	5	0.0446813476042658	0.18096644895677	
16	5	-0.0312019903895039	-0.0598938430458949	
16.5	5	-0.0984715075442809	-0.293773069924448	
17	5	-0.148418716067082	-0.486981693055511	
17.5	5	-0.175087984914762	-0.611400614346596	
18	5	-0.175961332135282	-0.648625336750014	
18.5	5	-0.152152662346856	-0.592732968542792	
19	5	-0.108103181657811	-0.451251858962918	
19.5	5	-0.0508372729853208	-0.244174331576472	
20	5	0.0111044174017024	-0.00113965402579281	
20.5	5	0.0688980407848337	0.242815177158333	
21	5	0.114661713621212	0.452325207100295	
21.5	5	0.142505569908314	0.596850666114363	
22	5	0.149268895710056	0.655158486947183	
22.5	5	0.134853903979377	0.618470538950767	
23	5	0.102124020360834	0.491808419967551	
23.5	5	0.0563955101334717	0.293326687490627	
24	5	0.00460643434165299	0.0517207737221962	
24.5	5	-0.0457111481653526	-0.197920720664397	
25	5	-0.0875065262810803	-0.419219001359442	
25.5	5	-0.115182068283243	-0.57981942494931	
26	5	-0.125329234890913	-0.656138521417846	
26.5	5	-0.117133615022098	-0.636844660262291	
27	5	-0.0924027560935078	-0.52455626213627	
27.5	5	-0.0552246252783353	-0.335501202060224	
28	5	-0.0113159711497467	-0.0971796708353501	
28.5	5	0.0328384452967731	0.155633581408421	
29	5	0.0709283780124347	0.385966299575006	
29.5	5	0.097707188014583	0.560062979807477	
30	5	0.109703671430078	0.652342096587065	
0	5.5	-0.269400464208692	0	
0.5	5.5	-0.244671528777019	-0.05661193971939	
1	5.5	-0.173551082257198	-0.0965017412930487	
1.5	5.5	-0.0648547076766395	-0.106091430585569	
2	5.5	0.067954311777213	-0.0775627807777743	
2.5	5.5	0.208444011208781	-0.0105005146271704	
3	5.5	0.339256418845785	0.0877243817704549	
3.5	5.5	0.444254483539436	0.202915425126395	
4	5.5	0.510501860340566	0.316221264140914	
4.5	5.5	0.52982716061792	0.407182891032592	
5	5.5	0.499779099414476	0.457176041497984	
5.5	5.5	0.42385830918661	0.452694083168257	
6	5.5	0.311004957526957	0.387930555506086	
6.5	5.5	0.174416464968965	0.266220429736677	
7	5.5	0.0298541872156685	0.100070564967089	
7.5	5.5	-0.106338981214222	-0.0902730714099262	
8	5.5	-0.219254475061796	-0.279544281763667	
8.5	5.5	-0.297211608564818	-0.441077976273301	
9	5.5	-0.333105892006292	-0.550799331452374	
9.5	5.5	-0.325150384299682	-0.590974927260801	
10	5.5	-0.27692944672849	-0.553140962017763	
10.5	5.5	-0.196774364041563	-0.439735091546882	
11	5.5	-0.0965574749209132	-0.264144859817579	
11.5	5.5	0.00992565908864263	-0.0491198615641416	
12	5.5	0.108767216144127	0.176258198576561	
12.5	5.5	0.187712691265438	0.380630875402996	
13	5.5	0.237654506728271	0.534863290612139	
13.5	5.5	0.253668418344563	0.616329543669069	
14	5.5	0.235472161868969	0.612341882576761	
14.5	5.5	0.187264750814893	0.522197399340575	
15	5.5	0.116987317550906	0.357511945374252	
15.5	5.5	0.0351213632470523	0.14075954759997	
16	5.5	-0.0468020401522157	-0.0977996025336298	
16.5	5.5	-0.117775440798631	-0.32437787049126	
17	5.5	-0.16875921297748	-0.506498784169799	
17.5	5.5	-0.193809000710231	-0.617714060069984	
18	5.5	-0.190746675441627	-0.641505638173617	
18.5	5.5	-0.161300523062876	-0.573790136697365	
19	5.5	-0.11071395111885	-0.42364151199712	
19.5	5.5	-0.0468935911122691	-0.212105222787121	
20	5.5	0.0207723544126742	0.0307436491056326	
20.5	5.5	0.0827541182712244	0.270086173787028	
21	5.5	0.130691184908434	0.471375474302304	
21.5	5.5	0.158496187437605	0.605355809355236	
22	5.5	0.163107899520111	0.652350717910397	
22.5	5.5	0.144801764890321	0.605186943331897	
23	5.5	0.107029854162191	0.470315755792848	
23.5	5.5	0.0558276180198165	0.266954282951206	
24	5.5	-0.00111672216086436	0.0243585779221211	
24.5	5.5	-0.055590692225782	-0.222385005587551	
25	5.5	-0.100021393705819	-0.437443605117163	
25.5	5.5	-0.128512017974881	-0.589457999838251	
26	5.5	-0.137610901469488	-0.656135772063436	
26.5	5.5	-0.126714257363578	-0.627541639810057	
27	5.5	-0.0980575801696351	-0.50759647528928	
27.5	5.5	-0.0563093524965991	-0.313556728966108	
28	5.5	-0.0078358088347579	-0.0735411378908398	
28.5	5.5	0.0402504568825523	0.177541548752147	
29	5.5	0.0811181698985928	0.403073810084753	
29.5	5.5	0.109174682175539	0.570078858361309	
30	5.5	0.120820191756731	0.654055206789267	
0	6	-0.0691747621786996	0	
0.5	6	-0.0474927755795214	-0.0333040761474022	
1	6	0.0146275458582514	-0.0528725638040424	
1.5	6	0.10878818222415	-0.0477351713986075	
2	6	0.222206073623933	-0.0119723992069024	
2.5	6	0.339367374839039	0.0538801663047847	
3	6	0.444033530729329	0.142565773694724	
3.5	6	0.521338803771206	0.241048207608503	
4	6	0.559707783780412	0.332530150308106	
4.5	6	0.552345839109663	0.39923526710852	
5	6	0.498112079718391	0.425507468810062	
5.5	6	0.401665603782066	0.40071736423447	
6	6	0.272870783152082	0.321483738066649	
6.5	6	0.125543537611283	0.192815366307989	
7	6	-0.0242947001846197	0.0279414405533978	
7.5	6	-0.160426370668491	-0.153197342574197	
8	6	-0.268449797374532	-0.326611770373941	
8.5	6	-0.337535706008843	-0.467706669148992	
9	6	-0.36170643698636	-0.554993352521674	
9.5	6	-0.340480877575255	-0.573503451347549	
10	6	-0.278812653263084	-0.517363853444679	
10.5	6	-0.186341926302815	-0.391105265003191	
11	6	-0.0760699123696279	-0.209458605986195	
11.5	6	0.0373617035686821	0.00438244032642894	
12	6	0.13955630285631	0.221821376543018	
12.5	6	0.218165747795734	0.412823493592482	
13	6	0.264380453855146	0.550219335487235	
13.5	6	0.273920864846604	0.613715514056677	
14	6	0.247414532742129	0.593009456944191	
14.5	6	0.190126301038098	0.489524161428363	
15	6	0.111094898606786	0.31647362917911	
15.5	6	0.0218061048449152	0.0972114939100039	
16	6	-0.0654095109581627	-0.137931013788765	
16.5	6	-0.139034764607679	-0.355883961229739	
17	6	-0.18985890828339	-0.525553432387766	
17.5	6	-0.212112524019036	-0.622330149831817	
18	6	-0.20410434510705	-0.631728931106404	
18.5	6	-0.168290619250516	-0.551613192749643	
19	6	-0.110785668875413	-0.392658431361358	
19.5	6	-0.0403971600385852	-0.176962284856556	
20	6	0.0326687743278467	0.0650204534829754	
20.5	6	0.0982470218363296	0.298791484427947	
21	6	0.147597869719423	0.490756629722046	
21.5	6	0.174549862479216	0.613092679779115	
22	6	0.176253031605416	0.647822635430699	
22.5	6	0.153451854525175	0.589496992688502	
23	6	0.110255593711909	0.446076829485239	
23.5	6	0.0534531743765549	0.237873891147765	
24	6	-0.00851907820814181	-0.0053139971478612	
24.5	6	-0.0668038918618575	-0.24846851281584	
25	6	-0.113368368809289	-0.456405381442058	
25.5	6	-0.142095258934365	-0.598885633414742	
26	6	-0.149573497686779	-0.655037625116887	
26.5	6	-0.13548714851682	-0.61643954172087	
27	6	-0.102560478529026	-0.488403856345514	
27.5	6	-0.056079802905442	-0.289265554339622	
28	6	-0.00307111478081169	-0.0477670312993641	
28.5	6	0.0487416341696552	0.20108815445693	
29	6	0.0920454962077518	0.421114174605185	
29.5	6	0.120957333855726	0.580216182904639	
30	6	0.13181192641559	0.65508743081124	
0	6.5	0.130456124454161	0	
0.5	6.5	0.148547429725301	-0.0131289907736599	
1	6.5	0.20009676536944	-0.0153485705417421	
1.5	6.5	0.277298098495105	0.00185708528955908	
2	6.5	0.368318085389477	0.0426475877961875	
2.5	6.5	0.458896249951748	0.105653693532356	
3	6.5	0.534278139011724	0.18382136934447	
3.5	6.5	0.581224175847821	0.265327900418351	
4	6.5	0.589827023101711	0.335442610695755	
4.5	6.5	0.554895926423777	0.379040322940351	
5	6.5	0.476724236742626	0.383356602227612	
5.5	6.5	0.361138315566898	0.34052014481593	
6	6.5	0.218821303789212	0.249419210210029	
6.5	6.5	0.0640010356968472	0.116553678021053	
7	6.5	-0.0873250537699645	-0.0443216215297933	
7.5	6.5	-0.219394911566515	-0.213766638745929	
8	6.5	-0.318654539010276	-0.369246814858353	
8.5	6.5	-0.375441930746826	-0.488380975482572	
9	6.5	-0.385165483940449	-0.552363413706181	
9.5	6.5	-0.34882803510545	-0.549030607767897	
10	6.5	-0.272834696964236	-0.475078252465401	
10.5	6.5	-0.16811701048794	-0.337047903469516	
11	6.5	-0.0486949919622616	-0.15087886980225	
11.5	6.5	0.0701293364962189	0.0599656803455895	
12	6.5	0.17370776851957	0.267571096881991	
12.5	6.5	0.249858518968334	0.443424896565555	
13	6.5	0.290323184344461	0.562502779814507	
13.5	6.5	0.291686177953088	0.606986142998047	
14	6.5	0.255648555064311	0.569047760924348	
14.5	6.5	0.188635006624953	0.45226575788431	
15	6.5	0.100800945813503	0.271418604972971	
15.5	6.5	0.00458425706884438	0.0506481625085908	
16	6.5	-0.0869967698325331	-0.179780600106257	
16.5	6.5	-0.162068786798822	-0.387681704589986	
17	6.5	-0.211423784042547	-0.543518869248154	
17.5	6.5	-0.229639019798321	-0.624684868499833	
18	6.5	-0.215659110400409	-0.618859344256019	
18.5	6.5	-0.172778155394704	-0.525938387096468	
19	6.5	-0.108041641612804	-0.358229751204253	
19.5	6.5	-0.0311651819906694	-0.138856660054893	
20	6.5	0.0468704465714273	0.101425328776104	
20.5	6.5	0.115349117592365	0.328558500569283	
21	6.5	0.165263643341401	0.510046122281663	
21.5	6.5	0.190481427664593	0.6196480991209	
22	6.5	0.188481442391875	0.641224066338306	
22.5	6.5	0.160574899131425	0.571154954847328	
23	6.5	0.111594783440078	0.418975076904884	
23.5	6.5	0.049112405204162	0.206104074944654	
24	6.5	-0.0176976998741677	-0.0371555642143711	
24.5	6.5	-0.0793782422921033	-0.275934746100844	
25	6.5	-0.127507792650058	-0.47581117485684	
25.5	6.5	-0.155835650521742	-0.607795906413738	
26	6.5	-0.161081367527166	-0.652566662706879	
26.5	6.5	-0.143297779649946	-0.603325534666153	
27	6.5	-0.105759575646927	-0.466854740926796	
27.5	6.5	-0.0544062684063162	-0.262604155848356	
28	6.5	0.00307041031121236	-0.0199307085806098	
28.5	6.5	0.0583575610806964	0.226119352909666	
29	6.5	0.103706635486817	0.439878817477627	
29.5	6.5	0.133006119465778	0.590243841839645	
30	6.5	0.142594188862906	0.655218271844514	
0	7	0.315614435957629	0	
0.5	7	0.32976409670983	0.00346895095112281	
1	7	0.36973964042091	0.0152358828495797	
1.5	7	0.42847135463012	0.0415635954484724	
2	7	0.495297137907392	0.0850272840825933	
2.5	7	0.55748240201857	0.143562181860682	
3	7	0.602048028834407	0.210408355726789	
3.5	7	0.617655960824968	0.274994424018767	
4	7	0.596293542243665	0.324637062013618	
4.5	7	0.534524401769584	0.346785984460105	
5	7	0.434131845927601	0.331439349587843	
5.5	7	0.302062516476741	0.273310338428972	
6	7	0.149672365805042	0.1733505793946	
6.5	7	-0.00862894284686231	0.039327606484069	
7	7	-0.15715800392563	-0.11470165452635	
7.5	7	-0.280927575640886	-0.270003449052079	
8	7	-0.367546304590042	-0.4056684640907	
8.5	7	-0.408797374885766	-0.501650363257243	
9	7	-0.40168797365924	-0.541886805906602	
9.5	7	-0.348831936247839	-0.517013597429925	
10	7	-0.258116509376351	-0.426224389640625	
10.5	7	-0.141698877274267	-0.277942220490347	
11	7	-0.0144662057449357	-0.0891394989930124	
11.5	7	0.10783728520409	0.116655055867376	
12	7	0.210570512520868	0.312420926496038	
12.5	7	0.281988063331331	0.471367246581375	
13	7	0.314634858521926	0.570781420766106	
13.5	7	0.306167737600897	0.595436854913901	
14	7	0.259506378954291	0.540038404634339	
14.5	7	0.182305576879463	0.410310986453921	
15	7	0.085830355592927	0.222526701607301	
15.5	7	-0.0166072605929767	0.00149173192420426	
16	7	-0.111435974663691	-0.222756941007735	
16.5	7	-0.186597934620291	-0.419097551288377	
17	7	-0.23307363888239	-0.559729153863527	
17.5	7	-0.245963887483406	-0.624201310132063	
18	7	-0.224996685693701	-0.602472914968444	
18.5	7	-0.17440652896437	-0.49653461473226	
19	7	-0.102218492724124	-0.320330020242725	
19.5	7	-0.019048454878202	-0.097954633516603	
20	7	0.0634069499982199	0.139637214235717	
20.5	7	0.133979511554897	0.358965106897205	
21	7	0.183518428763708	0.528783305579259	
21.5	7	0.206061433091197	0.624585678094549	
22	7	0.199538359722385	0.632197919767229	
22.5	7	0.165924691689931	0.549923824182823	
23	7	0.110839490852341	0.388915839946012	
23.5	7	0.0426579911277115	0.17169463790422	
24	7	-0.0287263874552938	-0.0709888198201425	
24.5	7	-0.09331132504962	-0.304511469672102	
25	7	-0.142368023347976	-0.495336711659466	
25.5	7	-0.169607375536316	-0.615859429902678	
26	7	-0.171975123276021	-0.648432891511926	
26.5	7	-0.149976365082915	-0.587985386131133	
27	7	-0.107497342808204	-0.442834559409896	
27.5	7	-0.051162815694252	-0.233566651054357	
28	7	0.0106692707474281	0.00987118001378688	
28.5	7	0.0691263327181327	0.252455560053137	
29	7	0.116077543285985	0.459134836870142	
29.5	7	0.145251830954062	0.59991067707866	
30	7	0.153064933935981	0.654213778029825	
0	7.5	0.473555877714209	0	
0.5	7.5	0.483613769984126	0.0162323996886162	
1	7.5	0.511603703935815	0.0384100563862009	
1.5	7.5	0.551302839232017	0.0707827049467615	
2	7.5	0.593388165767871	0.114544886470975	
2.5	7.5	0.626853655704613	0.167088941626007	
3	7.5	0.640705552925682	0.22203921601903	
3.5	7.5	0.625695636325898	0.27009655957987	
4	7.5	0.575845485303915	0.300574893956161	
4.5	7.5	0.489542227577888	0.303381372819218	
5	7.5	0.370044233533979	0.271100869526883	
5.5	7.5	0.225315805157214	0.200810414684476	
6	7.5	0.0672020452290864	0.0952770925205734	
6.5	7.5	-0.0899538562627399	-0.0367191127589898	
7	7.5	-0.231071214178926	-0.181060776278029	
7.5	7.5	-0.342237370532839	-0.319928385187814	
8	7.5	-0.412503502440891	-0.434194775306541	
8.5	7.5	-0.435328930493907	-0.506241206841501	
9	7.5	-0.409477843862329	-0.522769835958247	
9.5	7.5	-0.339244708903361	-0.477164280049346	
10	7.5	-0.233973810106968	-0.370997689737918	
10.5	7.5	-0.106932294071023	-0.214401203673982	
11	7.5	0.0263179609122062	-0.0251693064662126	
11.5	7.5	0.149837937576418	0.173331488924251	
12	7.5	0.2492688951009	0.355196804437686	
12.5	7.5	0.313575508291729	0.495551873768859	
13	7.5	0.336350090580478	0.574143958643759	
13.5	7.5	0.316512495306554	0.57842644744464	
14	7.5	0.258321154033237	0.505656663212114	
14.5	7.5	0.170702189702259	0.363658953679691	
15	7.5	0.065993268657713	0.170091035330307	
15.5	7.5	-0.0417252004920497	-0.0497317095319402	
16	7.5	-0.138486811455427	-0.266184047588935	
16.5	7.5	-0.212237620103785	-0.44939954161049	
17	7.5	-0.254341693969995	-0.573489386030735	
17.5	7.5	-0.260601880978977	-0.620302841263465	
18	7.5	-0.231671675566362	-0.582171821830021	
18.5	7.5	-0.172817336469959	-0.463216936287783	
19	7.5	-0.093076768156704	-0.278992517509012	
19.5	7.5	-0.00394127305477292	-0.0544856744905962	
20	7.5	0.0822525093869938	0.17927521993232	
20.5	7.5	0.153998310320108	0.389539379078214	
21	7.5	0.202137196496771	0.54647261941355	
21.5	7.5	0.221015844473821	0.627451698295879	
22	7.5	0.209139141036074	0.620387745647586	
22.5	7.5	0.169241928864709	0.525583438448503	
23	7.5	0.107785227411526	0.355833972377776	
23.5	7.5	0.0339603362411175	0.134732822909743	
24	7.5	-0.0416507410469562	-0.106596384092475	
24.5	7.5	-0.108566764632695	-0.333888900964119	
25	7.5	-0.157842665275642	-0.514627135125595	
25.5	7.5	-0.183253624473412	-0.622726419423145	
26	7.5	-0.18207177023958	-0.64233782436866	
26.5	7.5	-0.155339220180145	-0.570208379569066	
27	7.5	-0.107612911072175	-0.416242874499187	
27.5	7.5	-0.0462301380679014	-0.20216929124925	
28	7.5	0.0197912032593696	0.0415152749046349	
28.5	7.5	0.0810558489771673	0.279889660439523	
29	7.5	0.129111724070535	0.478624566785838	
29.5	7.5	0.157603732958536	0.60894651886087	
30	7.5	0.163104287457892	0.651828783223843	
0	8	0.593558796587976	0	
0.5	8	0.599573074033442	0.0250941126073843	
1	8	0.615748126023804	0.0540720041352416	
1.5	8	0.636782585057602	0.0894382292731194	
2	8	0.654803424659677	0.131229718179525	
2.5	8	0.660662076363178	0.176456261275287	
3	8	0.645474962837955	0.219211351181937	
3.5	8	0.602181507187387	0.251470854237698	
4	8	0.526887672305353	0.264466787138232	
4.5	8	0.419791063322594	0.25040961142619	
5	8	0.285540796926448	0.204255058797744	
5.5	8	0.132963815385983	0.125184926006522	
6	8	-0.0258217890907539	0.0175016618477467	
6.5	8	-0.176798951485199	-0.109279345771751	
7	8	-0.305769015593734	-0.241230383738752	
7.5	8	-0.400165557113266	-0.361648152372588	
8	8	-0.450718647836682	-0.453324313487173	
8.5	8	-0.45274013446854	-0.501128009133937	
9	8	-0.406848805107565	-0.494505732381326	
9.5	8	-0.319027870118812	-0.429491739538617	
10	8	-0.199996023035708	-0.309875137746233	
10.5	8	-0.063965376868513	-0.14728212539444	
11	8	0.0730577635590486	0.0399118016290779	
11.5	8	0.195211321213514	0.228747455926629	
12	8	0.288704201792917	0.394661709974374	
12.5	8	0.343481266140439	0.514879278947774	
13	8	0.354410673397063	0.571731777169113	
13.5	8	0.321840894594221	0.555407355184039	
14	8	0.251458143224259	0.465697465961653	
14.5	8	0.15346740785151	0.31243877114725	
15	8	0.0412092140015506	0.11453025280971	
15.5	8	-0.0706022695487565	-0.102387650259462	
16	8	-0.167785930769605	-0.309304033757339	
16.5	8	-0.238494707837764	-0.477805935192743	
17	8	-0.274677265862865	-0.58408858355932	
17.5	8	-0.273014647585286	-0.612428259106211	
18	8	-0.235218341310993	-0.557599836585708	
18.5	8	-0.167662642084176	-0.425860531977025	
19	8	-0.0804130862964205	-0.234320287238592	
19.5	8	0.0142079030813285	-0.00874962038467685	
20	8	0.103317801170908	0.219895682119265	
20.5	8	0.175201475765536	0.419760735340978	
21	8	0.220838016947223	0.562588232785966	
21.5	8	0.235027058887634	0.627782296250449	
22	8	0.216972712674255	0.605446308770507	
22.5	8	0.170259329258837	0.497939245986258	
23	8	0.10223690675347	0.319701703499342	
23.5	8	0.0229135401013551	0.0953493967366531	
24	8	-0.0564828954357467	-0.143717065714072	
24.5	8	-0.125070215676399	-0.363718550500378	
25	8	-0.173788136927543	-0.533298305556382	
25.5	8	-0.196585843387022	-0.628030045955686	
26	8	-0.19116552028883	-0.633979255843852	
26.5	8	-0.159190851067114	-0.549792768468902	
27	8	-0.105945026936605	-0.386998751506203	
27.5	8	-0.0394989086989611	-0.168455066285208	
28	8	0.0304838899386913	0.0748481902399277	
28.5	8	0.0941309975433011	0.308185289247461	
29	8	0.142738185739125	0.498065536463292	
29.5	8	0.169948462105818	0.617063678078606	
30	8	0.172574427631486	0.647809602109374	
0	8.5	0.667667036861721	0	
0.5	8.5	0.669871383844446	0.0301701756734972	
1	8.5	0.674946360403531	0.0624745177561523	
1.5	8.5	0.678550112528369	0.0979572020013314	
2	8.5	0.674312739516802	0.135730611538183	
2.5	8.5	0.654997580580737	0.1725832155275	
3	8.5	0.613870644050323	0.203153311260692	
3.5	8.5	0.546066943912151	0.2206757219397	
4	8.5	0.449739392220567	0.218194787412535	
4.5	8.5	0.326804140079564	0.190038782923412	
5	8.5	0.183152035903125	0.133286171995495	
5.5	8.5	0.0282714068404255	0.0489354127498412	
6	8.5	-0.125687959558239	-0.0574776029400864	
6.5	8.5	-0.265297944037765	-0.175990550172522	
7	8.5	-0.377503363608698	-0.293114580253439	
7.5	8.5	-0.451319360991403	-0.393450410833127	
8	8.5	-0.479340448303178	-0.461818848172151	
8.5	8.5	-0.458846996109723	-0.485601036225658	
9	8.5	-0.39234546714028	-0.456925262721518	
9.5	8.5	-0.287452747279682	-0.374335030928208	
10	8.5	-0.15612248957392	-0.243630466502922	
10.5	8.5	-0.0133004773053215	-0.0776856047134071	
11	8.5	0.124825642030462	0.104807474803752	
11.5	8.5	0.242760157508628	0.281552177118231	
12	8.5	0.327567333331458	0.429547754414561	
12.5	8.5	0.370430633699207	0.528284341719763	
13	8.5	0.367699107077888	0.562773654581026	
13.5	8.5	0.321283543620968	0.52595671390845	
14	8.5	0.238350324735618	0.420100360509182	
14.5	8.5	0.130353341292824	0.256926818780471	
15	8.5	0.0115314741276354	0.056397411787591	
15.5	8.5	-0.102930852215398	-0.155732444702898	
16	8.5	-0.198839030862955	-0.351283576778898	
16.5	8.5	-0.264767344134742	-0.503497234178982	
17	8.5	-0.293452037615303	-0.590815271904245	
17.5	8.5	-0.282621680718565	-0.60004880666531	
18	8.5	-0.235164263656898	-0.528458715608577	
18.5	8.5	-0.158619399192923	-0.384414718779757	
19	8.5	-0.0640735855792518	-0.186496486662531	
19.5	8.5	0.035385338587067	0.0388773898549388	
20	8.5	0.126442089897734	0.260990812507133	
20.5	8.5	0.197316620820722	0.449062798598944	
21	8.5	0.239281461704561	0.576580305765015	
21.5	8.5	0.247736459380933	0.62511200440607	
22	8.5	0.222706530556407	0.587045139147316	
22.5	8.5	0.168708079868319	0.466831607776758	
23	8.5	0.0940158092347684	0.280536591814266	
23.5	8.5	0.00944198061088914	0.0537244272702696	
24	8.5	-0.0731960569721465	-0.182042744732663	
24.5	8.5	-0.142705531594563	-0.393612878190492	
25	8.5	-0.190021725968625	-0.550938993950917	
25.5	8.5	-0.209383674177637	-0.63139064181361	
26	8.5	-0.199029391045161	-0.623056756259218	
26.5	8.5	-0.161326814255972	-0.5265517420026	
27	8.5	-0.102335668865038	-0.35504639547609	
27.5	8.5	-0.0308736172996808	-0.132498327078864	
28	8.5	0.0427734035153956	0.109683402542033	
28.5	8.5	0.108310792038133	0.337075493178029	
29	8.5	0.156859550725733	0.517150916351193	
29.5	8.5	0.182149240415172	0.623958961118107	
30	8.5	0.181319879562613	0.641897215087188	
0	9	0.691234362605027	0	
0.5	9	0.690026065240214	0.0317440266145346	
1	9	0.685194359191346	0.0641931747712714	
1.5	9	0.673359301062762	0.097222004668129	
2	9	0.649651139776861	0.129252325014459	
2.5	9	0.608727601248456	0.157006848393202	
3	9	0.545961753738095	0.175731629490916	
3.5	9	0.458606885042799	0.179885339431107	
4	9	0.346743623407245	0.164195284289279	
4.5	9	0.213842773458152	0.124896650457253	
5	9	0.0668311847746002	0.0609185494386011	
5.5	9	-0.0843801606991003	-0.0252311032955643	
6	9	-0.227867033660263	-0.127096057297246	
6.5	9	-0.351047124721484	-0.234556427708087	
7	9	-0.442243746301324	-0.334800831830419	
7.5	9	-0.492245169848745	-0.41389990760773	
8	9	-0.495639221853759	-0.458782152459029	
8.5	9	-0.451726564850507	-0.459325912881671	
9	9	-0.364868351033499	-0.410236342705158	
9.5	9	-0.244197768654596	-0.312383173729837	
10	9	-0.102710388756748	-0.173336029717146	
10.5	9	0.0441665988936149	-0.00694185858836377	
11	9	0.180353064412845	0.16807099253933	
11.5	9	0.291018613866935	0.330326192580838	
12	9	0.364364315934282	0.458595217516412	
12.5	9	0.393050450045974	0.534775879325751	
13	9	0.37508084130079	0.546622311899779	
13.5	9	0.31402396980656	0.489807024790678	
14	9	0.218537424975767	0.368972264319616	
14.5	9	0.101253796949527	0.197560500484806	
15	9	-0.0228296239802773	-0.00361538701954004	
15.5	9	-0.138249371948482	-0.208917055715978	
16	9	-0.231016590751861	-0.391224561059311	
16.5	9	-0.290348895899892	-0.525631743213013	
17	9	-0.309970397852144	-0.592975706866593	
17.5	9	-0.28881488556551	-0.582686787211278	
18	9	-0.231046863460637	-0.494525149798292	
18.5	9	-0.145405799887698	-0.338916584855499	
19	9	-0.0439683182291463	-0.135793592338811	
19.5	9	0.0595008927420787	0.0879386465780148	
20	9	0.151386118676923	0.301989276229015	
20.5	9	0.220000128743712	0.476838200733503	
21	9	0.257071660259899	0.587882988570007	
21.5	9	0.258748718248868	0.618983657552547	
22	9	0.225993168554007	0.564884972071797	
22.5	9	0.164325619345069	0.43214547586321	
23	9	0.0829674793011017	0.238409366426829	
23.5	9	-0.00649262565603711	0.0100925364888764	
24	9	-0.0917190104673077	-0.221216077588624	
24.5	9	-0.161311292122179	-0.423145935732836	
25	9	-0.206320295956411	-0.567114088916648	
25.5	9	-0.221395721479848	-0.632420823326381	
26	9	-0.205417683331737	-0.60927788828124	
26.5	9	-0.161537392537675	-0.500319855397008	
27	9	-0.0966343261573212	-0.320360969323855	
27.5	9	-0.0202768532489275	-0.0944093161618289	
28	9	0.0566604502730469	0.145798462111641	
28.5	9	0.123525546959443	0.366261879663992	
29	9	0.171350409413303	0.535550539784149	
29.5	9	0.194045481553462	0.629316267357549	
30	9	0.189168285961267	0.633830969951817	
0	9.5	0.663232520582992	0	
0.5	9.5	0.659142847303081	0.0302424417636021	
1	9.5	0.645988359722198	0.0600787970079475	
1.5	9.5	0.621320117076017	0.0885002834232399	
2	9.5	0.581713309161982	0.113464435540334	
2.5	9.5	0.523635961328623	0.131772120792339	
3	9.5	0.444450599166908	0.139324487954922	
3.5	9.5	0.343374395228451	0.131750272923866	
4	9.5	0.222224005047446	0.105310382571369	
4.5	9.5	0.0857992621237799	0.0579170144373048	
5	9.5	-0.0581886624623881	-0.00993747906285417	
5.5	9.5	-0.199671456424269	-0.0945519666966232	
6	9.5	-0.327213151775167	-0.188863501518925	
6.5	9.5	-0.429318531547816	-0.282874743806151	
7	9.5	-0.495889773782403	-0.364670912868394	
7.5	9.5	-0.519629697264871	-0.421929646580982	
8	9.5	-0.497187507395428	-0.443729500527511	
8.5	9.5	-0.429870041458021	-0.422390688191511	
9	9.5	-0.323795014251007	-0.355049103663263	
9.5	9.5	-0.189435651964511	-0.244679817143307	
10	9.5	-0.040588461665942	-0.100349705155412	
10.5	9.5	0.107123719646531	0.0634166711035981	
11	9.5	0.238034172843095	0.228142845533137	
11.5	9.5	0.338276920128803	0.373624808627234	
12	9.5	0.397455679637507	0.480597564153529	
12.5	9.5	0.409916914321939	0.533479298687766	
13	9.5	0.375454595476406	0.522791397994692	
13.5	9.5	0.29934630468406	0.446875012478332	
14	9.5	0.191706932810617	0.312606707723252	
14.5	9.5	0.0662358666190072	0.134947396035555	
15	9.5	-0.0614859745678232	-0.0646774534212451	
15.5	9.5	-0.175932579707865	-0.260995797945042	
16	9.5	-0.263554263479657	-0.428179164165177	
16.5	9.5	-0.314436689093494	-0.543364661099824	
17	9.5	-0.323484213443719	-0.589914505594107	
17.5	9.5	-0.290976826907263	-0.559935391628946	
18	9.5	-0.222432604591469	-0.455667789043154	
18.5	9.5	-0.127799197586331	-0.289503724029329	
19	9.5	-0.0200861279917544	-0.0825809725171173	
19.5	9.5	0.0863773649773947	0.137894685198697	
20	9.5	0.177826230338015	0.342259014247417	
20.5	9.5	0.242836001749573	0.502445522028943	
21	9.5	0.273759315233738	0.59592422549922	
21.5	9.5	0.267638033837849	0.608959617826269	
22	9.5	0.22647860113803	0.538706938144693	
22.5	9.5	0.156864719136076	0.393820244156903	
23	9.5	0.0689704334778958	0.193451419738495	
23.5	9.5	-0.0248838633184505	-0.0352526084374431	
24	9.5	-0.111930799648043	-0.260829235948402	
24.5	9.5	-0.180677891424085	-0.451855159775944	
25	9.5	-0.222419821317848	-0.581368921610416	
25.5	9.5	-0.232341280867701	-0.630731570758508	
26	9.5	-0.210069420321419	-0.592365125637919	
26.5	9.5	-0.159612117196459	-0.470959853799612	
27	9.5	-0.0887029212670939	-0.282954485758597	
27.5	9.5	-0.00765397682768727	-0.0543384803339357	
28	9.5	0.0721164956337758	0.18293265440084	
28.5	9.5	0.139674187022496	0.395414367294223	
29	9.5	0.186056012413178	0.552912586872092	
29.5	9.5	0.20545287382365	0.632809821912035	
30	9.5	0.195931716716298	0.623352816435458	
0	10	0.586301872883677	0	
0.5	10	0.579960648166353	0.0262050672997314	
1	10	0.560352719833555	0.0511974379532104	
1.5	10	0.525899531176474	0.0733572258062503	
2	10	0.474519640547378	0.090388611159418	
2.5	10	0.404348677321741	0.099297700217472	
3	10	0.314555728783031	0.0966702733267737	
3.5	10	0.206101658294576	0.0792336570101499	
4	10	0.0822873353676699	0.0446170135373062	
4.5	10	-0.0510328259862497	-0.0078326749093378	
5	10	-0.185648018097741	-0.0763538750499589	
5.5	10	-0.311612111948117	-0.156367668326664	
6	10	-0.418234264659678	-0.24050853369635	
6.5	10	-0.495322427951287	-0.319163046454167	
7	10	-0.534515883299865	-0.381504728512368	
7.5	10	-0.530518312529203	-0.416920677740486	
8	10	-0.482045355302479	-0.416642532472355	
8.5	10	-0.392330659300703	-0.37533617372937	
9	10	-0.269088611328768	-0.292383350987316	
9.5	10	-0.123903163022929	-0.17261059022599	
10	10	0.0289092933962971	-0.0262858290178444	
10.5	10	0.17384019944091	0.131696453719913	
11	10	0.295949050386386	0.283399257510881	
11.5	10	0.382623323202459	0.410029314037031	
12	10	0.42511002886132	0.494450983520395	
12.5	10	0.419613973319519	0.523680698960757	
13	10	0.367809505965841	0.490991241496881	
13.5	10	0.276686240409869	0.397287114707346	
14	10	0.157735262678187	0.251498219751752	
14.5	10	0.0255691479094329	0.0698687474979239	
15	10	-0.10385513423906	-0.125825781802258	
15.5	10	-0.215187090032914	-0.310940483634861	
16	10	-0.295558888201912	-0.461169474311757	
16.5	10	-0.336146124624356	-0.555870526021557	
17	10	-0.33321225262998	-0.581037301788925	
17.5	10	-0.288502564896902	-0.531479219098643	
18	10	-0.208938544062102	-0.411863758622534	
18.5	10	-0.105655107855084	-0.236425492197303	
19	10	0.00749056120045881	-0.0273303090862172	
19.5	10	0.115740894219882	0.188123598689006	
20	10	0.205350236783232	0.381112590847869	
20.5	10	0.265336852650224	0.525218505659039	
21	10	0.288846959505869	0.600137368912096	
21.5	10	0.273956445804761	0.594634207925305	
22	10	0.223812194682018	0.508304305876526	
22.5	10	0.146103766993708	0.351859521157941	
23	10	0.0519455027972957	0.145861682986498	
23.5	10	-0.0456731817855452	-0.0819548199568284	
24	10	-0.133655818820423	-0.30042389229745	
24.5	10	-0.200545408945953	-0.479244469033951	
25	10	-0.238015934031001	-0.593234792486224	
25.5	10	-0.24191315779515	-0.625939279174214	
26	10	-0.212712816929971	-0.57206342498606	
26.5	10	-0.155345145392952	-0.438369791620834	
27	10	-0.0784213325966363	-0.242881643589088	
27.5	10	0.00702190346265387	-0.0124804238172381	
28	10	0.0890798780045171	0.220785246788956	
28.5	10	0.156621803990585	0.424171651212148	
29	10	0.200791407585575	0.568866011524385	
29.5	10	0.216164026724064	0.634108085721252	
30	10	0.20140857719783	0.610212076223018	
0	10.5	0.466541849025117	0	
0.5	10.5	0.4586383786457	0.0202493926328919	
1	10.5	0.434616132408849	0.0387616335900571	
1.5	10.5	0.393681241138645	0.0535556494217471	
2	10.5	0.33495519490079	0.0622712590722005	
2.5	10.5	0.258049962722854	0.0622259091226262	
3	10.5	0.163705141394758	0.050700399812835	
3.5	10.5	0.0543529757418147	0.0254330726469978	
4	10.5	-0.0655187715509837	-0.0147556068120079	
4.5	10.5	-0.189309514604022	-0.069331696279898	
5	10.5	-0.308612094581058	-0.135556767710775	
5.5	10.5	-0.413883016441989	-0.208279422814627	
6	10.5	-0.495416132040274	-0.280116856638214	
6.5	10.5	-0.544504330188282	-0.342073801334414	
7	10.5	-0.554633784248955	-0.384569639339006	
7.5	10.5	-0.522536994724965	-0.398764358487317	
8	10.5	-0.44893798077018	-0.378004627394163	
8.5	10.5	-0.338855550251633	-0.319165986660553	
9	10.5	-0.201384848315094	-0.223656086038543	
9.5	10.5	-0.0489462555437391	-0.0978719486360201	
10	10.5	0.103935282770207	0.047030029695909	
10.5	10.5	0.24218876951764	0.19609713632021	
11	10.5	0.351908550914203	0.332210383482616	
11.5	10.5	0.422003939810263	0.438204271198704	
12	10.5	0.445571253385472	0.499206521356906	
12.5	10.5	0.420800906386993	0.50487044159491	
13	10.5	0.351287198373194	0.451161489804729	
13.5	10.5	0.24568309896648	0.3413999522468	
14	10.5	0.116726889207964	0.186350523556909	
14.5	10.5	-0.0202494040829847	0.00327631681456886	
15	10.5	-0.149149624030345	-0.185977723813812	
15.5	10.5	-0.25505344559486	-0.3576601811891	
16	10.5	-0.326020961059609	-0.489211526696902	
16.5	10.5	-0.35453058012065	-0.562368643741762	
17	10.5	-0.338364282026915	-0.565834873893015	
17.5	10.5	-0.280824790491763	-0.497114840729878	
18	10.5	-0.190255718420226	-0.363213996253199	
18.5	10.5	-0.0789266478850001	-0.180052161993786	
19	10.5	0.0385717240461195	0.0293816528835591	
19.5	10.5	0.147213051330802	0.237924230628685	
20	10.5	0.233455577362297	0.417815294056193	
20.5	10.5	0.286947441814321	0.544477619148556	
21	10.5	0.301796700392569	0.599974534957823	
21.5	10.5	0.277244317669013	0.575647171751802	
22	10.5	0.217658357114052	0.473534519147743	
22.5	10.5	0.131858092543542	0.30634052868974	
23	10.5	0.0318655755645367	0.0959125881575607	
23.5	10.5	-0.0687426520473446	-0.129593195167705	
24	10.5	-0.156659584360787	-0.3394926594575	
24.5	10.5	-0.220602500325717	-0.504788799815553	
25	10.5	-0.252765665753132	-0.602235756018276	
25.5	10.5	-0.249781694562008	-0.617673761931249	
26	10.5	-0.213070826863656	-0.548148369803436	
26.5	10.5	-0.148541475275225	-0.402490320759789	
27	10.5	-0.0656934472030621	-0.200245456773788	
27.5	10.5	0.0237447550354478	0.030922653908907	
28	10.5	0.107452037252824	0.259014461875508	
28.5	10.5	0.174197588415905	0.452142494916176	
29	10.5	0.215341134846044	0.583023783565847	
29.5	10.5	0.225949768134309	0.632878371442396	
30	10.5	0.205386169398569	0.594170734988771	
0	11	0.313056948187902	0	
0.5	11	0.304299597798567	0.0130332642027497	
1	11	0.277952509941572	0.0240570372274066	
1.5	11	0.233901141438924	0.0309498965777131	
2	11	0.172299325517945	0.0314492019197645	
2.5	11	0.0940071025352838	0.0232658722851509	
3	11	0.00105919107504916	0.00436651097272472	
3.5	11	-0.102949845479989	-0.0266010393022027	
4	11	-0.212672074504573	-0.0698089732312462	
4.5	11	-0.321087096870271	-0.123783227110459	
5	11	-0.419898205384447	-0.185091070141616	
5.5	11	-0.500232550375625	-0.248295347890431	
6	11	-0.553579964600225	-0.306254274662961	
6.5	11	-0.572857671725174	-0.350790828178285	
7	11	-0.553455303255695	-0.373688478240305	
7.5	11	-0.49410245395759	-0.367901671605455	
8	11	-0.39741244044728	-0.32881278711022	
8.5	11	-0.269990519545717	-0.255333676858005	
9	11	-0.122048569670173	-0.150647748195739	
9.5	11	0.0334659000751502	-0.0224213041081447	
10	11	0.182149694306558	0.117621725145184	
10.5	11	0.30969418161714	0.254777478140475	
11	11	0.40352148036269	0.373006211802687	
11.5	11	0.454299963118292	0.456958619419835	
12	11	0.457137838661919	0.494122458084368	
12.5	11	0.412286904965359	0.47678393696021	
13	11	0.325246235970769	0.40349862740309	
13.5	11	0.206230397952535	0.279814122551334	
14	11	0.0690490004662996	0.118077302434658	
14.5	11	-0.0704771102235316	-0.0637181812232927	
15	11	-0.19637375726157	-0.243950424353466	
15.5	11	-0.294415868362428	-0.400026563957859	
16	11	-0.353834213570328	-0.511343417394184	
16.5	11	-0.368607278526215	-0.562150923093748	
17	11	-0.338169625832831	-0.543908027554186	
17.5	11	-0.267441752990713	-0.456770634516932	
18	11	-0.166173669412254	-0.309956666503625	
18.5	11	-0.0476836332890021	-0.120881327466754	
19	11	0.072847251358668	0.0868735331383971	
19.5	11	0.180305308735343	0.28652258319339	
20	11	0.261550308263692	0.451596145296437	
20.5	11	0.307051127951486	0.559543952118794	
21	11	0.312040637389521	0.594921549358587	
21.5	11	0.277043002790599	0.55169790632019	
22	11	0.207709719046913	0.434331211031265	
22.5	11	0.113992102972511	0.257422788663292	
23	11	0.00876544644211286	0.0439547979464788	
23.5	11	-0.0939082299607806	-0.177681467848755	
24	11	-0.180645480446745	-0.37748217700234	
24.5	11	-0.240486553703322	-0.527940187700513	
25	11	-0.266290561503589	-0.607896685173959	
25.5	11	-0.255600102769622	-0.605587151419918	
26	11	-0.210867786938575	-0.520434770011386	
26.5	11	-0.139023950049772	-0.363311991564058	
27	11	-0.0504536421151319	-0.155202503201984	
27.5	11	0.0424703810598789	0.0755782033145497	
28	11	0.127094004423707	0.297237320789819	
28.5	11	0.192193276125643	0.478907953801806	
29	11	0.2294595961215	0.594987005215151	
29.5	11	0.234561176105812	0.628792176712779	
30	11	0.207643951000009	0.575009224457983	
0	11.5	0.137291348366863	0	
0.5	11.5	0.12836808359268	0.00521711237743336	
1	11.5	0.101719612522194	0.00836869675798074	
1.5	11.5	0.0577916008591632	0.00737970949950025	
2	11.5	-0.00242104538123887	2.16229278355392E-4	
2.5	11.5	-0.0770630020004239	-0.0149609235792534	
3	11.5	-0.163104370791169	-0.0395277132766474	
3.5	11.5	-0.25611785817112	-0.074039572976942	
4	11.5	-0.350234741341246	-0.117847649685173	
4.5	11.5	-0.438342805962293	-0.168777366780489	
5	11.5	-0.51255116019277	-0.222967413691142	
5.5	11.5	-0.564900396718836	-0.274955660923817	
6	11.5	-0.588249422222305	-0.318065899070473	
6.5	11.5	-0.577230275168835	-0.345099861539546	
7	11.5	-0.529136483216352	-0.349280515936862	
7.5	11.5	-0.44460410855899	-0.325335343873467	
8	11.5	-0.32795992236096	-0.270563243496093	
8.5	11.5	-0.18714719576745	-0.185705534318288	
9	11.5	-0.0331922037777833	-0.075447012756775	
9.5	11.5	0.120763214217842	0.0515906781971772	
10	11.5	0.260774520956394	0.183436908546582	
10.5	11.5	0.373609426475818	0.305930652774905	
11	11.5	0.448283531765833	0.40434752318851	
11.5	11.5	0.477420436470176	0.465307826197564	
12	11.5	0.458251685959188	0.478714255826453	
12.5	11.5	0.39310961806298	0.439437227630805	
13	11.5	0.289325799933664	0.348476339116639	
13.5	11.5	0.158521923267707	0.213379751489227	
14	11.5	0.0153590428745892	0.0477944773432801	
14.5	11.5	-0.124115808213449	-0.129861628018091	
15	11.5	-0.244329534374642	-0.298487118308888	
15.5	11.5	-0.332020641518905	-0.436904557878302	
16	11.5	-0.377822681452724	-0.526656905846688	
16.5	11.5	-0.377389021661471	-0.554611334000894	
17	11.5	-0.331909704892841	-0.514992354689184	
17.5	11.5	-0.24794723586314	-0.410525016416509	
18	11.5	-0.136605224903575	-0.252477860846453	
18.5	11.5	-0.0121304206669263	-0.0595409120426711	
19	11.5	0.109876849823682	0.144363384204254	
19.5	11.5	0.214416590468741	0.33308170177144	
20	11.5	0.28895743936015	0.481661884160713	
20.5	11.5	0.324979542214298	0.569755343418793	
21	11.5	0.318994059905567	0.584514240260202	
21.5	11.5	0.272909620905736	0.522560130921862	
22	11.5	0.193701632474044	0.390715816966267	
22.5	11.5	0.0924319205660152	0.205355723737807	
23	11.5	-0.0172485816597966	-0.00957962806197728	
23.5	11.5	-0.120913878622615	-0.225669167191033	
24	11.5	-0.20525279183353	-0.413798013846767	
24.5	11.5	-0.259785355865487	-0.548135467885476	
25	11.5	-0.278181324188679	-0.609752596288197	
25.5	11.5	-0.259011170507732	-0.589363600063325	
26	11.5	-0.205837143681289	-0.48878556367104	
26.5	11.5	-0.126640966163004	-0.320882380836574	
27	11.5	-0.0326735597075359	-0.107967600704414	
27.5	11.5	0.0631112773582846	0.121141429430407	
28	11.5	0.147823318117228	0.33503049833447	
28.5	11.5	0.210362258920435	0.504024625401672	
29	11.5	0.24287221855396	0.604349944506352	
29.5	11.5	0.241732422317794	0.621531226151741	
30	11.5	0.207957524818332	0.552532641636421	
0	12	-0.0477998805137511	0	
0.5	12	-0.0562578124086692	-0.00257198923989049	
1	12	-0.0813571001770581	-0.00708888028561494	
1.5	12	-0.122218630935495	-0.0154299239044783	
2	12	-0.177208624330033	-0.0293019009512379	
2.5	12	-0.243740999616705	-0.0500638229695881	
3	12	-0.318100177108326	-0.0784804208689	
3.5	12	-0.395359971891952	-0.114431347998881	
4	12	-0.469466372478262	-0.156630694920748	
4.5	12	-0.533529215176663	-0.202430026929076	
5	12	-0.580333301316743	-0.247782083076634	
5.5	12	-0.603038762646192	-0.28742855345768	
6	12	-0.596000209704386	-0.315344446353351	
6.5	12	-0.555601434792173	-0.325427514758461	
7	12	-0.480983374586101	-0.312371141192753	
7.5	12	-0.374541976919048	-0.272612031957469	
8	12	-0.242091221655869	-0.205209494744276	
8.5	12	-0.0926234461537057	-0.112499092022601	
9	12	0.0623500038529508	-3.75285873556161E-4	
9.5	12	0.209836683054495	0.121903571656455	
10	12	0.336681326260496	0.242432424469378	
10.5	12	0.431018814636916	0.347865826647728	
11	12	0.483685826456481	0.424998668241354	
11.5	12	0.489407496531671	0.462533927433154	
12	12	0.447592812155701	0.452799187011826	
12.5	12	0.362613873492282	0.393154902097891	
13	12	0.243504964623371	0.286856774429287	
13.5	12	0.103090070107995	0.14319243339018	
14	12	-0.0433775111943034	-0.0231967954565982	
14.5	12	-0.17991270201982	-0.193786283210041	
15	12	-0.291632908109951	-0.348290071201452	
15.5	12	-0.366503757452583	-0.467187700804436	
16	12	-0.396775308917072	-0.534331660648196	
16.5	12	-0.379921355652956	-0.539276000844885	
17	12	-0.318953776684263	-0.47898185079736	
17.5	12	-0.222061594623063	-0.358622114949591	
18	12	-0.101610473814076	-0.191318773386851	
18.5	12	0.0273785244287061	0.00321183458151561	
19	12	0.14908321153808	0.20097679049873	
19.5	12	0.248834593559093	0.376715201150706	
20	12	0.314923078678484	0.507213885542284	
20.5	12	0.340025708960602	0.574484522883175	
21	12	0.322071429709877	0.56835573867271	
21.5	12	0.264433768327521	0.488096582304035	
22	12	0.175427677860607	0.342808357093743	
22.5	12	0.0671781355907838	0.150484770301232	
23	12	-0.0459897524890503	-0.0641759656837701	
23.5	12	-0.14942693437885	-0.272944824745254	
24	12	-0.230056345124503	-0.447811522192835	
24.5	12	-0.27804050108421	-0.564805622808914	
25	12	-0.28800412215033	-0.607359167498498	
25.5	12	-0.259655376446851	-0.568729639258353	
26	12	-0.197730205919895	-0.453120828611847	
26.5	12	-0.111274760481804	-0.275312832869128	
27	12	-0.0123690076867136	-0.0588177013418577	
27.5	12	0.085531774160601	0.167214436607378	
28	12	0.169411549281118	0.371932325273138	
28.5	12	0.228419514871231	0.527029006128779	
29	12	0.255277525460877	0.61070600736037	
29.5	12	0.247184493004216	0.610794190063411	
30	12	0.206103374605362	0.526577329474629	
0	12.5	-0.228683467757969	0	
0.5	12.5	-0.236132786676519	-0.00977248797161413	
1	12.5	-0.258096908404778	-0.0212340804039007	
1.5	12.5	-0.293391657773768	-0.0359574949383708	
2	12.5	-0.339947934780091	-0.0552571497590742	
2.5	12.5	-0.394712707783309	-0.0800070093020658	
3	12.5	-0.453589276535923	-0.110422478771612	
3.5	12.5	-0.511475122729262	-0.145833139654562	
4	12.5	-0.562447057619637	-0.184493283712417	
4.5	12.5	-0.600122256415613	-0.223489277932593	
5	12.5	-0.618193187078694	-0.258802337972712	
5.5	12.5	-0.611099331637199	-0.2855702053117	
6	12.5	-0.574765014662533	-0.298562375792485	
6.5	12.5	-0.507306795559969	-0.292844809530303	
7	12.5	-0.409601063979772	-0.264567882700185	
7.5	12.5	-0.285606207897944	-0.21177363566121	
8	12.5	-0.142355031316305	-0.135093158545253	
8.5	12.5	0.0104297659507344	-0.0381988719930978	
9	12.5	0.161095672675558	0.072106613091948	
9.5	12.5	0.297141163654819	0.186243286087198	
10	12.5	0.406511685575972	0.29266711789637	
10.5	12.5	0.478965246350726	0.379092236306943	
11	12.5	0.50733929075678	0.433998464212564	
11.5	12.5	0.488549694428676	0.448240047445617	
12	12.5	0.42417534254397	0.416532694635902	
12.5	12.5	0.320526152668625	0.338587967576348	
13	12.5	0.188153593766369	0.21969098673168	
13.5	12.5	0.0408331284867594	0.0705784932191899	
14	12.5	-0.105881725676665	-0.093436845533516	
14.5	12.5	-0.236373557057003	-0.254044683884856	
15	12.5	-0.336741364716623	-0.39205959596196	
15.5	12.5	-0.396428065599758	-0.489837315846467	
16	12.5	-0.409487731193957	-0.533671050850121	
16.5	12.5	-0.375324366767254	-0.515832760104569	
17	12.5	-0.29879678783777	-0.435950260296198	
17.5	12.5	-0.189662635229038	-0.301483893950034	
18	12.5	-0.0614187187633578	-0.127178560440211	
18.5	12.5	0.0703264313821961	0.0664958980170623	
19	12.5	0.189749348058864	0.255759288430965	
19.5	12.5	0.282741522344129	0.416504477755719	
20	12.5	0.338628754616074	0.527467841443247	
20.5	12.5	0.351460722406478	0.573158936347777	
21	12.5	0.320705030515369	0.546134348820135	
21.5	12.5	0.251255868223341	0.448273251621382	
22	12.5	0.152755770158226	0.290836913108469	
22.5	12.5	0.0383182113998638	0.0932555863203303	
23	12.5	-0.0771830270246221	-0.119237781697869	
23.5	12.5	-0.179035122639767	-0.31884144042721	
24	12.5	-0.254568076511439	-0.478868732967092	
24.5	12.5	-0.294752751641618	-0.577386753192255	
25	12.5	-0.295308653695441	-0.600304330747848	
25.5	12.5	-0.257180396976128	-0.543465005969574	
26	12.5	-0.186325819548154	-0.413426673563005	
26.5	12.5	-0.0928501078128343	-0.226784573706665	
27	12.5	0.0103932211462674	-0.00809478284793515	
27.5	12.5	0.109543675095187	0.213346593280719	
28	12.5	0.191582628876926	0.407446061036223	
28.5	12.5	0.246042514832717	0.547443014034556	
29	12.5	0.266350220933234	0.613654644899863	
29.5	12.5	0.250629837143098	0.59630402140149	
30	12.5	0.201864342720532	0.497017718770133	
0	13	-0.392217809146531	0	
0.5	13	-0.398227811707979	-0.0159150793700692	
1	13	-0.415807262089261	-0.0331697275012184	
1.5	13	-0.443591272304417	-0.0529576494113992	
2	13	-0.479271379196704	-0.0761678135652554	
2.5	13	-0.519579110236863	-0.103207740100664	
3	13	-0.560322947328532	-0.133818327302252	
3.5	13	-0.596521249452152	-0.166905977429563	
4	13	-0.622664614027064	-0.200431610189911	
4.5	13	-0.633121840960855	-0.231402835398368	
5	13	-0.622676959721967	-0.256011696994658	
5.5	13	-0.587155145178018	-0.269944639686227	
6	13	-0.524068142006286	-0.268864853861924	
6.5	13	-0.433190416759128	-0.249033625285699	
7	13	-0.316970129210737	-0.208002493299014	
7.5	13	-0.180686904260614	-0.14527874807211	
8	13	-0.0322917415598421	-0.0628497944440684	
8.5	13	0.118098848294896	0.0345475324719342	
9	13	0.259036665183462	0.139505790093706	
9.5	13	0.378837298420509	0.242426545612825	
10	13	0.466826872984479	0.332397660475629	
10.5	13	0.514597007544467	0.398401462924941	
11	13	0.51710951045564	0.430725226320401	
11.5	13	0.473497823361691	0.422395916852254	
12	13	0.387439419170026	0.370433640873528	
12.5	13	0.267019959416655	0.276719558327581	
13	13	0.124070749982091	0.148307169419343	
13.5	13	-0.0269716984707772	-0.00293108788201931	
14	13	-0.170570350842409	-0.161343938912787	
14.5	13	-0.29178956377065	-0.309152130464657	
15	13	-0.377993291077191	-0.428538205166447	
15.5	13	-0.420329668314802	-0.503924290893084	
16	13	-0.414810424740291	-0.524138150911257	
16.5	13	-0.36283791644726	-0.484158858641631	
17	13	-0.271097944850007	-0.386168947086467	
17.5	13	-0.150814898791045	-0.239717727816353	
18	13	-0.0164470705993769	-0.0609121517807844	
18.5	13	0.116026531825109	0.129317062541627	
19	13	0.231020946624819	0.307693265688718	
19.5	13	0.315224786425491	0.451519509930823	
20	13	0.359208160431899	0.541675901567214	
20.5	13	0.358553946896744	0.565281801082776	
21	13	0.314366026569286	0.517641455004108	
21.5	13	0.233086741527741	0.403172614220982	
22	13	0.125644353023429	0.235145292819905	
22.5	13	0.0060380077789285	0.0342159351303114	
23	13	-0.110458867250205	-0.174090412871213	
23.5	13	-0.209245637837269	-0.36264437425293	
24	13	-0.278240826108425	-0.506301326704882	
24.5	13	-0.309389521531597	-0.585332588155887	
25	13	-0.299638012743211	-0.5882207596447	
25.5	13	-0.251251937803126	-0.513413697517741	
26	13	-0.171440807749813	-0.369763741821504	
26.5	13	-0.0713432145006048	-0.175553937127201	
27	13	0.0354888486625879	0.0437924905012187	
27.5	13	0.134902627098291	0.259036289460247	
28	13	0.214012180707985	0.441044541935879	
28.5	13	0.262873257359675	0.564780711416906	
29	13	0.275745379635948	0.612809163348323	
29.5	13	0.251777970616983	0.57781582354005	
30	13	0.19503582075793	0.463773305626465	
0	13.5	-0.526590812215657	0	
0.5	13.5	-0.53086021280557	-0.0206427103074016	
1	13.5	-0.543190754413106	-0.0422213253185823	
1.5	13.5	-0.562152096801108	-0.0655142818392798	
2	13.5	-0.58537681962965	-0.0909817274532356	
2.5	13.5	-0.609610037000802	-0.118603937324286	
3	13.5	-0.630821887979093	-0.147731709663476	
3.5	13.5	-0.644411489160139	-0.176972734321834	
4	13.5	-0.64552164902783	-0.204146522136624	
4.5	13.5	-0.629466238142219	-0.226342847828687	
5	13.5	-0.592249215239422	-0.240112294884123	
5.5	13.5	-0.531129904836713	-0.241801654251744	
6	13.5	-0.44516788517327	-0.228023006430303	
6.5	13.5	-0.335667356804827	-0.196216779860749	
7	13.5	-0.206438782869668	-0.145241006419466	
7.5	13.5	-0.0638069538491381	-0.075897228221762	
8	13.5	0.0836806399936342	0.00870642596383503	
8.5	13.5	0.225855476673248	0.103048495047225	
9	13.5	0.351807632087529	0.199413684970437	
9.5	13.5	0.450968082944434	0.28846865596329	
10	13.5	0.514280950400705	0.360172426156889	
10.5	13.5	0.535327508620238	0.404943291252444	
11	13.5	0.511255275259276	0.414951876068007	
11.5	13.5	0.443376715863792	0.385371035287013	
12	13.5	0.33733310269247	0.315395889433094	
12.5	13.5	0.202767041065496	0.208856759552367	
13	13.5	0.0525066223413156	0.0742857841782587	
13.5	13.5	-0.098672421248966	-0.0756382421672125	
14	13.5	-0.235581335903841	-0.225259980226586	
14.5	13.5	-0.34427862842269	-0.357635783814271	
15	13.5	-0.413659013626486	-0.456558581298581	
15.5	13.5	-0.436772759080249	-0.508671964142162	
16	13.5	-0.411701929182926	-0.505390427237513	
16.5	13.5	-0.341868733226552	-0.444345360847647	
17	13.5	-0.235718325283053	-0.330120064301559	
17.5	13.5	-0.105795745105334	-0.174118482653314	
18	13.5	0.0326857212700855	0.00647761378263003	
18.5	13.5	0.163619983541596	0.190583777450788	
19	13.5	0.271914518414806	0.355719337410041	
19.5	13.5	0.345293077469632	0.480842986935609	
20	13.5	0.375768404307777	0.549150819651624	
20.5	13.5	0.36059654183845	0.55045381730831	
21	13.5	0.302587517130818	0.482788843194079	
21.5	13.5	0.20972784874978	0.353005251308715	
22	13.5	0.0941580732910733	0.176198359357378	
22.5	13.5	-0.0293681718513934	-0.0259851582142929	
23	13.5	-0.145349154707921	-0.227987227731628	
23.5	13.5	-0.239486693508025	-0.403601772231327	
24	13.5	-0.300474624763096	-0.529439646853929	
24.5	13.5	-0.321394602732509	-0.588128382607891	
25	13.5	-0.300540338299766	-0.570799014686697	
25.5	13.5	-0.241565758767904	-0.478494966474849	
26	13.5	-0.15294096299307	-0.3222750274715	
26.5	13.5	-0.0467905477825785	-0.121956424759903	
27	13.5	0.0627302018996813	0.0963685650575208	
27.5	13.5	0.161305471401676	0.303734245382174	
28	13.5	0.236328063363996	0.47217628517862	
28.5	13.5	0.278521573181506	0.578556229985473	
29	13.5	0.283103812827296	0.60780537074513	
29.5	13.5	0.25034203874351	0.55512513030761	
30	13.5	0.185432595983564	0.426815612993012	
0	14	-0.622158985985169	0	
0.5	14	-0.624524354445808	-0.0237230081920998	
1	14	-0.631150869150643	-0.0479603723242646	
1.5	14	-0.640644661701707	-0.073071784953933	
2	14	-0.650737576510045	-0.0991113511551755	
2.5	14	-0.65838646699583	-0.125688227136483	
3	14	-0.659940424093521	-0.151853431902716	
3.5	14	-0.651392458289394	-0.176034490147062	
4	14	-0.628722920554259	-0.196043949208367	
4.5	14	-0.588326520572058	-0.209186845919719	
5	14	-0.527495587435125	-0.212484138790237	
5.5	14	-0.444912723184041	-0.203013725507064	
6	14	-0.341090242581454	-0.1783494640389	
6.5	14	-0.218685595842811	-0.137054819753366	
7	14	-0.0826242398131315	-0.0791658125082955	
7.5	14	0.0600244619870826	-0.00658274929669194	
8	14	0.200447297709096	0.0767137553552047	
8.5	14	0.328757987200641	0.164696722651202	
9	14	0.434894713269771	0.249625672341284	
9.5	14	0.509662680985235	0.322688857638723	
10	14	0.545809127026622	0.374918126805608	
10.5	14	0.538999682368032	0.398290483245386	
11	14	0.488562876640012	0.386887235204637	
11.5	14	0.397885821895101	0.337952469924602	
12	14	0.274378121119891	0.252684140062746	
12.5	14	0.128969543676671	0.136607379578987	
13	14	-0.0248356354778479	-5.78738151229435E-4	
13.5	14	-0.172265844926495	-0.145726463750625	
14	14	-0.298816808832507	-0.283504460245117	
14.5	14	-0.391841148582064	-0.398088944607353	
15	14	-0.442002721776711	-0.475093688033522	
15.5	14	-0.444411498328584	-0.503498359905733	
16	14	-0.399285352079418	-0.477311424060358	
16.5	14	-0.312037410299771	-0.396716781586122	
17	14	-0.192755612089341	-0.268503832002964	
17.5	14	-0.0551165111918211	-0.105664260099975	
18	14	0.0851516165791532	0.0738540040801502	
18.5	14	0.212080444212912	0.249128448588747	
19	14	0.311331965503309	0.398762010827885	
19.5	14	0.37189805895382	0.503597331883159	
20	14	0.387415653329933	0.549291501917739	
20.5	14	0.356927924535316	0.528394845633024	
21	14	0.284989009635193	0.44162473980287	
21.5	14	0.181091524060794	0.298119227747239	
22	14	0.0584822402770527	0.114584505072707	
22.5	14	-0.067489648643501	-0.0866013465414762	
23	14	-0.181285770789006	-0.280118872078965	
23.5	14	-0.269111920767197	-0.440937562516674	
24	14	-0.320625687004582	-0.547627645561833	
24.5	14	-0.330200186321455	-0.585305977192313	
25	14	-0.297582157977694	-0.547801045423767	
25.5	14	-0.227860691298005	-0.43871392153065	
26	14	-0.130752317787132	-0.271192676606348	
26.5	14	-0.0192972959902794	-0.0664093140114763	
27	14	0.0918611928996776	0.149092472111728	
27.5	14	0.188388835757625	0.346848507551735	
28	14	0.258112319458328	0.50027309724588	
28.5	14	0.29256982191946	0.588292864851191	
29	14	0.288058654448401	0.59831095822968	
29.5	14	0.246046308067973	0.528076447314723	
30	14	0.172896264782833	0.386174959558203	
0	14.5	-0.672128256214078	0	
0.5	14.5	-0.672563934566542	-0.0250527612670641	
1	14.5	-0.673439035025752	-0.0502120572052651	
1.5	14.5	-0.673481457889034	-0.0754435573225624	
2	14.5	-0.670653271215049	-0.100439790374767	
2.5	14.5	-0.662284045906079	-0.124507616902316	
3	14.5	-0.645273135610453	-0.146490675932952	
3.5	14.5	-0.616367326571523	-0.164745722810413	
4	14.5	-0.572511333302191	-0.177192886373555	
4.5	14.5	-0.511255197653418	-0.181456461790476	
5	14.5	-0.431186933593554	-0.175103809247356	
5.5	14.5	-0.332343792072861	-0.15597540108821	
6	14.5	-0.21654469130585	-0.122580652658137	
6.5	14.5	-0.087582779730974	-0.0745148159307556	
7	14.5	0.0487770185760759	-0.0128357432395001	
7.5	14.5	0.185034485407556	0.0596701975979798	
8	14.5	0.312438142086264	0.138402875561259	
8.5	14.5	0.421698189040494	0.217100206836217	
9	14.5	0.503874976260139	0.28825736164676	
9.5	14.5	0.551357411603045	0.343807260755387	
10	14.5	0.558821278241964	0.376013900881589	
10.5	14.5	0.524045427613606	0.378488020925632	
11	14.5	0.44846747369762	0.347200031990772	
11.5	14.5	0.337381128271711	0.281344840256869	
12	14.5	0.199713474022811	0.183912581272881	
12.5	14.5	0.0473686478621945	0.0618411874505604	
13	14.5	-0.105821085780022	-0.0743293696033077	
13.5	14.5	-0.245442112691068	-0.211319496093777	
14	14.5	-0.358003785391046	-0.334435101324543	
14.5	14.5	-0.432429515357275	-0.429228649373988	
15	14.5	-0.461353754426722	-0.483307026138644	
15.5	14.5	-0.442056907890482	-0.488055819734342	
16	14.5	-0.376905896108718	-0.44003768163864	
16.5	14.5	-0.273223037122517	-0.341844478556131	
17	14.5	-0.142573859794133	-0.20223883123385	
17.5	14.5	4.63021381139523E-4	-0.0355051212456062	
18	14.5	0.139913157239723	0.13996683796879	
18.5	14.5	0.26022618003458	0.303734064566319	
19	14.5	0.348081992319272	0.435759243447268	
19.5	14.5	0.393961677678676	0.518974000606737	
20	14.5	0.393284835297358	0.54160920668058	
20.5	14.5	0.346964581235125	0.498964756485886	
21	14.5	0.26130156804768	0.394347812590433	
21.5	14.5	0.147220402526725	0.239006577112456	
22	14.5	0.0189353030782184	0.0510147758121748	
22.5	14.5	-0.107794215324169	-0.146796308707431	
23	14.5	-0.217602348545899	-0.329625623089677	
23.5	14.5	-0.297407943935015	-0.473866972172557	
24	14.5	-0.338018252568675	-0.560239566686166	
24.5	14.5	-0.335241148769383	-0.57645971978225	
25	14.5	-0.290363253412561	-0.519073688373266	
25.5	14.5	-0.209932373795417	-0.394171359029521	
26	14.5	-0.104872361733028	-0.216843425949883	
26.5	14.5	0.010954886177534	-0.00941252766731459	
27	14.5	0.122553507394347	0.201361180844884	
27.5	14.5	0.215729229889622	0.387751237699222	
28	14.5	0.278904715900027	0.524759196519592	
28.5	14.5	0.304579077135656	0.593533262236072	
29	14.5	0.290243177171066	0.584035474513499	
29.5	14.5	0.238634521862156	0.496571870753575	
30	14.5	0.157303089826264	0.341946835548269	
0	15	-0.673028429477808	0	
0.5	15	-0.671638318446771	-0.0246545570276606	
1	15	-0.667096925227303	-0.0490475905383081	
1.5	15	-0.658320350170912	-0.0727982518704743	
2	15	-0.643601202626865	-0.0952985710412012	
2.5	15	-0.620761545986864	-0.115630086839548	
3	15	-0.58737225623836	-0.132519731745913	
3.5	15	-0.541037085784709	-0.14435090054845	
4	15	-0.479731271205583	-0.1492443057745	
4.5	15	-0.402173105501878	-0.145218147558083	
5	15	-0.30819444889402	-0.130427700577449	
5.5	15	-0.199065279687238	-0.103471096349581	
6	15	-0.0777208903226495	-0.0637324697344088	
6.5	15	0.0511593296149867	-0.011718378951038	
7	15	0.181263830502072	0.0506682424652564	
7.5	15	0.304976413257804	0.119977096608579	
8	15	0.413919239524304	0.191238215903754	
8.5	15	0.499681588718289	0.258208446879375	
9	15	0.554674107492066	0.313850861024701	
9.5	15	0.573021588781499	0.351027412495865	
10	15	0.551389023436433	0.363347858751166	
10.5	15	0.489629666393522	0.346082889062822	
11	15	0.391152595562724	0.297022813221197	
11.5	15	0.262931199708943	0.217150800594135	
12	15	0.115111475850668	0.111005727439623	
12.5	15	-0.0397739472833889	-0.0133640786983828	
13	15	-0.187929171447304	-0.14490984314614	
13.5	15	-0.315650705651701	-0.27054837772351	
14	15	-0.41077188332044	-0.376513129311295	
14.5	15	-0.464029689530429	-0.449954325573064	
15	15	-0.470184969893494	-0.480600782048479	
15.5	15	-0.428746171506313	-0.462265949964639	
16	15	-0.344186730926385	-0.393979114288333	
16.5	15	-0.225602949114349	-0.280552431167519	
17	15	-0.0858261147972235	-0.132454391439198	
17.5	15	0.059928569616683	0.0350556741398014	
18	15	0.195732062859138	0.203479394705335	
18.5	15	0.30674037391139	0.353165826499895	
19	15	0.380908529670704	0.465695280002513	
19.5	15	0.410408840716655	0.526264255139634	
20	15	0.392572815007399	0.525753507674862	
20.5	15	0.330230426638132	0.462182572740688	
21	15	0.231392732686646	0.341318344990544	
21.5	15	0.108305136957322	0.176306257830759	
22	15	-0.0240214696390161	-0.0136817980925166	
22.5	15	-0.149626423577105	-0.205654740869002	
23	15	-0.253539662632175	-0.375612883220022	
23.5	15	-0.323605389019521	-0.501614417129952	
24	15	-0.351959328475964	-0.566698079187233	
24.5	15	-0.335971478014312	-0.561262870395687	
25	15	-0.278532785092138	-0.484561742584912	
25.5	15	-0.187647353747204	-0.345072416087686	
26	15	-0.0753808154373887	-0.159652320821327	
26.5	15	0.0437012276944414	0.0484525102717851	
27	15	0.154404334014864	0.252515003652322	
27.5	15	0.242844898155284	0.425787360637613	
28	15	0.298208034787456	0.545061814578359	
28.5	15	0.314096860617761	0.59385058014894	
29	15	0.289299807610678	0.564740711317972	
29.5	15	0.227879012904137	0.46057956767164	
30	15	0.138572141159246	0.294297663904386	
0	15.5	-0.62494807575296	0	
0.5	15.5	-0.621950150885318	-0.0226661461203129	
1	15.5	-0.612662628362765	-0.044762330829185	
1.5	15.5	-0.596236226842667	-0.0656255577516241	
2	15.5	-0.571362149390803	-0.0844196499154066	
2.5	15.5	-0.536431820908679	-0.10008133159214	
3	15.5	-0.489757555576343	-0.111306190247745	
3.5	15.5	-0.429846210669974	-0.116587359332543	
4	15.5	-0.355710103623212	-0.114316732385454	
4.5	15.5	-0.267190005730869	-0.102952451420697	
5	15.5	-0.165255580642205	-0.0812471105734804	
5.5	15.5	-0.0522413926417544	-0.048519240608514	
6	15.5	0.068026174092018	-0.00493776674036445	
6.5	15.5	0.19025220570891	0.0482224073706502	
7	15.5	0.307876992905746	0.10840302016645	
7.5	15.5	0.413472355637714	0.171713439327498	
8	15.5	0.499318885119402	0.233052466159965	
8.5	15.5	0.55812560500221	0.286426499154137	
9	15.5	0.583827407153996	0.325464440346042	
9.5	15.5	0.572374292973064	0.344098980349676	
10	15.5	0.5224139235156	0.337351731929028	
10.5	15.5	0.435768391302102	0.302131267290878	
11	15.5	0.317619182685344	0.237933850985346	
11.5	15.5	0.17634085492202	0.147331265704839	
12	15.5	0.0229618311970462	0.0361417245869814	
12.5	15.5	-0.129724155376123	-0.0867907723792867	
13	15.5	-0.268325604913251	-0.2102381574525	
13.5	15.5	-0.380187201383224	-0.321624543692201	
14	15.5	-0.454746231352221	-0.408370626918184	
14.5	15.5	-0.484752269993473	-0.459404928978593	
15	15.5	-0.467195181527921	-0.466659448453915	
15.5	15.5	-0.403811196222048	-0.426347775171742	
16	15.5	-0.301080203002249	-0.339831160687984	
16.5	15.5	-0.169684938660977	-0.213914208873097	
17	15.5	-0.0234677328457538	-0.0604743865813023	
17.5	15.5	0.122015273031085	0.104588105972941	
18	15.5	0.251187506287971	0.26300154644056	
18.5	15.5	0.350200005326257	0.396207189500114	
19	15.5	0.408526029038166	0.487635929331837	
19.5	15.5	0.420204903830585	0.524890436144877	
20	15.5	0.384574200812108	0.501537016302689	
20.5	15.5	0.306387704759001	0.41824296776537	
21	15.5	0.195290163123809	0.283065790737039	
21.5	15.5	0.0646994209265266	0.110802986287742	
22	15.5	-0.0697779421331813	-0.078567030266806	
22.5	15.5	-0.192209940941387	-0.262197125240478	
23	15.5	-0.288255052036775	-0.417169735166979	
23.5	15.5	-0.346893483240535	-0.523433510353395	
24	15.5	-0.361756274599422	-0.566493479067973	
24.5	15.5	-0.331882606229876	-0.539484036575653	
25	15.5	-0.261806318466429	-0.444320154667297	
25.5	15.5	-0.16095712952011	-0.291733612399682	
26	15.5	-0.0424495204222254	-0.100144355585178	
26.5	15.5	0.0785886925784161	0.106526285392425	
27	15.5	0.186935966976409	0.301845188964647	
27.5	15.5	0.269199664037375	0.460285088633219	
28	15.5	0.315495239794439	0.560623188916637	
28.5	15.5	0.320666442849591	0.588860452288271	
29	15.5	0.284890262895693	0.540251276197299	
29.5	15.5	0.213590422631405	0.420141871491841	
30	15.5	0.11667352398226	0.243469708077976	
0	16	-0.531513784736167	0	
0.5	16	-0.527218604185531	-0.0193235104176223	
1	16	-0.514126235946916	-0.0378416674282307	
1.5	16	-0.491648346588586	-0.0546844695356717	
2	16	-0.45891061263519	-0.0688656123004961	
2.5	16	-0.414908340362283	-0.0792565956953621	
3	16	-0.358715230869148	-0.0845985139807657	
3.5	16	-0.289732893519287	-0.0835613122588558	
4	16	-0.207961746292109	-0.0748561858381664	
4.5	16	-0.114266352594963	-0.0574003002733347	
5	16	-0.0106015027584055	-0.0305242294093174	
5.5	16	0.0998387518238082	0.00579775749442732	
6	16	0.2125866020479	0.0507246853967679	
6.5	16	0.322011974181506	0.102371486469663	
7	16	0.421599146777007	0.157719540101865	
7.5	16	0.504389529343751	0.212655153899278	
8	16	0.563569407408658	0.262166204910076	
8.5	16	0.593157762007663	0.300709744825939	
9	16	0.588727513363748	0.322739625195313	
9.5	16	0.548077376972401	0.323355840616856	
10	16	0.471764298921329	0.299010233395131	
10.5	16	0.363410598352513	0.248181054796093	
11	16	0.229716525879346	0.171916220354013	
11.5	16	0.0801372480688778	0.0741456891841909	
12	16	-0.0737792371103589	-0.0383206001586118	
12.5	16	-0.219354229243179	-0.15616143300563	
13	16	-0.343959283308429	-0.26828765995988	
13.5	16	-0.436298779681786	-0.362916117243191	
14	16	-0.487652632674954	-0.428877034482561	
14.5	16	-0.492929564873573	-0.457011768166336	
15	16	-0.451391973065135	-0.441486435009044	
15.5	16	-0.366942860405661	-0.380837061507223	
16	16	-0.247911170418763	-0.278577201631743	
16.5	16	-0.106329258298529	-0.14324019180211	
17	16	0.0432416188782954	0.0122079397527968	
17.5	16	0.185222909794646	0.171569383518751	
18	16	0.304704696351273	0.317128566002373	
18.5	16	0.3891133132509	0.431699453981588	
19	16	0.42966113000762	0.500765224506385	
19.5	16	0.422397097873686	0.514436603188063	
20	16	0.368718674420357	0.468957768407025	
20.5	16	0.275267230857417	0.367529154873225	
21	16	0.153202836991906	0.220291945239247	
21.5	16	0.0169312876065335	0.0434214269185633	
22	16	-0.117573514656373	-0.142606827267179	
22.5	16	-0.234654539249409	-0.315398289172179	
23	16	-0.320836167809135	-0.453390355108515	
23.5	16	-0.366438281988217	-0.538628818921184	
24	16	-0.366737049782159	-0.559203483096366	
24.5	16	-0.322523299410987	-0.511003117217583	
25	16	-0.23998329567246	-0.398524805023103	
25.5	16	-0.129911633213905	-0.23458783665424	
26	16	-0.00635096160264202	-0.0389436944686396	
26.5	16	0.115172752449831	0.164077087651611	
27	16	0.219597603440859	0.348603786916513	
27.5	16	0.294208969021934	0.490568283035761	
28	16	0.330218597114549	0.570913802834442	
28.5	16	0.323837674071113	0.578233534364039	
29	16	0.27670667817229	0.510465088715174	
29.5	16	0.195627828786003	0.375382719690483	
30	16	0.0916364588334671	0.189784875568335	
0	16.5	-0.399616045438806	0	
0.5	16.5	-0.394400824384453	-0.0149389527321307	
1	16.5	-0.378638329529886	-0.0289172826579905	
1.5	16.5	-0.352008341244657	-0.040937944148683	
2	16.5	-0.314076402933546	-0.0499431914910504	
2.5	16.5	-0.264436511451773	-0.0548139069015233	
3	16.5	-0.202897544376913	-0.0544023691334646	
3.5	16.5	-0.129698198039528	-0.0476053352207322	
4	16.5	-0.0457291635189588	-0.0334796440441564	
4.5	16.5	0.0472645581825556	-0.011396074736037	
5	16.5	0.146532656162741	0.0187807668147357	
5.5	16.5	0.248252730159687	0.0565073363813497	
6	16.5	0.347577866326763	0.100399428755568	
6.5	16.5	0.438820838681229	0.148127776179999	
7	16.5	0.515784110194685	0.196405948413525	
7.5	16.5	0.572227262064555	0.241100866029967	
8	16.5	0.602443229361909	0.277485124077998	
8.5	16.5	0.601894335638162	0.300633074940416	
9	16.5	0.567841688152005	0.305940760424876	
9.5	16.5	0.499890188881162	0.28972601309627	
10	16.5	0.400368969778248	0.249842972379702	
10.5	16.5	0.274475266947205	0.186228910978785	
11	16.5	0.130129042784984	0.101294450239497	
11.5	16.5	-0.0224851204006019	7.38435466047044E-5	
12	16.5	-0.171675986812078	-0.109928661649929	
12.5	16.5	-0.305251327121919	-0.219228033287371	
13	16.5	-0.411681947653939	-0.317172480604524	
13.5	16.5	-0.481305097579947	-0.393024061833816	
14	16.5	-0.507430936081794	-0.437201591953218	
14.5	16.5	-0.487214349631622	-0.442544127615769	
15	16.5	-0.4221706618678	-0.405431250254265	
15.5	16.5	-0.31824709083277	-0.326594963798749	
16	16.5	-0.185409197344684	-0.211480023517369	
16.5	16.5	-0.0367578841496077	-0.0700544475129612	
17	16.5	0.112749008406036	0.0839641356308182	
17.5	16.5	0.247843344498201	0.234425003752404	
18	16.5	0.354593977695864	0.36448474029429	
18.5	16.5	0.421965433586769	0.458583777592077	
19	16.5	0.443099816583274	0.504422209931066	
19.5	16.5	0.416158691988126	0.494677285689882	
20	16.5	0.344608485937913	0.428218127832391	
20.5	16.5	0.236896607855306	0.31062121681657	
21	16.5	0.105538555393325	0.153869037525798	
21.5	16.5	-0.0342903515863735	-0.0247846730237467	
22	16.5	-0.166500737612544	-0.20468898706725	
22.5	16.5	-0.275968171969904	-0.364209626677514	
23	16.5	-0.35031920447592	-0.483397946558816	
23.5	16.5	-0.381404415014631	-0.54657888356784	
24	16.5	-0.366272795768839	-0.544513046751705	
24.5	16.5	-0.307520631791603	-0.475826173384314	
25	16.5	-0.212964401946093	-0.347481360283799	
25.5	16.5	-0.0946715926516519	-0.174186837417652	
26	16.5	0.032535091227642	0.0232298394560263	
26.5	16.5	0.152916499357572	0.220309558244683	
27	16.5	0.251769630084325	0.392015812367231	
27.5	16.5	0.317248262691868	0.515970549334787	
28	16.5	0.341820773005427	0.575446667176918	
28.5	16.5	0.323179249780651	0.561708360431628	
29	16.5	0.264483537533025	0.475363498036692	
29.5	16.5	0.173909035648653	0.326514138590631	
30	16.5	0.0635569447735442	0.133647160622882	
0	17	-0.238902093991569	0	
0.5	17	-0.233182127567759	-0.00987577326778756	
1	17	-0.215992524125613	-0.0187168946026378	
1.5	17	-0.187270987148012	-0.025478525271751	
2	17	-0.147000917159644	-0.0291060794640803	
2.5	17	-0.0953345450705529	-0.0285559467676607	
3	17	-0.032749442967355	-0.022844076100651	
3.5	17	0.0397782094604536	-0.0111266200198473	
4	17	0.120605289804554	0.00718796061777916	
4.5	17	0.207284217625795	0.0323020341971116	
5	17	0.296484447497332	0.0638808128040024	
5.5	17	0.384000448571243	0.100913755021488	
6	17	0.464869001628515	0.141611445038773	
6.5	17	0.533609582409809	0.183366873197721	
7	17	0.584588315777403	0.222808768902776	
7.5	17	0.612489470660688	0.255968263337318	
8	17	0.612860505523649	0.278568393391896	
8.5	17	0.582679688869837	0.286429436685271	
9	17	0.520882065786284	0.275963455009393	
9.5	17	0.428772705589697	0.244711325569209	
10	17	0.310257906279071	0.191858218717551	
10.5	17	0.171836548467389	0.11865239747299	
11	17	0.022314992406604	0.0286504483881414	
11.5	17	-0.127761754492537	-0.072278298943456	
12	17	-0.26693537051629	-0.176233762220742	
12.5	17	-0.383853260936804	-0.273866739804354	
13	17	-0.468386662023959	-0.355233546178905	
13.5	17	-0.512729819856897	-0.410854536276677	
14	17	-0.512351560306935	-0.432868389958462	
14.5	17	-0.466675316528789	-0.416144852813189	
15	17	-0.379384806607734	-0.359205034381236	
15.5	17	-0.258288812816606	-0.264804459167412	
16	17	-0.114726471061272	-0.140061486443679	
16.5	17	0.0374511909573528	0.00393891829697725	
17	17	0.183233649163984	0.153073291784724	
17.5	17	0.308000665794868	0.291576016244007	
18	17	0.399100163552746	0.403770596454225	
18.5	17	0.447271337603845	0.475944228247113	
19	17	0.447738774834416	0.49813643034026	
19.5	17	0.400834373085324	0.465603001225017	
20	17	0.312054532488738	0.379739049870584	
20.5	17	0.191524924637899	0.248298980715646	
21	17	0.0529164707061217	0.0848321542342502	
21.5	17	-0.0880749214500774	-0.0926486749877399	
22	17	-0.21551479393833	-0.263645518758297	
22.5	17	-0.315074454205074	-0.407584698005976	
23	17	-0.375711610368926	-0.506370715728826	
23.5	17	-0.390980079174322	-0.546759898894113	
24	17	-0.359802286651978	-0.522233556728845	
24.5	17	-0.286601450461388	-0.434098598864208	
25	17	-0.180768187618616	-0.291631646726671	
25.5	17	-0.0555191599681334	-0.11120079967623	
26	17	0.0737173505465405	0.0855672729969363	
26.5	17	0.191192499941701	0.274375993462239	
27	17	0.282770650216278	0.431293658437773	
27.5	17	0.33766384091449	0.535850890747017	
28	17	0.349747862086048	0.573792375126858	
28.5	17	0.318292247034925	0.539104186548925	
29	17	0.248010160821326	0.435020686455077	
29.5	17	0.14842073365027	0.273841464793271	
30	17	0.032604704773192	0.0755434714967727	
0	17.5	-0.0610726794918105	0	
0.5	17.5	-0.0552719873585541	-0.00452124192050529	
1	17.5	-0.0379193697585312	-0.00801085619558745	
1.5	17.5	-0.00918543896518593	-0.00944989255183065	
2	17.5	0.0305737378149844	-0.00785344170432775	
2.5	17.5	0.0807175197995897	-0.00230826093300774	
3	17.5	0.140198868046995	0.0079680327427638	
3.5	17.5	0.207436612163822	0.0235443669806582	
4	17.5	0.280202663789873	0.0446729899731559	
4.5	17.5	0.355547770188359	0.0711738659714133	
5	17.5	0.429789979388952	0.102320720410474	
5.5	17.5	0.498587587534974	0.13674799389533	
6	17.5	0.557112369424785	0.17240154935794	
6.5	17.5	0.600329203977615	0.206556750750402	
7	17.5	0.62337525028596	0.235924480942003	
7.5	17.5	0.622016739336025	0.256858190590268	
8	17.5	0.593145990628593	0.265663222094981	
8.5	17.5	0.535267676022305	0.258994304242219	
9	17.5	0.448914045188584	0.234309988287299	
9.5	17.5	0.336926013074003	0.190336349098674	
10	17.5	0.204542311221028	0.127479399863381	
10.5	17.5	0.059252989340635	0.0481192716506557	
11	17.5	-0.089604121288015	-0.0432783031729815	
11.5	17.5	-0.231496653950695	-0.140284895649595	
12	17.5	-0.355561280840357	-0.234895348781674	
12.5	17.5	-0.451606809354021	-0.318173926548792	
13	17.5	-0.511159590788896	-0.381121023669504	
13.5	17.5	-0.528436877785638	-0.415683638869254	
14	17.5	-0.501129286379867	-0.415800741047006	
14.5	17.5	-0.430883749529521	-0.378353271078954	
15	17.5	-0.323403506379916	-0.303882561010546	
15.5	17.5	-0.188119936319608	-0.196953454764054	
16	17.5	-0.0374386316627073	-0.066070024877629	
16.5	17.5	0.114386393231966	0.0768996454832111	
17	17.5	0.252647434081092	0.217772541832281	
17.5	17.5	0.36370389281707	0.341491246452483	
18	17.5	0.43646126234868	0.433812240007502	
18.5	17.5	0.463634706683615	0.483050280542867	
19	17.5	0.442639264649023	0.481660571452593	
19.5	17.5	0.375985028931558	0.427441161481989	
20	17.5	0.271109259002473	0.324168589504494	
20.5	17.5	0.1396423713059	0.181538648348222	
21	17.5	-0.00382662527291232	0.0143655559103584	
21.5	17.5	-0.143356045565647	-0.158912664481791	
22	17.5	-0.263449355243258	-0.318279276158272	
22.5	17.5	-0.350835676928279	-0.444507755181067	
23	17.5	-0.396019081415177	-0.521569266564041	
23.5	17.5	-0.394404825125551	-0.538769344251268	
24	17.5	-0.346857617610253	-0.492320679803498	
24.5	17.5	-0.259613618019711	-0.386115935178403	
25	17.5	-0.143546230849504	-0.231557008826434	
25.5	17.5	-0.0128661608948736	-0.0464146288297153	
26	17.5	0.11659170905484	0.147180191674792	
26.5	17.5	0.229287754438255	0.325390433570512	
27	17.5	0.311867442019179	0.465653633023132	
27.5	17.5	0.354786154839515	0.549610669607336	
28	17.5	0.353464222697841	0.565594597407398	
28.5	17.5	0.308824695023984	0.510333452211076	
29	17.5	0.227143437723906	0.389611996150871	
29.5	17.5	0.11922819061328	0.217766985480392	
30	17.5	-9.70913241605347E-4	0.0160425985093357	
0	18	0.1209663711096	0	
0.5	18	0.126443332090013	7.40389861352931E-4	
1	18	0.142757624149465	0.00244095544996987	
1.5	18	0.169542489775594	0.00603064589737108	
2	18	0.206132505476888	0.0123694161917946	
2.5	18	0.251490869996538	0.0221985151843249	
3	18	0.304124390352792	0.036075685591719	
3.5	18	0.362002143863893	0.0542954460761283	
4	18	0.422496856561376	0.076798806154508	
4.5	18	0.482369490049256	0.103081442341441	
5	18	0.537816713854941	0.132113946293102	
5.5	18	0.584597292865451	0.162291441316403	
6	18	0.618246632737073	0.19143172155584	
6.5	18	0.634378912795571	0.216840184471101	
7	18	0.629064041437525	0.235455499575644	
7.5	18	0.599253304238651	0.244081903733236	
8	18	0.543214744654504	0.239702555468606	
8.5	18	0.460929039822986	0.219854541823894	
9	18	0.354390967612518	0.183031627234785	
9.5	18	0.227762270234623	0.129067922351361	
10	18	0.087329933409114	0.0594468449309609	
10.5	18	-0.0587601810711625	-0.0225225791345673	
11	18	-0.20100170141993	-0.111714075232203	
11.5	18	-0.329238024224966	-0.201414126318181	
12	18	-0.433535320928624	-0.283787077281229	
12.5	18	-0.505142086128018	-0.350558750433887	
13	18	-0.537438109838357	-0.393868858337216	
13.5	18	-0.526764532497922	-0.407210766328909	
14	18	-0.473027855730708	-0.386351809854932	
14.5	18	-0.379985755780872	-0.330113195807693	
15	18	-0.255150850486105	-0.240889301324414	
15.5	18	-0.109287900479039	-0.12480398780633	
16	18	0.0444737605342994	0.00856384878708272	
16.5	18	0.191842851748989	0.146904630676831	
17	18	0.31877067624141	0.276314015236941	
17.5	18	0.412911470548264	0.382742856553841	
18	18	0.464975165913305	0.453611029613767	
18.5	18	0.469810884966742	0.47939698718235	
19	18	0.427081445041786	0.45499863279637	
19.5	18	0.341429877499574	0.380671008384719	
20	18	0.222094500678451	0.262383637293117	
20.5	18	0.081993200444249	0.111502545825336	
21	18	-0.0636374274332719	-0.0562173653164564	
21.5	18	-0.198904795120946	-0.222254385741002	
22	18	-0.309039116984665	-0.367394502308563	
22.5	18	-0.382081268876691	-0.474024568526737	
23	18	-0.41027642980079	-0.52836465581425	
23.5	18	-0.390999496130059	-0.522348760088855	
24	18	-0.327090355015502	-0.454890099945006	
24.5	18	-0.226546215112556	-0.332331669352708	
25	18	-0.101596068612578	-0.16797814867672	
25.5	18	0.0327406927108494	0.0192793748850722	
26	18	0.160443362345913	0.207113770346341	
26.5	18	0.266412065121717	0.372445475147998	
27	18	0.338287959631284	0.494334402380643	
27.5	18	0.367945525715096	0.556711547434894	
28	18	0.352468909377409	0.55058562343095	
28.5	18	0.294486867231477	0.475413448908274	
29	18	0.201820440867533	0.339420797609555	
29.5	18	0.0864840974297096	0.158791682260972	
30	18	-0.0368364242660245	-0.0442079001243088	
0	18.5	0.294036641204091	0	
0.5	18.5	0.298830489207297	0.00555316762927241	
1	18.5	0.313043257445354	0.0119386803926589	
1.5	18.5	0.3361571411622	0.0199439495129515	
2	18.5	0.367273218658344	0.0302621476645047	
2.5	18.5	0.405065655696068	0.0434352422459612	
3	18.5	0.447733243588101	0.0597881751717757	
3.5	18.5	0.49296266449001	0.0793559764183277	
4	18.5	0.537919987248433	0.101809192125506	
4.5	18.5	0.579287251219578	0.126386796482714	
5	18.5	0.613359103849366	0.151849153687449	
5.5	18.5	0.636209971813703	0.17646588238975	
6	18.5	0.64393509004387	0.198053881913985	
6.5	18.5	0.632959203583477	0.214078622932239	
7	18.5	0.600395670508944	0.221826648402433	
7.5	18.5	0.544427264375082	0.218649048424327	
8	18.5	0.46466980106247	0.202264979546884	
8.5	18.5	0.362472579114081	0.171102202501869	
9	18.5	0.241107233324095	0.124639763567419	
9.5	18.5	0.105800299772894	0.0637083723841104	
10	18.5	-0.0364247371437119	-0.0093011365448675	
10.5	18.5	-0.177113097646891	-0.0903697521403278	
11	18.5	-0.306946826265904	-0.173962489549137	
11.5	18.5	-0.416484559776689	-0.253344246080942	
12	18.5	-0.497016378908237	-0.3210994102248	
12.5	18.5	-0.541454764067798	-0.36982739890857	
13	18.5	-0.545167114833847	-0.392957117893556	
13.5	18.5	-0.506649631662973	-0.385597066815613	
14	18.5	-0.427948657376374	-0.345318858462653	
14.5	18.5	-0.314754496852223	-0.272764295203019	
15	18.5	-0.176123280028477	-0.171972743755366	
15.5	18.5	-0.0238219096932255	-0.0503475547717718	
16	18.5	0.128664655741729	0.0817832731099851	
16.5	18.5	0.267380857350509	0.212009325485271	
17	18.5	0.379282359600917	0.327026501366457	
17.5	18.5	0.45360606275117	0.414063284639105	
18	18.5	0.483072263690657	0.46239159018796	
18.5	18.5	0.464771582691256	0.464740948958223	
19	18.5	0.400616770302702	0.418428010828348	
19.5	18.5	0.297283708915682	0.326031310448414	
20	18.5	0.165622344303715	0.195484022732056	
20.5	18.5	0.0195805347796443	0.0395215598499748	
21	18.5	-0.125255673440336	-0.125500512092051	
21.5	18.5	-0.253350844720295	-0.281319165767816	
22	18.5	-0.350949071126019	-0.409830676013298	
22.5	18.5	-0.407641370220381	-0.495274758177135	
23	18.5	-0.417581690018952	-0.526266222460508	
23.5	18.5	-0.380197486034755	-0.497404788447399	
24	18.5	-0.300297228132002	-0.410230349223449	
24.5	18.5	-0.187547797204365	-0.273361371587752	
25	18.5	-0.0553710897220835	-0.101750997866274	
25.5	18.5	0.0806182699843203	0.0848926861722527	
26	18.5	0.204452796511943	0.26436314999362	
26.5	18.5	0.301710037418172	0.414631644617489	
27	18.5	0.361237392173158	0.516617032203548	
27.5	18.5	0.376490100684257	0.556693996244333	
28	18.5	0.346313399997903	0.528601496839135	
28.5	18.5	0.275066905658586	0.434476752261119	
29	18.5	0.172070493999629	0.284843509630783	
29.5	18.5	0.0504361591461569	0.0975147768454263	
30	18.5	-0.0745714358180545	-0.10448708624908	
0	19	0.445636642670174	0	
0.5	19	0.449454341405706	0.00961150701845519	
1	19	0.460703141004377	0.0198855209884526	
1.5	19	0.478764072973004	0.0314308989316451	
2	19	0.502587372717735	0.0447468792170372	
2.5	19	0.530672472257651	0.0601634367900594	
3	19	0.561053789408695	0.0777784423420419	
3.5	19	0.591304580075344	0.0973946334129724	
4	19	0.618572349554853	0.118462321259089	
4.5	19	0.639658769102439	0.14003662885653	
5	19	0.65115437335789	0.160760332605022	
5.5	19	0.649633355427668	0.178884440870512	
6	19	0.631906637411186	0.192337876585044	
6.5	19	0.595322537925949	0.198854558970912	
7	19	0.538094637043266	0.196160585527145	
7.5	19	0.459627063251742	0.182216272703941	
8	19	0.360799857515865	0.155498167654367	
8.5	19	0.244172838049966	0.115295926209166	
9	19	0.114066865300187	0.0619897059948146	
9.5	19	-0.0235124591628406	-0.00273277312860508	
10	19	-0.161131536932112	-0.0757623409986069	
10.5	19	-0.290371323174151	-0.152596569335371	
11	19	-0.402439532382958	-0.227538334538656	
11.5	19	-0.488913093169689	-0.294075902089392	
12	19	-0.542549334591777	-0.345433272374398	
12.5	19	-0.558086601891681	-0.375254184294963	
13	19	-0.532944594246523	-0.378358145423361	
13.5	19	-0.467734150566559	-0.35148593834896	
14	19	-0.366496911722255	-0.293939064915523	
14.5	19	-0.236617322650621	-0.208015785138233	
15	19	-0.0883813265502261	-0.099157866314484	
15.5	19	0.0658051477765367	0.0242527114298701	
16	19	0.212483453207555	0.151470614682787	
16.5	19	0.338401904557033	0.270315355742382	
17	19	0.431843354360462	0.368379673701174	
17.5	19	0.483877420284681	0.434401321337082	
18	19	0.489391366897595	0.459646013233035	
18.5	19	0.447768589228791	0.439130174825182	
19	19	0.363115828928065	0.372513943786905	
19.5	19	0.243986918490247	0.264519706729139	
20	19	0.102607134248052	0.124778341257108	
20.5	19	-0.0463383213861737	-0.0329299230852044	
21	19	-0.187232912259824	-0.191997661022935	
21.5	19	-0.305211779407483	-0.334756256362936	
22	19	-0.387810286300492	-0.444498843703745	
22.5	19	-0.426384909083937	-0.507524673448664	
23	19	-0.417132588824949	-0.514948198940862	
23.5	19	-0.361576299662018	-0.464027545438011	
24	19	-0.266444319059517	-0.358811939922335	
24.5	19	-0.142941738181242	-0.209982576931492	
25	19	-0.00548657947129889	-0.0338582547860417	
25.5	19	0.129949766261268	0.149355699932292	
26	19	0.247705999828412	0.317893072625568	
26.5	19	0.334276832875846	0.451059061310052	
27	19	0.37991718259954	0.531846220485577	
27.5	19	0.379805774968027	0.549195898566169	
28	19	0.334620219288418	0.499596244463457	
28.5	19	0.250446313213688	0.387779952050329	
29	19	0.138026222775355	0.2263923846874	
29.5	19	0.011433000834731	0.0346308028690735	
30	19	-0.113667968429259	-0.164008452370451	
0	19.5	0.564840269706497	0	
0.5	19.5	0.567471013685388	0.0126778262224679	
1	19.5	0.575140628102464	0.025821885576394	
1.5	19.5	0.587180166731035	0.0398408589895922	
2	19.5	0.602472867890933	0.0550278307827363	
2.5	19.5	0.619457462114861	0.0715020658891859	
3	19.5	0.636144265553553	0.0891524350594408	
3.5	19.5	0.650153866665393	0.107586329587156	
4	19.5	0.658788657296883	0.126090112442731	
4.5	19.5	0.659146199348295	0.143609132890237	
5	19.5	0.648280241552329	0.158756594180691	
5.5	19.5	0.62341008768085	0.169860591886993	
6	19.5	0.582172213714935	0.175056973597127	
6.5	19.5	0.522900097461154	0.172432007164151	
7	19.5	0.444910039622074	0.160213148083645	
7.5	19.5	0.34876346726398	0.136998785649331	
8	19.5	0.236471117082773	0.102009444216262	
8.5	19.5	0.111602873961601	0.055334628641099	
9	19.5	-0.0207300635842831	-0.00185726804478609	
9.5	19.5	-0.154046006951542	-0.0671823137295383	
10	19.5	-0.280828814322001	-0.137013268592348	
10.5	19.5	-0.393023988546675	-0.206590197086969	
11	19.5	-0.482669593383529	-0.270287050831818	
11.5	19.5	-0.542616191770737	-0.322034635283202	
12	19.5	-0.567271700739875	-0.355879391252347	
12.5	19.5	-0.553293831399138	-0.366635004642211	
13	19.5	-0.500147211490149	-0.35056306442399	
13.5	19.5	-0.410446265488923	-0.306003206528121	
14	19.5	-0.290019298573283	-0.233865641363392	
14.5	19.5	-0.147653532100729	-0.137902205028839	
15	19.5	0.00548680636304254	-0.0246874375324586	
15.5	19.5	0.156740023437025	0.0967315834273569	
16	19.5	0.293056974833502	0.215520895605118	
16.5	19.5	0.402240716175439	0.320042008185585	
17	19.5	0.474190173126044	0.399048375811036	
17.5	19.5	0.502010392374166	0.442974879223382	
18	19.5	0.482855805470869	0.44517202663208	
18.5	19.5	0.418393427465215	0.402925978803797	
19	19.5	0.314808853793553	0.318114924691604	
19.5	19.5	0.1823260281141	0.197382813953637	
20	19.5	0.0342668998540487	0.0517611339643245	
20.5	19.5	-0.114267161951919	-0.10426646892681	
21	19.5	-0.247960960420588	-0.254190683751427	
21.5	19.5	-0.35293046646247	-0.381258774385746	
22	19.5	-0.418261643500056	-0.47041941931353	
22.5	19.5	-0.437261285050779	-0.510199720487231	
23	19.5	-0.408264273042473	-0.494274031404094	
23.5	19.5	-0.334888232291574	-0.422505373863097	
24	19.5	-0.225688611208122	-0.301292039346311	
24.5	19.5	-0.0932376645412007	-0.143129892278567	
25	19.5	0.0472788641310295	0.0346036724094632	
25.5	19.5	0.179792247518581	0.211536860154707	
26	19.5	0.289209148269942	0.366660561066015	
26.5	19.5	0.36317766726028	0.48088100342126	
27	19.5	0.393546780609549	0.539452221450545	
27.5	19.5	0.377337689250819	0.533970685181044	
28	19.5	0.317101964766282	0.463654659092927	
28.5	19.5	0.220614782013334	0.335710205571027	
29	19.5	0.0999330774394687	0.164695691285228	
29.5	19.5	-0.0300720510602713	-0.0290760324144694	
30	19.5	-0.153532198781138	-0.221930249636874	
0	20	0.643079895678791	0	
0.5	20	0.644404850122756	0.0145948311477062	
1	20	0.648155410674802	0.0294488790908148	
1.5	20	0.653661908237099	0.0447642746709792	
2	20	0.659820450870318	0.0606300131052984	
2.5	20	0.665116047854479	0.0769686083420851	
3	20	0.667663843498435	0.0934882793320914	
3.5	20	0.665275667288889	0.109644980602748	
4	20	0.655558876947669	0.124620098667343	
4.5	20	0.636052688473421	0.137320791777075	
5	20	0.604403748451923	0.146410331967412	
5.5	20	0.55857770428306	0.150375005697531	
6	20	0.497097310636708	0.147631819429896	
6.5	20	0.419290789039297	0.136677288110508	
7	20	0.325527598631261	0.116272061101922	
7.5	20	0.217413532036392	0.0856494801309894	
8	20	0.097914240032056	0.0447291194422986	
8.5	20	-0.0286230629406079	-0.00569002373838992	
9	20	-0.156575107493103	-0.0637865046351244	
9.5	20	-0.279291342826173	-0.126654719314007	
10	20	-0.389488504882913	-0.190352769563099	
10.5	20	-0.479776804256998	-0.250080435100309	
11	20	-0.543285321287567	-0.300495202616613	
11.5	20	-0.574336608078582	-0.336157650717909	
12	20	-0.569106043978883	-0.352078368456734	
12.5	20	-0.526192642876215	-0.344319317879705	
13	20	-0.447026861086744	-0.310585957995704	
13.5	20	-0.336048859384573	-0.250735487003627	
14	20	-0.200607946679091	-0.167123884334562	
14.5	20	-0.0505596588621091	-0.0647219214708748	
15	20	0.102431080990501	0.0490513605345323	
15.5	20	0.245837326214429	0.16480085786373	
16	20	0.367390808281052	0.271920500286358	
16.5	20	0.456270601172631	0.359598811454097	
17	20	0.504235983670579	0.417974210706931	
17.5	20	0.506574502672556	0.439317904562735	
18	20	0.46274613707384	0.419102949646891	
18.5	20	0.3766296710647	0.356815210680707	
19	20	0.25631611320961	0.25637792785689	
19.5	20	0.113442533456636	0.126096509220906	
20	20	-0.0378872587491596	-0.0219186274867234	
20.5	20	-0.182497506173828	-0.172831013407026	
21	20	-0.305710145079229	-0.310572606396032	
21.5	20	-0.394920029381377	-0.419606175904793	
22	20	-0.440996630862279	-0.486760251806835	
22.5	20	-0.439344475126387	-0.502914923864949	
23	20	-0.390486972031107	-0.46431729001415	
23.5	20	-0.300088846576235	-0.373335040865617	
24	20	-0.178395696462761	-0.238513998205074	
24.5	20	-0.039137994721527	-0.073884918510024	
25	20	0.101987253251626	0.102442444671997	
25.5	20	0.229089403189714	0.270265640007356	
26	20	0.327907877185261	0.409640295784423	
26.5	20	0.387470901243315	0.503318873530233	
27	20	0.401387764990673	0.538972869839472	
27.5	20	0.36861279158528	0.510904401466969	
28	20	0.29358014975282	0.421003071692987	
28.5	20	0.185683766915865	0.278789146449743	
29	20	0.0581567921273892	0.100494958388321	
29.5	20	-0.073519744445137	-0.0927403795268542	
30	20	-0.193488924428489	-0.277368362666016	
0	20.5	0.674758214795587	0	
0.5	20.5	0.674753767732216	0.0152919200217231	
1	20.5	0.674529544434709	0.0306401295155204	
1.5	20.5	0.673459650223933	0.0460480182615968	
2	20.5	0.670524469381499	0.0614154018880541	
2.5	20.5	0.664349413106381	0.0764927509574747	
3	20.5	0.653265351436425	0.0908438097682819	
3.5	20.5	0.635395358582258	0.103821062388526	
4	20.5	0.608771620933736	0.11455936710516	
4.5	20.5	0.571484228924821	0.121993509763603	
5	20.5	0.521860084457336	0.124905078167905	
5.5	20.5	0.458665485761718	0.122002628374538	
6	20.5	0.381320505513293	0.112036397980281	
6.5	20.5	0.290107685096503	0.0939447940105302	
7	20.5	0.186352648364658	0.0670247510989245	
7.5	20.5	0.0725509265691386	0.0311122973279867	
8	20.5	-0.0475854860756082	-0.0132459749274905	
8.5	20.5	-0.16918577801642	-0.0646544013656168	
9	20.5	-0.286399756653333	-0.120789003073497	
9.5	20.5	-0.392706509576125	-0.17840311165513	
10	20.5	-0.481346294314374	-0.23343887968189	
10.5	20.5	-0.545854083203644	-0.281256906407475	
11	20.5	-0.58065713647108	-0.316983501652635	
11.5	20.5	-0.581684511039129	-0.335959458012956	
12	20.5	-0.546925760828165	-0.334257261921905	
12.5	20.5	-0.476871336080005	-0.309217668415427	
13	20.5	-0.374769971260728	-0.259944033678012	
13.5	20.5	-0.246649519249698	-0.187686263549488	
14	20.5	-0.101067088320491	-0.0960477931278687	
14.5	20.5	0.0514193251000825	0.00904006562512551	
15	20.5	0.199034649168517	0.119611680007906	
15.5	20.5	0.329770878950135	0.226235242126273	
16	20.5	0.432487108292664	0.318828093120849	
16.5	20.5	0.498018463627886	0.387656117002509	
17	20.5	0.520174804925873	0.424421526070442	
17.5	20.5	0.496510976934209	0.42331888963454	
18	20.5	0.428765619054938	0.381927392328257	
18.5	20.5	0.322894581596481	0.301811366297207	
19	20.5	0.188665517163885	0.188722615353984	
19.5	20.5	0.0388281858032457	0.0523361597643872	
20	20.5	-0.11207491764742	-0.0944974339432234	
20.5	20.5	-0.249146903854195	-0.236940477613442	
21	20.5	-0.358676996952942	-0.359694410663721	
21.5	20.5	-0.429615552338261	-0.448707971118915	
22	20.5	-0.454813948330794	-0.492873605344114	
22.5	20.5	-0.431878101503161	-0.485502429788078	
23	20.5	-0.36352208309821	-0.425378044867923	
23.5	20.5	-0.257361826294011	-0.317226502948325	
24	20.5	-0.125152425948377	-0.171501150058117	
24.5	20.5	0.0184613456262302	-0.00346071707094618	
25	20.5	0.157551071788443	0.168392264982572	
25.5	20.5	0.276689769333609	0.324359085995077	
26	20.5	0.362711087677756	0.445852201075744	
26.5	20.5	0.406234408761463	0.517687946469202	
27	20.5	0.402769825003317	0.530075034283267	
27.5	20.5	0.353262835462211	0.480031049343076	
28	20.5	0.264003195737377	0.37201754090886	
28.5	20.5	0.145898169253533	0.21767370542698	
29	20.5	0.0131882379321366	0.0346389969539794	
29.5	20.5	-0.118246642382296	-0.155427286876351	
30	20.5	-0.23278899957602	-0.329411684990542	
0	21	0.657645310045595	0	
0.5	21	0.656379918805441	0.0147855679218652	
1	21	0.65239907198499	0.0294417174274852	
1.5	21	0.645158094853948	0.043793250889608	
2	21	0.633780997545319	0.0575764730929877	
2.5	21	0.617110286095808	0.0704028773323734	
3	21	0.593780298011927	0.0817330567755223	
3.5	21	0.562316275996263	0.0908651643476911	
4	21	0.521260191896813	0.0969425396606141	
4.5	21	0.469322021363044	0.0989849415630177	
5	21	0.405551806352178	0.0959469061494065	
5.5	21	0.329523667473236	0.0868048840362582	
6	21	0.241518374957237	0.0706719008835415	
6.5	21	0.142686769861357	0.0469346018952572	
7	21	0.0351729941878036	0.015402963416244	
7.5	21	-0.0778250586699543	-0.0235418135532915	
8	21	-0.192079680547413	-0.0688199647890612	
8.5	21	-0.302459216950219	-0.118568005467561	
9	21	-0.403166037552276	-0.170118032677952	
9.5	21	-0.488086296492648	-0.220061423413105	
10	21	-0.551238285166541	-0.264411044973395	
10.5	21	-0.587292101425491	-0.298866753583617	
11	21	-0.59211972190115	-0.319176595968931	
11.5	21	-0.563323272082337	-0.321571848402227	
12	21	-0.500682284461143	-0.303239484951013	
12.5	21	-0.406459724313147	-0.262782928861342	
13	21	-0.285512726951746	-0.20061324338595	
13.5	21	-0.145167730434053	-0.119210344447966	
14	21	0.00515955724707022	-0.023198943611311	
14.5	21	0.154592737784204	0.080802514627081	
15	21	0.291636173689594	0.184580054419932	
15.5	21	0.405164987514645	0.278961620850453	
16	21	0.485474715304945	0.354654291966783	
16.5	21	0.525284827764886	0.403210389975255	
17	21	0.520584150362055	0.418024869500128	
17.5	21	0.471212730471633	0.395248579257927	
18	21	0.381094475780394	0.334496916933083	
18.5	21	0.258066827118248	0.239243469317289	
19	21	0.113295054313431	0.116814086533105	
19.5	21	-0.0396947762353504	-0.0220630177062049	
20	21	-0.186283821091065	-0.164144800448269	
20.5	21	-0.312208746992074	-0.294936468390336	
21	21	-0.405040574497124	-0.400214200111917	
21.5	21	-0.455531217602446	-0.467647186757057	
22	21	-0.458670328554885	-0.48833058169425	
22.5	21	-0.414319752647698	-0.458034625735476	
23	21	-0.327335021961287	-0.377993624094022	
23.5	21	-0.207138737742446	-0.255101461852189	
24	21	-0.0667733266886908	-0.101444443546924	
24.5	21	0.0784768553959274	0.0668192809818524	
25	21	0.212749520615002	0.231140842731509	
25.5	21	0.321370503006963	0.37265147481742	
26	21	0.39251904933942	0.47439061288089	
26.5	21	0.418594733755007	0.523423176324048	
27	21	0.397117943077836	0.512574761956302	
27.5	21	0.331047075291597	0.441545525876481	
28	21	0.22846283792972	0.317228899582997	
28.5	21	0.10164546964169	0.153153443271725	
29	21	-0.0343548605901529	-0.0319255193067395	
29.5	21	-0.163490192772552	-0.216146784360881	
30	21	-0.27061992450069	-0.377139864079415	
0	21.5	0.593032901689447	0	
0.5	21.5	0.59065802066356	0.0131739401526548	
1	21.5	0.583384804081836	0.0260607417491219	
1.5	21.5	0.57077851623948	0.0383366830316883	
2	21.5	0.552151509118859	0.0496084284236124	
2.5	21.5	0.526619472395772	0.0593872324935788	
3	21.5	0.493181420805578	0.0670742441005297	
3.5	21.5	0.450823485414457	0.0719608728447044	
4	21.5	0.39864508088234	0.0732480009543619	
4.5	21.5	0.33600366939762	0.0700871624366011	
5	21.5	0.2626712460859	0.0616454808865763	
5.5	21.5	0.178992105571066	0.0471940360938883	
6	21.5	0.0860278522090331	0.0262164079555443	
6.5	21.5	-0.0143274385218868	-0.00146943213197945	
7	21.5	-0.119280855110445	-0.0355866248022461	
7.5	21.5	-0.225142024272495	-0.0752868088920107	
8	21.5	-0.327408742980831	-0.119066808696076	
8.5	21.5	-0.420948199477446	-0.164733433870855	
9	21.5	-0.500277142136699	-0.209434365207985	
9.5	21.5	-0.559933980113936	-0.249769493976358	
10	21.5	-0.594923844514076	-0.281990468282559	
10.5	21.5	-0.601205340036276	-0.302286749220795	
11	21.5	-0.576176630038488	-0.307144856408022	
11.5	21.5	-0.519110332444444	-0.293754854624285	
12	21.5	-0.431483104365187	-0.260426102109763	
12.5	21.5	-0.317148088575043	-0.206964723276658	
13	21.5	-0.182307350815901	-0.134960098485174	
13.5	21.5	-0.0352570500120062	-0.0479285405416748	
14	21.5	0.114100544893184	0.0487296527904328	
14.5	21.5	0.254958757548152	0.14798816469611	
15	21.5	0.376475831121809	0.241674007618824	
15.5	21.5	0.468740943507025	0.321147859104694	
16	21.5	0.523746312854159	0.378136398491089	
16.5	21.5	0.536263437781643	0.405640873547334	
17	21.5	0.504520902092315	0.398825114866597	
17.5	21.5	0.430592643435099	0.355774733602025	
18	21.5	0.320429074392472	0.278020251488157	
18.5	21.5	0.183497334444607	0.170732052974172	
19	21.5	0.0320381189241076	0.0425241946865298	
19.5	21.5	-0.120009392035165	-0.0951548369653443	
20	21.5	-0.25832115479201	-0.229017382456491	
20.5	21.5	-0.369612853203522	-0.345239613836305	
21	21.5	-0.443026092008288	-0.430947103582555	
21.5	21.5	-0.471321155451451	-0.475721924149924	
22	21.5	-0.45173366319693	-0.472951448807795	
22.5	21.5	-0.38638264643242	-0.420841571049419	
23	21.5	-0.282163090190686	-0.322942762430457	
23.5	21.5	-0.15011224137491	-0.1880850809308	
24	21.5	-0.00429970274068712	-0.029683649742924	
24.5	21.5	0.139650700977071	0.135547830788875	
25	21.5	0.266251394200845	0.289360457385761	
25.5	21.5	0.361866576655154	0.414026463367642	
26	21.5	0.416255355859776	0.494454266169292	
26.5	21.5	0.423758365622781	0.520104246680929	
27	21.5	0.383979978496222	0.486455328892091	
27.5	21.5	0.301873823423912	0.395813475306661	
28	21.5	0.187208158612288	0.257324131979927	
28.5	21.5	0.0534616449954621	0.0861440600426981	
29	21.5	-0.0837298404347974	-0.0981670477617749	
29.5	21.5	-0.208397425429876	-0.273871451943236	
30	21.5	-0.306119686838905	-0.419643192775142	
0	22	0.485635184815181	0	
0.5	22	0.482371120926158	0.0106263422299089	
1	22	0.472473092310966	0.0208437601496924	
1.5	22	0.455635286534557	0.0302171460596032	
2	22	0.431386991719373	0.0382627541211103	
2.5	22	0.399150869741165	0.0444332017053997	
3	22	0.358323733237186	0.0481135916680901	
3.5	22	0.308378091356737	0.0486321852993669	
4	22	0.248981064911236	0.0452885053328052	
4.5	22	0.180125003004216	0.0374007357749046	
5	22	0.102261410828245	0.024372694150705	
5.5	22	0.016426912346421	0.00577843504561671	
6	22	-0.0756526585280867	-0.0185402390177663	
6.5	22	-0.171495803017437	-0.0483712378081525	
7	22	-0.267852834592864	-0.0830356775498395	
7.5	22	-0.360762270304639	-0.121311208984396	
8	22	-0.44568757448778	-0.161390697522553	
8.5	22	-0.517739759852817	-0.200891878121876	
9	22	-0.571983180838917	-0.23693157696689	
9.5	22	-0.603811964326297	-0.266273590746098	
10	22	-0.609373805241614	-0.285552302239864	
10.5	22	-0.586007528348827	-0.291564931648843	
11	22	-0.532652320579636	-0.281614748404375	
11.5	22	-0.450181362938094	-0.25387678078898	
12	22	-0.341612078325184	-0.207748063615282	
12.5	22	-0.212150329070611	-0.144137916542007	
13	22	-0.0690370322027954	-0.0656517363861268	
13.5	22	0.0788175406870118	0.0233744273918122	
14	22	0.221405216533225	0.117021002201976	
14.5	22	0.348366726326855	0.208129667604256	
15	22	0.449859676271721	0.288839963063391	
15.5	22	0.517472737674879	0.351287006847977	
16	22	0.545096379134654	0.388404412196081	
16.5	22	0.529654397080567	0.394754409822496	
17	22	0.471604950554565	0.367291741068455	
17.5	22	0.375135505879065	0.305962210670783	
18	22	0.248002422863607	0.214043125207564	
18.5	22	0.101000812077881	0.0981520849728579	
19	22	-0.0529096099482173	-0.0321180358868461	
19.5	22	-0.199756030419718	-0.164939162304861	
20	22	-0.325877982377041	-0.287318133997426	
20.5	22	-0.419295483674048	-0.386405775508981	
21	22	-0.470974011536149	-0.45091408023261	
21.5	22	-0.475841888415414	-0.472483256939084	
22	22	-0.433434254002895	-0.446830332744155	
22.5	22	-0.348072583093996	-0.374521511028968	
23	22	-0.228536590176279	-0.26124229341816	
23.5	22	-0.0872413769239273	-0.117490422146912	
24	22	0.0610095011816827	0.0423178992612081	
24.5	22	0.200571722675799	0.201265586141419	
25	22	0.316644598858291	0.341742531089755	
25.5	22	0.396905023469085	0.447450946766549	
26	22	0.432902073239692	0.505376217466989	
26.5	22	0.421044284549302	0.507478974574606	
27	22	0.363053720967725	0.451882385800869	
27.5	22	0.265819955377429	0.343377391739703	
28	22	0.140656438057033	0.193143613216197	
28.5	22	0.00203322719976249	0.017676829738673	
29	22	-0.134075081266625	-0.162985778856778	
29.5	22	-0.252037488065527	-0.327556810714303	
30	22	-0.338393851736131	-0.45604432698554	
0	22.5	0.343243847935055	0	
0.5	22.5	0.339361683349788	0.0073684215845225	
1	22.5	0.327655343711744	0.0142469443771243	
1.5	22.5	0.307956853353864	0.0201302579615595	
2	22.5	0.280024512796128	0.0244858597490174	
2.5	22.5	0.243599215950371	0.0267494309595356	
3	22.5	0.198480831071993	0.0263306384386934	
3.5	22.5	0.14462150118166	0.0226321442696427	
4	22.5	0.0822309987860766	0.0150837879084258	
4.5	22.5	0.0118871839015999	0.00319266686838038	
5	22.5	-0.0653576625020643	-0.0133918725063301	
5.5	22.5	-0.147886037086376	-0.0348014984420355	
6	22.5	-0.233453049124546	-0.0608661017192384	
6.5	22.5	-0.319166765527165	-0.0910332898651322	
7	22.5	-0.40152433331698	-0.124300944546201	
7.5	22.5	-0.476514787000051	-0.159175402503784	
8	22.5	-0.539795106972926	-0.193668465517909	
8.5	22.5	-0.586939773277153	-0.225345484578049	
9	22.5	-0.613756047296301	-0.251433836356669	
9.5	22.5	-0.616648123352153	-0.268996054791862	
10	22.5	-0.593004041278668	-0.275164821311748	
10.5	22.5	-0.541571002772383	-0.267428423683545	
11	22.5	-0.462778780173775	-0.243945997391318	
11.5	22.5	-0.358968506685857	-0.203863018257429	
12	22.5	-0.234486332984793	-0.147590491962204	
12.5	22.5	-0.0956088561329789	-0.0770075101475483	
13	22.5	0.0497200775359099	0.00445241724486308	
13.5	22.5	0.192344266561787	0.091864705327407	
14	22.5	0.322524226351804	0.179048348771114	
14.5	22.5	0.430701094332132	0.25897651666298	
15	22.5	0.508335477538706	0.324346853614141	
15.5	22.5	0.548744820406305	0.368272669804633	
16	22.5	0.547852971207852	0.385034669969752	
16.5	22.5	0.504764489872606	0.370815495435838	
17	22.5	0.422085161117563	0.324329178039798	
17.5	22.5	0.305929328368434	0.247257158311846	
18	22.5	0.165582935844252	0.144413368285857	
18.5	22.5	0.0128261573185113	0.0235832534272248	
19	22.5	-0.139042324798056	-0.104985822247788	
19.5	22.5	-0.276400258818523	-0.229425502970852	
20	22.5	-0.386605518076991	-0.337358623314631	
20.5	22.5	-0.459276843160796	-0.417182116209276	
21	22.5	-0.487412267996162	-0.459387642005437	
21.5	22.5	-0.468213903406372	-0.457767673936435	
22	22.5	-0.403511806127728	-0.410352789948086	
22.5	22.5	-0.299718072755515	-0.319943387104047	
23	22.5	-0.167291476651968	-0.194135736426369	
23.5	22.5	-0.0197477009183966	-0.0447953957886094	
24	22.5	0.127695771362007	0.113004842541613	
24.5	22.5	0.259704394151202	0.26249743059071	
25	22.5	0.362472050476392	0.387034920437117	
25.5	22.5	0.425243608096445	0.472009683793118	
26	22.5	0.441537200050682	0.506652714552938	
26.5	22.5	0.409916758181093	0.485484129569252	
27	22.5	0.334212371759087	0.409215392149891	
27.5	22.5	0.223147398604265	0.284958357673318	
28	22.5	0.0894000172033197	0.125673825055545	
28.5	22.5	-0.0518050876031904	-0.0511161854316936	
29	22.5	-0.184420400453996	-0.22523376502825	
29.5	22.5	-0.293418124175031	-0.376164261785893	
30	22.5	-0.366535781286979	-0.485521410543509	
0	23	0.176162474714658	0	
0.5	23	0.171963406242793	0.00366427402393554	
1	23	0.159352306024479	0.00680025399931223	
1.5	23	0.138298182000869	0.00887463009136115	
2	23	0.108784541474681	0.00934737211857308	
2.5	23	0.0708603875625372	0.00767646471228389	
3	23	0.0247079128116919	0.0033318150521563	
3.5	23	-0.0292772519694421	-0.00417959460638958	
4	23	-0.0903990534504766	-0.0152762212832536	
4.5	23	-0.157574942552427	-0.0302524040529433	
5	23	-0.229260149833135	-0.0492187150314393	
5.5	23	-0.303393229594815	-0.0720362225355643	
6	23	-0.377374627324062	-0.0982508542744845	
6.5	23	-0.4480898447088	-0.127036153370433	
7	23	-0.511987241389151	-0.157154421862056	
7.5	23	-0.56521737497974	-0.186947161680716	
8	23	-0.603835952990589	-0.214365455603983	
8.5	23	-0.624066084885303	-0.237049135535689	
9	23	-0.622607974159339	-0.252460044870008	
9.5	23	-0.596976145313157	-0.258069401272485	
10	23	-0.545836666977657	-0.251592458205527	
10.5	23	-0.469310685184164	-0.231255902149997	
11	23	-0.369207044101744	-0.196075557594004	
11.5	23	-0.24914686790226	-0.146115091577675	
12	23	-0.114547459453758	-0.0826917290873571	
12.5	23	0.0275579397197136	-0.00849369353382652	
13	23	0.168874329154863	0.072422865143355	
13.5	23	0.300365624524126	0.154781755316277	
14	23	0.412915051523542	0.232390964907246	
14.5	23	0.498079097905863	0.298597880695179	
15	23	0.548871804778115	0.346870712332929	
15.5	23	0.560503899488877	0.371461427371264	
16	23	0.530995983826741	0.368087767871642	
16.5	23	0.461588329463482	0.334559120791165	
17	23	0.356882561348352	0.271265713280284	
17.5	23	0.224672300777338	0.181454741802612	
18	23	0.075449174380571	0.0712315643118933	
18.5	23	-0.0783951845543661	-0.0507513568168037	
19	23	-0.223614995351667	-0.173922254050309	
19.5	23	-0.347315232795039	-0.286701175066191	
20	23	-0.438201177023581	-0.377622297520079	
20.5	23	-0.487743512740106	-0.436560803412037	
21	23	-0.491128857551405	-0.455932433809774	
21.5	23	-0.447879611346452	-0.431722309560407	
22	23	-0.362055667147208	-0.364204908390306	
22.5	23	-0.24199155131144	-0.258240458798663	
23	23	-0.0995719806898404	-0.123073378618328	
23.5	23	0.0508987106374868	0.0283877167570143	
24	23	0.19412844220877	0.180767132594531	
24.5	23	0.315425615915775	0.317792653422571	
25	23	0.402273389948811	0.42408094545602	
25.5	23	0.445713031015232	0.486939611491118	
26	23	0.441373345002135	0.49796994739691	
26.5	23	0.390017220091194	0.45426271033355	
27	23	0.29752732626607	0.359014565230432	
27.5	23	0.174315621202651	0.221452880619441	
28	23	0.0342084043252393	0.0560352698556642	
28.5	23	-0.107077787117429	-0.119021162716079	
29	23	-0.233702096245103	-0.283738368315971	
29.5	23	-0.331506066964671	-0.418686181127039	
30	23	-0.389649734198765	-0.507332090775241	
0	23.5	-0.00353869218640289	0	
0.5	23.5	-0.00774513167221014	-2.03236534958564E-4	
1	23.5	-0.0203354456027067	-9.31768749298606E-4	
1.5	23.5	-0.0412133850992408	-0.00270651811120216	
2	23.5	-0.0701883694905782	-0.00603683234991597	
2.5	23.5	-0.106932437475669	-0.011407868437142	
3	23.5	-0.150924492909428	-0.019260449015173	
3.5	23.5	-0.201386578999557	-0.0299620428671429	
4	23.5	-0.257218466016373	-0.0437685792655226	
4.5	23.5	-0.316938352190063	-0.060778166641802	
5	23.5	-0.37863877125039	-0.0808794090978058	
5.5	23.5	-0.439967625672539	-0.103698802709976	
6	23.5	-0.498144336097138	-0.128553480565994	
6.5	23.5	-0.550020128532303	-0.15441712349824	
7	23.5	-0.5921892357502	-0.17990786736293	
7.5	23.5	-0.621154137963099	-0.203307193968222	
8	23.5	-0.633542941825771	-0.222617784924314	
8.5	23.5	-0.626370832854623	-0.235665914263652	
9	23.5	-0.597330699882344	-0.24025006369598	
9.5	23.5	-0.545091208351034	-0.234332168734439	
10	23.5	-0.469574657747399	-0.21626159051618	
10.5	23.5	-0.372182859941657	-0.185015158291936	
11	23.5	-0.255937963634224	-0.140430273816781	
11.5	23.5	-0.125507411864356	-0.0834031059175039	
12	23.5	0.0129114627255121	-0.0160213749006113	
12.5	23.5	0.151861279125853	0.058397924353431	
13	23.5	0.283048918225011	0.135390609612105	
13.5	23.5	0.397907720938182	0.209562759640299	
14	23.5	0.488263383741291	0.274945901102207	
14.5	23.5	0.547052739890678	0.325476119384428	
15	23.5	0.569031173803404	0.355565648365173	
15.5	23.5	0.551396296577402	0.360718520011296	
16	23.5	0.494254507511557	0.338127936610024	
16.5	23.5	0.400864338061502	0.287184578669364	
17	23.5	0.277606296768489	0.20982415801	
17.5	23.5	0.133652540254584	0.110650555976363	
18	23.5	-0.0196607606682278	-0.00321176424353113	
18.5	23.5	-0.169722835152603	-0.12255654756826	
19	23.5	-0.303731772472489	-0.236814016239042	
19.5	23.5	-0.409876444791474	-0.335001632651187	
20	23.5	-0.478501626453203	-0.406826232942494	
20.5	23.5	-0.503132721896605	-0.443828010339002	
21	23.5	-0.481241661175032	-0.440438621012996	
21.5	23.5	-0.41465477863696	-0.39482132350707	
22	23.5	-0.309535806840349	-0.309372791589316	
22.5	23.5	-0.175919730973214	-0.190794417569253	
23	23.5	-0.0268218824263296	-0.0496837464785994	
23.5	23.5	0.123004070018526	0.100349809938228	
24	23.5	0.258541523024947	0.243982452349968	
24.5	23.5	0.366068877875563	0.365767964451527	
25	23.5	0.434631637794009	0.451858998096999	
25.5	23.5	0.457261510307625	0.491662659275129	
26	23.5	0.43179632979446	0.479227568685107	
26.5	23.5	0.361193937730341	0.414176736681658	
27	23.5	0.253287083502283	0.302042638655475	
27.5	23.5	0.119989156200337	0.153924397168162	
28	23.5	-0.0239750670116788	-0.0145345639026928	
28.5	23.5	-0.162681240635118	-0.184765669060841	
29	23.5	-0.280782733640724	-0.337328682647999	
29.5	23.5	-0.365251176554654	-0.454172659992393	
30	23.5	-0.406876457573187	-0.520837816408353	
0	24	-0.182893829568699	0	
0.5	24	-0.186811185022072	-0.00395257089624793	
1	24	-0.198496965273635	-0.00838985921866598	
1.5	24	-0.217744958023929	-0.0137843127192506	
2	24	-0.244187658564748	-0.0205816092673616	
2.5	24	-0.277262989215916	-0.0291819544760706	
3	24	-0.316172626028478	-0.0399157286910594	
3.5	24	-0.359836879321373	-0.0530128272421282	
4	24	-0.406852433932037	-0.0685660934169043	
4.5	24	-0.455460427054437	-0.0864905316967563	
5	24	-0.503533151444189	-0.106481439974768	
5.5	24	-0.548587905055033	-0.127976094257944	
6	24	-0.587835936001583	-0.150124983225549	
6.5	24	-0.618272847459326	-0.171779598278103	
7	24	-0.636814090529937	-0.191504179666031	
7.5	24	-0.640475257333724	-0.207618340693276	
8	24	-0.626591920227559	-0.218275919510931	
8.5	24	-0.593068059329414	-0.221582611581169	
9	24	-0.538636185215679	-0.215750927192673	
9.5	24	-0.463106774635869	-0.199285994437689	
10	24	-0.367580391864535	-0.171190096499293	
10.5	24	-0.254593699815121	-0.131168208796469	
11	24	-0.128171231588531	-0.0798119727658249	
11.5	24	0.00624114619455857	-0.0187363895980242	
12	24	0.14197745535955	0.0493570966423464	
12.5	24	0.271492756011763	0.120714819843097	
13	24	0.386835563978723	0.190679807500388	
13.5	24	0.480227370059721	0.253962829449399	
14	24	0.544709578760432	0.305029953312233	
14.5	24	0.574804537576265	0.338585898708123	
15	24	0.567127519579514	0.350116990485721	
15.5	24	0.520882360061672	0.336443596062483	
16	24	0.438176313914244	0.296221745335869	
16.5	24	0.324100300728112	0.230329210761642	
17	24	0.186538876659549	0.142074279054054	
17.5	24	0.0356988807756433	0.0371766503884198	
18	24	-0.116625345166749	-0.0765107499288754	
18.5	24	-0.258001878811456	-0.189544001881561	
19	24	-0.37644962571107	-0.291668611159126	
19.5	24	-0.461565815188941	-0.372780253190917	
20	24	-0.50557939729513	-0.423978742074203	
20.5	24	-0.504214911061381	-0.438605853868951	
21	24	-0.457262127844522	-0.413146137073139	
21.5	24	-0.368770460449731	-0.347871996490117	
22	24	-0.246822144864898	-0.2471315578743	
22.5	24	-0.102881375103007	-0.119209693140435	
23	24	0.0492365565187481	0.0242633063901628	
23.5	24	0.194686786681126	0.169328897833661	
24	24	0.319079602731669	0.301062696011323	
24.5	24	0.409974953527486	0.405152123513959	
25	24	0.458223588282719	0.469521422868796	
25.5	24	0.459000334121069	0.485815795598031	
26	24	0.412402256425707	0.450557864816157	
26.5	24	0.323528092874392	0.365814669157049	
27	24	0.20201110234197	0.239260827812458	
27.5	24	0.0610392592151462	0.0835891504668521	
28	24	-0.0840426070431609	-0.0847031775135843	
28.5	24	-0.217401990257353	-0.247045660306418	
29	24	-0.324475603787253	-0.384864446232613	
29.5	24	-0.393613986215354	-0.481759265292968	
30	24	-0.417420738460631	-0.525527727252019	
0	24.5	-0.348975716246558	0	
0.5	24.5	-0.35234025627833	-0.00732267138643239	
1	24.5	-0.362337922713606	-0.0150578812100156	
1.5	24.5	-0.378675636944393	-0.0235998323236977	
2	24.5	-0.40084825952473	-0.0333044747698914	
2.5	24.5	-0.428116077148398	-0.0444666883663427	
3	24.5	-0.459478239832046	-0.0572937687782012	
3.5	24.5	-0.49364697219558	-0.0718751897699605	
4	24.5	-0.529028503331714	-0.0881496015858693	
4.5	24.5	-0.563717479514213	-0.105871176357865	
5	24.5	-0.595511984350148	-0.124578636354896	
5.5	24.5	-0.621956014666058	-0.143571468965107	
6	24.5	-0.640415176320233	-0.161898772050742	
6.5	24.5	-0.648189340349242	-0.178366681729946	
7	24.5	-0.642662981414742	-0.191570196743663	
7.5	24.5	-0.621489966565755	-0.199954232325617	
8	24.5	-0.582804876246931	-0.201906771053955	
8.5	24.5	-0.525447884764496	-0.1958839860816	
9	24.5	-0.449185322752657	-0.180563289141833	
9.5	24.5	-0.354903932793443	-0.15501566497112	
10	24.5	-0.244754220841043	-0.118883836238968	
10.5	24.5	-0.122217893073658	-0.0725483614768259	
11	24.5	0.00792327588976838	-0.0172604203240583	
11.5	24.5	0.139734325131436	0.0447814607947409	
12	24.5	0.266398313900935	0.110432459331572	
12.5	24.5	0.380609065763549	0.175697944941766	
13	24.5	0.475069367540555	0.235935803304907	
13.5	24.5	0.543064537459718	0.286164751307813	
14	24.5	0.579068123618604	0.321466281223514	
14.5	24.5	0.579325925117056	0.337454252851798	
15	24.5	0.542358259763708	0.330773012087321	
15.5	24.5	0.469319899696379	0.299574087088417	
16	24.5	0.364163340271792	0.243914876744471	
16.5	24.5	0.233564347829521	0.166021959454167	
17	24.5	0.0865885030309923	0.0703678764285969	
17.5	24.5	-0.0658977144235036	-0.0364761038687225	
18	24.5	-0.212040127477624	-0.146228179603126	
18.5	24.5	-0.339975663574551	-0.249516197636096	
19	24.5	-0.438893938452317	-0.336692104358905	
19.5	24.5	-0.500081309067178	-0.3987746441278	
20	24.5	-0.517839048773727	-0.428430148792463	
20.5	24.5	-0.490170704406544	-0.420884992169428	
21	24.5	-0.41914933235073	-0.374658046412414	
21.5	24.5	-0.310902550975429	-0.292009399714617	
22	24.5	-0.175190076027207	-0.179023333531374	
22.5	24.5	-0.0245911436130729	-0.045278021200648	
23	24.5	0.126636564904718	0.0969013096778215	
23.5	24.5	0.263924318900858	0.233559459689512	
24	24.5	0.373852067585455	0.350503238255653	
24.5	24.5	0.44554790404692	0.434830767963261	
25	24.5	0.47187243236604	0.476431248435591	
25.5	24.5	0.450248754530995	0.469277004724317	
26	24.5	0.383031449686704	0.412339494158302	
26.5	24.5	0.277354860312632	0.309992663446039	
27	24.5	0.144457467965959	0.171818538498504	
27.5	24.5	-0.0014610940326902	0.0117963115137121	
28	24.5	-0.144737789875476	-0.153069800233051	
28.5	24.5	-0.26994069998817	-0.304555892479452	
29	24.5	-0.363573603361685	-0.425266819113298	
29.5	24.5	-0.415596151986104	-0.500695087014236	
30	24.5	-0.420580238649835	-0.521041377033244	
0	25	-0.489825848195378	0	
0.5	25	-0.492423207309708	-0.0100899463187612	
1	25	-0.500098623797637	-0.020496234325518	
1.5	25	-0.512499123882758	-0.0315128129476259	
2	25	-0.529027136801313	-0.0433879173561436	
2.5	25	-0.548828960506359	-0.0562991409773128	
3	25	-0.57078328865285	-0.0703267096551361	
3.5	25	-0.59349422053231	-0.0854254682666864	
4	25	-0.615294029447022	-0.101396959873075	
4.5	25	-0.634261441388421	-0.117863945655335	
5	25	-0.648261137450443	-0.134250679689538	
5.5	25	-0.655009502094017	-0.149773083476845	
6	25	-0.652170179599694	-0.163443501155434	
6.5	25	-0.637480708467254	-0.17409478235516	
7	25	-0.608908395794641	-0.180427865808572	
7.5	25	-0.564829798223615	-0.181085686485624	
8	25	-0.504223949166029	-0.174754032028476	
8.5	25	-0.426865203346935	-0.160286960901839	
9	25	-0.333497767031728	-0.136850724419125	
9.5	25	-0.225971233805303	-0.104076113083836	
10	25	-0.107315359338669	-0.0622052238698366	
10.5	25	0.0182665679025003	-0.0122153863614616	
11	25	0.145502672934747	0.0440989756001389	
11.5	25	0.268266179714824	0.104105814436148	
12	25	0.379899172899897	0.164393146631922	
12.5	25	0.47363662927628	0.22091673789733	
13	25	0.543108621922708	0.269241754356136	
13.5	25	0.582886407248852	0.304872231229833	
14	25	0.589027485012331	0.323650603102276	
14.5	25	0.559567229631988	0.322197647269587	
15	25	0.49490177192283	0.298352518047702	
15.5	25	0.398009587506323	0.251564744583866	
16	25	0.27446832304188	0.183186715425531	
16.5	25	0.132238679304916	0.0966175677170062	
17	25	-0.0187921971629822	-0.00274171376770338	
17.5	25	-0.16749104276442	-0.107746796914184	
18	25	-0.30234009884337	-0.209985897009786	
18.5	25	-0.412413444597882	-0.300451992263928	
19	25	-0.488381831636016	-0.370364143014895	
19.5	25	-0.523447568998956	-0.412066437888382	
20	25	-0.514108451340353	-0.419914104576335	
20.5	25	-0.460658238728194	-0.391045802043312	
21	25	-0.367350974401525	-0.325941579669341	
21.5	25	-0.242186303833472	-0.228678867594014	
22	25	-0.096310420407715	-0.106824123848679	
22.5	25	0.0569313780565839	0.029066254525836	
23	25	0.203213795860904	0.166318727348852	
23.5	25	0.328610309948838	0.291325876982324	
24	25	0.420994412329977	0.390933476037113	
24.5	25	0.471314790982354	0.453889865914571	
25	25	0.474600814061115	0.472195280227872	
25.5	25	0.430576413193465	0.442185903980779	
26	25	0.343797609184984	0.365204792443658	
26.5	25	0.223278089133424	0.247749004335823	
27	25	0.0816233299079024	0.101036528019439	
27.5	25	-0.0662495068725673	-0.0599975963140749	
28	25	-0.204678054991626	-0.218196524455754	
28.5	25	-0.318941619891854	-0.356023141470782	
29	25	-0.396882080345792	-0.457550266268734	
29.5	25	-0.430273124507923	-0.510370245813642	
30	25	-0.415774798069461	-0.507189481351126	
0	25.5	-0.595313702430224	0	
0.5	25.5	-0.59699152689143	-0.0120820348238729	
1	25.5	-0.601897254222623	-0.0243687648779886	
1.5	25.5	-0.609646819966616	-0.0370404746719868	
2	25.5	-0.619597984733746	-0.0502283146010277	
2.5	25.5	-0.630849276804933	-0.063989174353758	
3	25.5	-0.642242653276602	-0.0782804909561334	
3.5	25.5	-0.652373683293048	-0.0929359301077882	
4	25.5	-0.659613633584383	-0.107643598128077	
4.5	25.5	-0.662147994085233	-0.12192919981089	
5	25.5	-0.65803560685484	-0.135147251108378	
5.5	25.5	-0.645291555771195	-0.146483958265314	
6	25.5	-0.621995273112897	-0.154975544876294	
6.5	25.5	-0.586422916394529	-0.159545501814674	
7	25.5	-0.537200041256058	-0.159063327115474	
7.5	25.5	-0.473467121730308	-0.152425732542295	
8	25.5	-0.395046836403301	-0.138659011085284	
8.5	25.5	-0.30259864210986	-0.117038372764543	
9	25.5	-0.197743472981656	-0.0872167688184308	
9.5	25.5	-0.0831399496035816	-0.049352362944347	
10	25.5	0.0375062412576796	-0.0042208096120147	
10.5	25.5	0.159515726908048	0.0467036220756594	
11	25.5	0.277402745568434	0.101214748339883	
11.5	25.5	0.385140392651535	0.156404473464663	
12	25.5	0.476518694102454	0.208768139579763	
12.5	25.5	0.54557984541405	0.254391468774435	
13	25.5	0.587103994445983	0.289217360571464	
13.5	25.5	0.597108779398028	0.309381171328169	
14	25.5	0.573317818516498	0.311592693894959	
14.5	25.5	0.515548835722584	0.293533064734899	
15	25.5	0.425972260212884	0.254226643756261	
15.5	25.5	0.309196749897039	0.194342978966139	
16	25.5	0.172149410125344	0.1163835760822	
16.5	25.5	0.0237350993090371	0.0247132754243271	
17	25.5	-0.125719996596957	-0.0745930322398914	
17.5	25.5	-0.265212190339422	-0.174101186370026	
18	25.5	-0.383940049924406	-0.265558074780194	
18.5	25.5	-0.472248182526361	-0.340590294805017	
19	25.5	-0.522548152296512	-0.391506853084169	
19.5	25.5	-0.5301225184207	-0.412131578532598	
20	25.5	-0.4937205053215	-0.398577008606566	
20.5	25.5	-0.41586680603822	-0.349866368305075	
21	25.5	-0.302828115733369	-0.268315795929948	
21.5	25.5	-0.164213573581414	-0.159605946834623	
22	25.5	-0.0122225358544455	-0.032499897750714	
22.5	25.5	0.13940778610604	0.101799247653066	
23	25.5	0.276665708503612	0.230616021788919	
23.5	25.5	0.386620818267715	0.341018358984545	
24	25.5	0.45873496870785	0.421166924730699	
24.5	25.5	0.485987140627809	0.461656115639234	
25	25.5	0.465682283881716	0.456692048740634	
25.5	25.5	0.399841365406469	0.404957778237811	
26	25.5	0.295110491658733	0.310039777588846	
26.5	25.5	0.162177272418236	0.180331242946924	
27	25.5	0.0147372286025153	0.0283834324853556	
27.5	25.5	-0.131894188831402	-0.13025970115023	
28	25.5	-0.262383891103458	-0.278643278180348	
28.5	25.5	-0.363027192596143	-0.40024146312372	
29	25.5	-0.423254983144361	-0.480854663714678	
29.5	25.5	-0.436828189151754	-0.510341958600482	
30	25.5	-0.402575266901912	-0.483971856230056	
0	26	-0.657863540438846	0	
0.5	26	-0.658539444607359	-0.0131875558187533	
1	26	-0.660437934617028	-0.0264616301268255	
1.5	26	-0.663172489277128	-0.0398842487925239	
2	26	-0.666103252928701	-0.0534686837374855	
2.5	26	-0.668345348585773	-0.0671558394759034	
3	26	-0.668783939916431	-0.0807920558422576	
3.5	26	-0.666099078594433	-0.0941095750361577	
4	26	-0.658803678736035	-0.106711469773277	
4.5	26	-0.645297836015172	-0.118063366473676	
5	26	-0.623942068501906	-0.127494723105416	
5.5	26	-0.593150837222321	-0.134212621017398	
6	26	-0.55150588766277	-0.137330884194843	
6.5	26	-0.497886581551864	-0.135916737468063	
7	26	-0.431611582668897	-0.129056075083723	
7.5	26	-0.352583232390301	-0.115936700518825	
8	26	-0.261423002303941	-0.0959466573439279	
8.5	26	-0.159583923008582	-0.0687821295745091	
9	26	-0.0494242909068035	-0.0345565790581011	
9.5	26	0.0657733147981292	0.00609986428691958	
10	26	0.181852229427473	0.0519638285749584	
10.5	26	0.293912215486546	0.101179080808226	
11	26	0.396525904823556	0.151267618694623	
11.5	26	0.48403939251391	0.199203042436643	
12	26	0.550946343857948	0.241553586473049	
12.5	26	0.592315366305161	0.274696030770515	
13	26	0.604241011581628	0.295093891138487	
13.5	26	0.584280758856861	0.299624425496776	
14	26	0.531834899473957	0.285929995395136	
14.5	26	0.448424526691498	0.252761323900411	
15	26	0.337825713416986	0.200274443182551	
15.5	26	0.206025914843725	0.130240842997185	
16	26	0.0609815996125173	0.0461325154143527	
16.5	26	-0.0878265930601586	-0.0469491564221388	
17	26	-0.230024577028833	-0.142519356056208	
17.5	26	-0.35512342999481	-0.233132490139402	
18	26	-0.453387709219801	-0.310963422767356	
18.5	26	-0.516718817145672	-0.368508053139842	
19	26	-0.539468406460684	-0.399344230404935	
19.5	26	-0.519094559092321	-0.398878285431305	
20	26	-0.456580578568551	-0.36499341689799	
20.5	26	-0.356552986520882	-0.298515941049665	
21	26	-0.227060869724339	-0.203425309765278	
21.5	26	-0.0790110854995801	-0.0867539965303729	
22	26	0.0747100364787128	0.0418472968175951	
22.5	26	0.220361769809689	0.170867635219695	
23	26	0.34462226441607	0.287966553585513	
23.5	26	0.435887908425193	0.381189499090587	
24	26	0.485464938964654	0.440248998978647	
24.5	26	0.488521891758626	0.457732562623566	
25	26	0.444688932764868	0.430093153032531	
25.5	26	0.358221715482536	0.358289931700433	
26	26	0.237690502789123	0.247976168154116	
26.5	26	0.0952056403561609	0.109175778999317	
27	26	-0.0547573586816723	-0.0445541948320457	
27.5	26	-0.196821891223289	-0.197416723926539	
28	26	-0.316314442719251	-0.333005879302116	
28.5	26	-0.40083718366281	-0.436108570992838	
29	26	-0.441633438914799	-0.494476640232038	
29.5	26	-0.43458685832064	-0.500358208520561	
30	26	-0.380730821179801	-0.451591713160138	
0	26.5	-0.672996727031748	0	
0.5	26.5	-0.672661202198718	-0.0133613397263381	
1	26.5	-0.671532900161256	-0.0266931533158856	
1.5	26.5	-0.66924946031053	-0.0399430606737119	
2	26.5	-0.665216763682854	-0.053013653037432	
2.5	26.5	-0.658625038250368	-0.065741819605995	
3	26.5	-0.648473997216017	-0.0778806634093852	
3.5	26.5	-0.633609197289565	-0.0890854433786055	
4	26.5	-0.612771857067003	-0.0989053527155127	
4.5	26.5	-0.584664016222769	-0.106783263924659	
5	26.5	-0.548030083051285	-0.112065747260243	
5.5	26.5	-0.501754482523079	-0.114025603650391	
6	26.5	-0.444973298337281	-0.111898750422951	
6.5	26.5	-0.377195580767708	-0.104936480773911	
7	26.5	-0.298427519883289	-0.0924728426452441	
7.5	26.5	-0.209290189683369	-0.0740051587154593	
8	26.5	-0.111119352038439	-0.0492836147177401	
8.5	26.5	-0.00603422178701982	-0.0184035369237684	
9	26.5	0.103038491229691	0.0181082967647609	
9.5	26.5	0.212398180919883	0.0592238984160871	
10	26.5	0.317672109651734	0.103372670288305	
10.5	26.5	0.413991704802243	0.148440302086868	
11	26.5	0.496243873128706	0.191818614978145	
11.5	26.5	0.559390492206652	0.230514061336363	
12	26.5	0.598840984881565	0.261317931193869	
12.5	26.5	0.610854458660818	0.281035095485015	
13	26.5	0.592940242450969	0.286760741208439	
13.5	26.5	0.54421983023574	0.276186692982563	
14	26.5	0.465710289837089	0.247911464792828	
14.5	26.5	0.360490014908869	0.201722194136902	
15	26.5	0.233712900896032	0.138813167461099	
15.5	26.5	0.0924467999499364	0.0619057356623617	
16	26.5	-0.0546738781107855	-0.0247612379582803	
16.5	26.5	-0.197974207602159	-0.115592356379814	
17	26.5	-0.32741700362669	-0.203956843616792	
17.5	26.5	-0.433387694615483	-0.282661964800911	
18	26.5	-0.507523293546333	-0.344552164893844	
18.5	26.5	-0.543510547045721	-0.383188766089368	
19	26.5	-0.537772493435967	-0.393548815090955	
19.5	26.5	-0.489964901112956	-0.372670212008766	
20	26.5	-0.403215152463854	-0.320165776313139	
20.5	26.5	-0.284055887208126	-0.238533041300849	
21	26.5	-0.142032863659604	-0.133200074839785	
21.5	26.5	0.0110012544342468	-0.012270155076	
22	26.5	0.161861284474191	0.114041878101413	
22.5	26.5	0.297193782178479	0.234254065509072	
23	26.5	0.404726167434228	0.336679327211843	
23.5	26.5	0.474478342286041	0.41060940327662	
24	26.5	0.499809229950762	0.447500520801752	
24.5	26.5	0.478179312169303	0.442027724081996	
25	26.5	0.411532887399712	0.392876648842561	
25.5	26.5	0.306238904535123	0.30315943853729	
26	26.5	0.172573715134178	0.180374959039281	
26.5	26.5	0.0237784310320176	0.0358798822738026	
27	26.5	-0.125227650949437	-0.116107937888979	
27.5	26.5	-0.259353640041229	-0.259895137153925	
28	26.5	-0.364908995553951	-0.379956226962293	
28.5	26.5	-0.431071464310716	-0.462662271159771	
29	26.5	-0.451085683168206	-0.497899087004755	
29.5	26.5	-0.423050456589631	-0.480378043333069	
30	26.5	-0.350193638547901	-0.41046550716391	
0	27	-0.639650843729222	0	
0.5	27	-0.638365109246348	-0.012624959549674	
1	27	-0.634401469129133	-0.0251143387327363	
1.5	27	-0.627444739291685	-0.0373127603041239	
2	27	-0.61698364838711	-0.0490262694529058	
2.5	27	-0.602332831515062	-0.0600056839625258	
3	27	-0.582665331517276	-0.069933367352291	
3.5	27	-0.557056924945231	-0.0784149353706998	
4	27	-0.524543421473978	-0.0849776097780396	
4.5	27	-0.484191543105744	-0.0890770527567586	
5	27	-0.435183036477561	-0.0901144721924175	
5.5	27	-0.376910308755539	-0.0874655031728975	
6	27	-0.309080154287617	-0.0805217747721888	
6.5	27	-0.231820162729065	-0.0687451168123397	
7	27	-0.145780340296435	-0.0517330396080822	
7.5	27	-0.0522205661878186	-0.0292924731728137	
8	27	0.0469269714020209	-0.00151688654242263	
8.5	27	0.149031949474305	0.0311400030941498	
9	27	0.250787967730319	0.0678024383451401	
9.5	27	0.348292133026123	0.107132485244733	
10	27	0.437188703617647	0.147321723552283	
10.5	27	0.512878706246822	0.186124268395308	
11	27	0.570791464257118	0.220938626989224	
11.5	27	0.606707006301416	0.248942438998877	
12	27	0.617110934978896	0.267279286414043	
12.5	27	0.599556281097408	0.273290740107365	
13	27	0.553001040277718	0.264780109750315	
13.5	27	0.478086415815013	0.240287667622669	
14	27	0.377320139035547	0.199351278207196	
14.5	27	0.255132277166212	0.142722324123489	
15	27	0.117778023380239	0.0725054896785652	
15.5	27	-0.0269269744093318	-0.00780689742591688	
16	27	-0.170038711574155	-0.0934291990377523	
16.5	27	-0.302067494433572	-0.178518677592088	
17	27	-0.413676686413733	-0.256553275788183	
17.5	27	-0.496446476779679	-0.320834688372599	
18	27	-0.543638167484989	-0.365083572229944	
18.5	27	-0.550886125041548	-0.38407789734523	
19	27	-0.516742958979362	-0.374272783095543	
19.5	27	-0.443009756624506	-0.334332797311966	
20	27	-0.334797627602988	-0.265507387693577	
20.5	27	-0.200288761615798	-0.171788004833926	
21	27	-0.0501930770425825	-0.0598018203086312	
21.5	27	0.10307216360317	0.0615790516264716	
22	27	0.246420868147991	0.181904148515613	
22.5	27	0.367267679045923	0.290045753706155	
23	27	0.454720245559099	0.375261337023074	
23.5	27	0.500674626055418	0.428317199914143	
24	27	0.500695260566711	0.442554984125139	
24.5	27	0.454575208656387	0.414776602678887	
25	27	0.36649933787913	0.345831308080617	
25.5	27	0.244770811273432	0.240811612087651	
26	27	0.101106049183858	0.108801370412957	
26.5	27	-0.05044931838379	-0.0378335725431162	
27	27	-0.194886451386979	-0.184569005473287	
27.5	27	-0.317747830367198	-0.316164594944368	
28	27	-0.406633498396448	-0.418283510833157	
28.5	27	-0.452535324804826	-0.479115780106584	
29	27	-0.450847076047742	-0.490817717776718	
29.5	27	-0.401927623921875	-0.450587537101896	
30	27	-0.311139767162984	-0.361227597858805	
0	27.5	-0.560252939576651	0	
0.5	27.5	-0.558142063232138	-0.0110626974944103	
1	27.5	-0.551724484320205	-0.0219003490560881	
1.5	27.5	-0.540750367387015	-0.0322722267325426	
2	27.5	-0.524820189519175	-0.0419074746460892	
2.5	27.5	-0.503410544511795	-0.050493190578669	
3	27.5	-0.47591111039441	-0.0576664190689647	
3.5	27.5	-0.441673262350874	-0.0630115354418212	
4	27.5	-0.400070462108683	-0.0660645493905328	
4.5	27.5	-0.350569884331133	-0.0663258005519335	
5	27.5	-0.29281373647381	-0.0632822935983587	
5.5	27.5	-0.226707415928732	-0.0564404674298002	
6	27.5	-0.152510098988702	-0.04536946713321	
6.5	27.5	-0.0709216943852096	-0.02975396957746	
7	27.5	0.016841503203819	-0.00945432292391406	
7.5	27.5	0.108991433887837	0.0154297355155129	
8	27.5	0.203142908584349	0.0444970970741141	
8.5	27.5	0.296327962497773	0.0769918318359268	
9	27.5	0.385058545032197	0.111766228377417	
9.5	27.5	0.465443861778206	0.14726886291181	
10	27.5	0.533365088556387	0.181565983656668	
10.5	27.5	0.584705358809529	0.212403183044071	
11	27.5	0.615627123104477	0.237311813437496	
11.5	27.5	0.622882614615874	0.253760859040874	
12	27.5	0.604136821435316	0.259350145571331	
12.5	27.5	0.558276796821772	0.252035172459471	
13	27.5	0.48567713819423	0.230368000267367	
13.5	27.5	0.388389828667338	0.193733193570713	
14	27.5	0.270228038617508	0.142553592465621	
14.5	27.5	0.136718379151983	0.0784384777713057	
15	27.5	-0.00509539613155782	0.00424724090802942	
15.5	27.5	-0.147002420987278	-0.0759544938532006	
16	27.5	-0.280119257032112	-0.157061998465143	
16.5	27.5	-0.395503928355131	-0.233226856980614	
17	27.5	-0.484848795110081	-0.29827238065036	
17.5	27.5	-0.541197920078714	-0.346205898193658	
18	27.5	-0.559624684386999	-0.371790003206315	
18.5	27.5	-0.53780098374844	-0.371121927396134	
19	27.5	-0.476391665853218	-0.342161100475891	
19.5	27.5	-0.37921761797885	-0.28514142344631	
20	27.5	-0.253147961282103	-0.202808170486089	
20.5	27.5	-0.107705155926681	-0.100430425596737	
21	27.5	0.0456054012022033	0.0144416335826314	
21.5	27.5	0.194200120870945	0.132480635287843	
22	27.5	0.325486901689809	0.243324354754603	
22.5	27.5	0.428006791675528	0.336503835269789	
23	27.5	0.49253898630472	0.40247708608033	
23.5	27.5	0.513055258108177	0.433666689926122	
24	27.5	0.487416686125758	0.425387674294837	
24.5	27.5	0.41772469832665	0.376552140644543	
25	27.5	0.310268863424891	0.290050820719793	
25.5	27.5	0.175053043245719	0.172738803222992	
26	27.5	0.0249256583049051	0.0349912943455935	
26.5	27.5	-0.125615763903635	-0.11015808458769	
27	27.5	-0.261835999101609	-0.248234226829987	
27.5	27.5	-0.370249899091374	-0.364783473896215	
28	27.5	-0.440030977686764	-0.446935168726939	
28.5	27.5	-0.464185960951205	-0.484890670235011	
29	27.5	-0.440358781670367	-0.473163548773005	
29.5	27.5	-0.371162383353355	-0.411410498009303	
30	27.5	-0.263985017982348	-0.30472908119253	
0	28	-0.440541932142598	0	
0.5	28	-0.437783851419655	-0.00881338346638551	
1	28	-0.429450450124039	-0.0173338399673948	
1.5	28	-0.415369724318729	-0.0252575427790309	
2	28	-0.395273281734948	-0.0322602067768791	
2.5	28	-0.36882385065614	-0.0379902277725557	
3	28	-0.335653829669868	-0.0420658927173634	
3.5	28	-0.295414606130243	-0.0440780204620832	
4	28	-0.247835881584757	-0.0435993097016559	
4.5	28	-0.192793498289873	-0.0402014706493762	
5	28	-0.130383267902869	-0.033480852538205	
5.5	28	-0.0609971052212817	-0.0230927107731201	
6	28	0.0146035466877138	-0.00879346324036348	
6.5	28	0.0952233167942328	0.00951073014137799	
7	28	0.17918496533347	0.0317119257385563	
7.5	28	0.264306060724472	0.0574490438569101	
8	28	0.347908547369111	0.0860626121506178	
8.5	28	0.426868771335901	0.116562057698562	
9	28	0.497713834650157	0.147612634335776	
9.5	28	0.556767367282105	0.177549076685453	
10	28	0.600343951547403	0.204422248541077	
10.5	28	0.62498665513389	0.226083251225983	
11	28	0.627736728158127	0.240306614921354	
11.5	28	0.60641895226523	0.244950372280885	
12	28	0.559920985407464	0.238146217057449	
12.5	28	0.488441004867481	0.218507949539128	
13	28	0.3936757186386	0.185341525848663	
13.5	28	0.27892103754131	0.13883589897041	
14	28	0.149060869251439	0.0802111650904138	
14.5	28	0.010425853170807	0.0117999867109201	
15	28	-0.129486687069971	-0.0629595894154017	
15.5	28	-0.262428213634543	-0.13963663446839	
16	28	-0.379932674713851	-0.213033675936756	
16.5	28	-0.473936902637788	-0.277524537314231	
17	28	-0.537442849271012	-0.32748864268981	
17.5	28	-0.56516613806344	-0.357813398420939	
18	28	-0.554109032196991	-0.364423780106207	
18.5	28	-0.503995179820472	-0.344788327356748	
19	28	-0.417509304770003	-0.29834505211885	
19.5	28	-0.300297632038091	-0.226790722994765	
20	28	-0.160703777121276	-0.134183544315261	
20.5	28	-0.00923878431914121	-0.0268226664023631	
21	28	0.142189090649343	0.0871123268245451	
21.5	28	0.281232061947282	0.198154262509681	
22	28	0.396170710799539	0.296338777559233	
22.5	28	0.476996193893733	0.372130810017804	
23	28	0.516400726143738	0.417402758234065	
23.5	28	0.510570714177265	0.426363938589796	
24	28	0.45968887048213	0.396334898825184	
24.5	28	0.368074872007846	0.328265912894165	
25	28	0.243927030114978	0.226917317626365	
25.5	28	0.098667112147448	0.100649474857818	
26	28	-0.0540670581349878	-0.0391903012169213	
26.5	28	-0.199695924010134	-0.179251339066061	
27	28	-0.324120094025507	-0.305455373082569	
27.5	28	-0.415147435289515	-0.404445172876209	
28	28	-0.463774409971072	-0.46505620521862	
28.5	28	-0.465178566910537	-0.479646145201007	
29	28	-0.419303566200476	-0.445120195367969	
29.5	28	-0.330957385628162	-0.363513092404989	
30	28	-0.209394754657125	-0.242030281771091	
0	28.5	-0.289153179133824	0	
0.5	28.5	-0.285964508079121	-0.00605880325433217	
1	28.5	-0.276367388632622	-0.0117815615176425	
1.5	28.5	-0.260274020547221	-0.0168263872000861	
2	28.5	-0.237556395965449	-0.0208410476926626	
2.5	28.5	-0.208073513184448	-0.0234611250947534	
3	28.5	-0.171708814011935	-0.0243121111222857	
3.5	28.5	-0.12841693463119	-0.0230166070796793	
4	28.5	-0.0782782779776626	-0.0192076100897145	
4.5	28.5	-0.0215591493859359	-0.0125485580873159	
5	28.5	0.0412257315441629	-0.00276034600678304	
5.5	28.5	0.109252564241127	0.0103451067585223	
6	28.5	0.181334912134703	0.0268259644300605	
6.5	28.5	0.255883450767209	0.0465684423679659	
7	28.5	0.330885854176866	0.0692448678558893	
7.5	28.5	0.403913838059656	0.0942761163448652	
8	28.5	0.472163922469685	0.120803621781309	
8.5	28.5	0.532537227104927	0.14767678401548	
9	28.5	0.58176146534786	0.173461752165884	
9.5	28.5	0.616555236478837	0.196477077682978	
10	28.5	0.633830812820489	0.214860462390372	
10.5	28.5	0.63092708965923	0.22666869294116	
11	28.5	0.605859553081491	0.230009862489004	
11.5	28.5	0.557569490601344	0.22320325807867	
12	28.5	0.486150783615022	0.204958096246402	
12.5	28.5	0.393030089053951	0.174558011591265	
13	28.5	0.281075631725764	0.132034351697357	
13.5	28.5	0.154611683226716	0.0783084911862907	
14	28.5	0.0193204113877078	0.0152821476783027	
14.5	28.5	-0.117979800184012	-0.0541444002171471	
15	28.5	-0.249680506559569	-0.126142842885842	
15.5	28.5	-0.367842895959549	-0.196126639372079	
16	28.5	-0.464747253778026	-0.259021968983044	
16.5	28.5	-0.53349588429718	-0.30963109309853	
17	28.5	-0.568622373968422	-0.343067668415588	
17.5	28.5	-0.566652499512442	-0.355231955110776	
18	28.5	-0.526559083258927	-0.343283820428043	
18.5	28.5	-0.450055715465473	-0.306064460956477	
19	28.5	-0.341683042028945	-0.244415255573872	
19.5	28.5	-0.208656161809864	-0.161345199788212	
20	28.5	-0.0604617759762334	-0.0620075299862147	
20.5	28.5	0.0917824572047308	0.0465386866032032	
21	28.5	0.236168562684942	0.155785930319185	
21.5	28.5	0.360976841153217	0.256434770579876	
22	28.5	0.455710067190289	0.339204941791849	
22.5	28.5	0.512087301409439	0.395733271164892	
23	28.5	0.524896595795499	0.419472534678206	
23.5	28.5	0.492611528092213	0.406494752391567	
24	28.5	0.417692960034409	0.356101833254361	
24.5	28.5	0.306523874545819	0.271157180055486	
25	28.5	0.1689595599344	0.158073956541387	
25.5	28.5	0.0175145995684946	0.0264278716639997	
26	28.5	-0.133751933970184	-0.111798201310929	
26.5	28.5	-0.27055546423385	-0.243287670060941	
27	28.5	-0.379783385823329	-0.35469038564336	
27.5	28.5	-0.450829235107062	-0.434023661199529	
28	28.5	-0.476720351008675	-0.472025407626395	
28.5	28.5	-0.454910297747373	-0.463303349983873	
29	28.5	-0.387637098271247	-0.407134954934845	
29.5	28.5	-0.281790961749745	-0.307801683033155	
30	28.5	-0.148286550279712	-0.174386561322387	
0	29	-0.116995295375977	0	
0.5	29	-0.113614988092193	-0.00300958092130788	
1	29	-0.103471225286242	-0.00566604037801494	
1.5	29	-0.0865606731741312	-0.00761537669398829	
2	29	-0.0628949159264705	-0.00850307547472627	
2.5	29	-0.0325255947249549	-0.00797692714423128	
3	29	0.0044216240022309	-0.005693396804219	
3.5	29	0.0477056587717869	-0.00132847684300172	
4	29	0.0969232376726824	0.00540631269696701	
4.5	29	0.151459515607368	0.0147424919167654	
5	29	0.210439684094375	0.0268279858059924	
5.5	29	0.272686009812473	0.0416961638714366	
6	29	0.336685492564992	0.059232203704211	
6.5	29	0.400573882567789	0.0791392816579676	
7	29	0.462141998356864	0.100907963251332	
7.5	29	0.518869991950384	0.123792953305937	
8	29	0.567994281523603	0.146801947482367	
8.5	29	0.606610212773986	0.168701561374691	
9	29	0.63181107615506	0.188045055940859	
9.5	29	0.640860938098636	0.203225700502948	
10	29	0.631394981077884	0.212558028864378	
10.5	29	0.60163694234472	0.214386928054545	
11	29	0.550619156920922	0.207221520068716	
11.5	29	0.478387102736805	0.189887329060486	
12	29	0.386167730124638	0.1616865583207	
12.5	29	0.276479759112944	0.122552828306992	
13	29	0.153165016868209	0.0731839258817344	
13.5	29	0.021323109082964	0.0151345007333862	
14	29	-0.11286257942458	-0.0491492897303876	
14.5	29	-0.242411489797909	-0.116369043297334	
15	29	-0.35993900855737	-0.182498694659732	
15.5	29	-0.458138750382541	-0.242999095907145	
16	29	-0.53032516737068	-0.293118572473725	
16.5	29	-0.570997157527737	-0.328265389072106	
17	29	-0.576375177644211	-0.344427617337869	
17.5	29	-0.544859810181032	-0.338606235277419	
18	29	-0.477359878255821	-0.309219726594597	
18.5	29	-0.37744376781332	-0.256434293371139	
19	29	-0.251278807819927	-0.182374171315135	
19.5	29	-0.107339964255676	-0.0911721991594465	
20	29	0.04411035544807	0.0111680325965241	
20.5	29	0.191746622007508	0.117110872825067	
21	29	0.32406068746681	0.218120360495913	
21.5	29	0.430329689065564	0.305354926619165	
22	29	0.501586652569612	0.370472847560548	
22.5	29	0.531500439544791	0.406477088660517	
23	29	0.517072068969113	0.408514669130536	
23.5	29	0.45906480187884	0.37454022935069	
24	29	0.362105587812192	0.305757821184483	
24.5	29	0.23442425801355	0.206769812472371	
25	29	0.0872318114730202	0.0853867228088665	
25.5	29	-0.0662230790566343	-0.0479150009387196	
26	29	-0.211843614048928	-0.180861844249372	
26.5	29	-0.336013550657808	-0.300513705595629	
27	29	-0.426936297294053	-0.394554888933802	
27.5	29	-0.475846477134173	-0.452616649501679	
28	29	-0.477961393766341	-0.467486968441893	
28.5	29	-0.433060247423874	-0.436063473471697	
29	29	-0.345613121492014	-0.359922764606309	
29.5	29	-0.224426691365709	-0.245413347253753	
30	29	-0.08182482900605	-0.103227295150129	
0	29.5	0.0635358307260519	0	
0.5	29.5	0.0668637798587264	1.10420193853723E-4	
1	29.5	0.0768239143375766	5.65571719808105E-4	
1.5	29.5	0.0933405513675081	0.0017065242587648	
2	29.5	0.116272628022104	0.0038659422435902	
2.5	29.5	0.145392106212296	0.00736124247256531	
3	29.5	0.180355378163375	0.0124847724287387	
3.5	29.5	0.220669424281387	0.0194903471803517	
4	29.5	0.265655107228786	0.0285757957612994	
4.5	29.5	0.314410664954159	0.0398615859339486	
5	29.5	0.365779148553816	0.0533661223191098	
5.5	29.5	0.418324169763073	0.068978937526801	
6	29.5	0.470318785292589	0.0864336919012647	
6.5	29.5	0.519752540431434	0.105283615862325	
7	29.5	0.564361502777875	0.124882697071367	
7.5	29.5	0.601685423962909	0.144376437973616	
8	29.5	0.62915488037238	0.162706275896935	
8.5	29.5	0.644209312673783	0.178631648996934	
9	29.5	0.644444319928651	0.190773095594609	
9.5	29.5	0.627783458385632	0.19767860645891	
10	29.5	0.592666330591131	0.197913670644765	
10.5	29.5	0.538241205006332	0.190173094206695	
11	29.5	0.464547143871821	0.173409840567883	
11.5	29.5	0.372668065233195	0.146973049247536	
12	29.5	0.264839778073363	0.110744337739062	
12.5	29.5	0.144491238222832	0.0652588608909352	
13	29.5	0.0162034251854747	0.0117958242100244	
13.5	29.5	-0.114426461351514	-0.0475773422443338	
14	29.5	-0.241021343460853	-0.110021761649618	
14.5	29.5	-0.356758667000126	-0.172016335683569	
15	29.5	-0.454790678695031	-0.229525779070983	
15.5	29.5	-0.528728104637105	-0.27824682877758	
16	29.5	-0.573154896255204	-0.313923560759173	
16.5	29.5	-0.584133430607638	-0.332713581045554	
17	29.5	-0.559654035870424	-0.331577903698894	
17.5	29.5	-0.499981033896834	-0.308659701493797	
18	29.5	-0.407850466098594	-0.263611990108091	
18.5	29.5	-0.288482713339637	-0.197832773472801	
19	29.5	-0.149386235887003	-0.114569084409945	
19.5	29.5	5.40396564681807E-5	-0.0188591497228431	
20	29.5	0.149189852904089	0.0827054885995433	
20.5	29.5	0.286888925306538	0.182399349078747	
21	29.5	0.402424622102652	0.271945832106732	
21.5	29.5	0.486403005547902	0.343225029858359	
22	29.5	0.531642888084575	0.389049058873033	
22.5	29.5	0.533920675377074	0.403932316722468	
23	29.5	0.492496882018124	0.384775175586821	
23.5	29.5	0.410355627430215	0.331378917570894	
24	29.5	0.294111569570829	0.246718383467748	
24.5	29.5	0.153568932142179	0.13691704330863	
25	29.5	9.51861520008021E-4	0.010896037805771	
25.5	29.5	-0.150139127908405	-0.120297971576532	
26	29.5	-0.285957280883092	-0.244444794214952	
26.5	29.5	-0.393913231087485	-0.349305473011122	
27	29.5	-0.463823649759704	-0.423872205724904	
27.5	29.5	-0.488973902852794	-0.459584695216442	
28	29.5	-0.466875356110751	-0.451376051616128	
28.5	29.5	-0.399623534207147	-0.398418507659104	
29	29.5	-0.293800921153917	-0.304462289176168	
29.5	29.5	-0.159914334530647	-0.177698746753896	
30	29.5	-0.0114068136725663	-0.0301280911295988	
0	30	0.23944922726323	0	
0.5	30	0.242492839646732	0.00308006774300534	
1	30	0.251576802881843	0.00647327446439763	
1.5	30	0.266556838400297	0.010485241661628	
2	30	0.287180556833691	0.0154056924764586	
2.5	30	0.313070503454088	0.0214984213758692	
3	30	0.343702313562003	0.0289889861636952	
3.5	30	0.378379918552089	0.0380497373771711	
4	30	0.416210340809915	0.0487821331545059	
4.5	30	0.456081200334867	0.061196710599946	
5	30	0.496644580314149	0.0751915894612035	
5.5	30	0.536311295307836	0.0905309501405324	
6	30	0.573259790208917	0.106825519317604	
6.5	30	0.605463776699516	0.12351765827288	
7	30	0.63074219263719	0.139874108764889	
7.5	30	0.64683406824026	0.154989721367108	
8	30	0.651499349909254	0.16780547541099	
8.5	30	0.642644662856735	0.177143704036209	
9	30	0.618470444021318	0.181762584231297	
9.5	30	0.577632977561376	0.180430594546423	
10	30	0.519411826901529	0.172019786528965	
10.5	30	0.443870266816158	0.155614429473165	
11	30	0.35199392570781	0.130629017994099	
11.5	30	0.245791337256828	0.0969270045697907	
12	30	0.12833985468987	0.0549292340663087	
12.5	30	0.00376173230458099	0.00569926763521903	
13	30	-0.122881644047091	-0.0490080363363804	
13.5	30	-0.245784321646329	-0.106747815333577	
14	30	-0.358679244394801	-0.164447404427133	
14.5	30	-0.455202474477184	-0.218536647567149	
15	30	-0.529320984412682	-0.265147991801704	
15.5	30	-0.575797798178207	-0.300381082523254	
16	30	-0.590660217701315	-0.320618702131571	
16.5	30	-0.571630872134191	-0.322872834195891	
17	30	-0.51847838671019	-0.305132308930135	
17.5	30	-0.433245433942826	-0.266677913995488	
18	30	-0.320317352657817	-0.208328047658037	
18.5	30	-0.186304534372641	-0.132578815926169	
19	30	-0.0397260148302916	-0.0436075139727832	
19.5	30	0.109500735169891	0.0528821465387805	
20	30	0.250739373244695	0.149981242581457	
20.5	30	0.373439655741056	0.240054861326255	
21	30	0.468006432452699	0.315352639904099	
21.5	30	0.526658083818866	0.368705850116259	
22	30	0.544192828504216	0.394250561743715	
22.5	30	0.518582066311518	0.388105327851752	
23	30	0.451319209037571	0.348927338599288	
23.5	30	0.34747023498303	0.278274557770501	
24	30	0.215397448647804	0.180713676612255	
24.5	30	0.0661586343319332	0.0636344980278963	
25	30	-0.0873828804597036	-0.0632407752837192	
25.5	30	-0.231669224237705	-0.188632360909665	
26	30	-0.353684003892434	-0.300706979275963	
26.5	30	-0.442197319442191	-0.388225034995179	
27	30	-0.488894693083672	-0.441719990723236	
27.5	30	-0.489268652999638	-0.45458455322583	
28	30	-0.443168997304539	-0.42393692873621	
28.5	30	-0.354937606107363	-0.351153688707833	
29	30	-0.233093631925112	-0.24198360644945	
29.5	30	-0.0895811785708956	-0.106197259621179	
30	30	0.0613606438494904	0.0432234310427489	
0	0	0	0	
0.5	0	0	-0.2835126248624	
1	0	0	-0.526811862089415	
1.5	0	0	-0.695528815102366	
2	0	0	-0.766127015432707	
2.5	0	0	-0.729303270835717	
3	0	0	-0.591304348512101	
3.5	0	0	-0.3729689006896	
4	0	0	-0.106638375017157	
4.5	0	0	0.168606422375466	
5	0	0	0.412681010012105	
5.5	0	0	0.590361223387665	
6	0	0	0.67641414705316	
6.5	0	0	0.65924403348313	
7	0	0	0.542521256386925	
7.5	0	0	0.344560369642622	
8	0	0	0.0955453494281314	
8.5	0	0	-0.166982922260162	
9	0	0	-0.403706657731436	
9.5	0	0	-0.579352488261814	
10	0	0	-0.667894263266749	
10.5	0	0	-0.656370766785103	
11	0	0	-0.546758101825596	
11.5	0	0	-0.355625170737842	
12	0	0	-0.111628951598114	
12.5	0	0	0.148774435172648	
13	0	0	0.386763741712425	
13.5	0	0	0.566924407065451	
14	0	0	0.662502442195	
14.5	0	0	0.659362910029969	
15	0	0	0.558068721359626	
15.5	0	0	0.373774860389536	
16	0	0	0.133957277087599	
16.5	0	0	-0.125683500099159	
17	0	0	-0.366533960951552	
17.5	0	0	-0.552805053109182	
18	0	0	-0.656843968863397	
18.5	0	0	-0.663232892026145	
19	0	0	-0.571068032839193	
19.5	0	0	-0.3940827093335	
20	0	0	-0.158598226078778	
20.5	0	0	0.10039160224186	
21	0	0	0.344419962948818	
21.5	0	0	0.537258355566025	
22	0	0	0.650292171676815	
22.5	0	0	0.666763420954349	
23	0	0	0.584252016769781	
23.5	0	0	0.415028641005015	
24	0	0	0.184228046672987	
24.5	0	0	-0.0738851190790627	
25	0	0	-0.321003192889456	
25.5	0	0	-0.520460005231085	
26	0	0	-0.642669711479513	
26.5	0	0	-0.669513458289342	
27	0	0	-0.59702377033528	
27.5	0	0	-0.435969221793288	
28	0	0	-0.21025344561111	
28.5	0	0	0.0466333662363736	
29	0	0	0.296583653214764	
29.5	0	0	0.502525093303756	
30	0	0	0.633918271266431	
0	0.5	-0.21375326311423	0	
0.5	0.5	-0.208024087552151	-0.280715497611868	
1	0.5	-0.19136336389575	-0.521476592704804	
1.5	0.5	-0.165294679337922	-0.688145367058364	
2	0.5	-0.132174568551362	-0.757363588267992	
2.5	0.5	-0.0949407386895689	-0.719934964541026	
3	0.5	-0.0568015506282687	-0.58213149787672	
3.5	0.5	-0.0209025144827711	-0.364734458795906	
4	0.5	0.00999221183173147	-0.0999537069555661	
4.5	0.5	0.0337676693765828	0.173319113654564	
5	0.5	0.0491462096062734	0.415223511740703	
5.5	0.5	0.0557767376336821	0.590768086566837	
6	0.5	0.0542180128069189	0.674935245917008	
6.5	0.5	0.0458215883619447	0.656303850546438	
7	0.5	0.0325316621673131	0.538660502768438	
7.5	0.5	0.0166284171964397	0.340367471067718	
8	0.5	4.4725936569689E-4	0.0915862796313101	
8.5	0.5	-0.0138919253722102	-0.170228091218922	
9	0.5	-0.0247138808460287	-0.405893252917551	
9.5	0.5	-0.0309501482660426	-0.580301532666336	
10	0.5	-0.0322181898832798	-0.667600890317202	
10.5	0.5	-0.0288122388454405	-0.654990878305025	
11	0.5	-0.0216117651390478	-0.544576082365126	
11.5	0.5	-0.0119234059202705	-0.353007702690497	
12	0.5	-0.00127978449945917	-0.108971483638256	
12.5	0.5	0.00877704480724005	0.151101396138817	
13	0.5	0.0168991741074893	0.388461665244368	
13.5	0.5	0.022098119198451	0.567801434172505	
14	0.5	0.0238526244998031	0.662491936662707	
14.5	0.5	0.0221481839930511	0.658524337168118	
15	0.5	0.0174468692834982	0.556571701611254	
15.5	0.5	0.0105952361944503	0.37186940887222	
16	0.5	0.00268584654407673	0.131934915571339	
16.5	0.5	-0.00510667360423115	-0.127532086774931	
17	0.5	-0.0116917319257862	-0.367958860055141	
17.5	0.5	-0.0162085289457567	-0.553629383187649	
18	0.5	-0.0181327613172521	-0.656984470122559	
18.5	0.5	-0.0173316771108621	-0.662706611830633	
19	0.5	-0.0140624511985078	-0.569984854636162	
19.5	0.5	-0.00891677285005381	-0.392625409549071	
20	0.5	-0.00272174264315167	-0.156993371946208	
20.5	0.5	0.0035872860535519	0.101907489405553	
21	0.5	0.00910310340027871	0.345634091491594	
21.5	0.5	0.013072978197438	0.53801053128729	
22	0.5	0.0149978179289923	0.650495042721143	
22.5	0.5	0.0146914943965969	0.66641164007479	
23	0.5	0.0122937053898251	0.583419496681121	
23.5	0.5	0.00823646129314781	0.41385476667473	
24	0.5	0.00317074123050293	0.182895214241287	
24.5	0.5	-0.00213482715812309	-0.0751791455138391	
25	0.5	-0.00690794286164351	-0.322074020395221	
25.5	0.5	-0.0104827331122232	-0.521162357120871	
26	0.5	-0.0123905975729711	-0.642916656490619	
26.5	0.5	-0.0124196689194972	-0.669286643642126	
27	0.5	-0.0106356095914301	-0.596373532480058	
27.5	0.5	-0.0073621688515877	-0.435004915404657	
28	0.5	-0.00312566007349623	-0.209125701620604	
28.5	0.5	0.00142752051841543	0.0477556583866738	
29	0.5	0.00562769844539996	0.297538188878771	
29.5	0.5	0.00887879651976235	0.503179224539029	
30	0.5	0.0107414781639677	0.634187077087317	
0	1	-0.413225506760714	0	
0.5	1	-0.401999534765537	-0.272435461969984	
1	1	-0.369359689167418	-0.505685960494702	
1.5	1	-0.318307858945946	-0.666299638895764	
2	1	-0.253485915632443	-0.731447322704565	
2.5	1	-0.180678147139733	-0.69224945712476	
3	1	-0.106197778095803	-0.555051771378832	
3.5	1	-0.036228376368609	-0.340463514158894	
4	1	0.0238046632017695	-0.0803019228073878	
4.5	1	0.0697620311306973	0.187104950070526	
5	1	0.0991603389275293	0.422563352549638	
5.5	1	0.111346145988318	0.591774132055977	
6	1	0.107460357447772	0.670359387237818	
6.5	1	0.0902042535205592	0.647415859139584	
7	1	0.0634415575515837	0.527073733552811	
7.5	1	0.0316893519645936	0.327834561301109	
8	1	-4.37857945182251E-4	0.0797901451958648	
8.5	1	-0.0287633110893994	-0.179863014782021	
9	1	-0.0499998214077427	-0.412347980147099	
9.5	1	-0.0620682824382525	-0.583052108340727	
10	1	-0.0642511743754043	-0.66664264912329	
10.5	1	-0.0571709994390859	-0.650797834021585	
11	1	-0.042605631944164	-0.53800391155654	
11.5	1	-0.0231722960807163	-0.34515543581876	
12	1	-0.0019268561957859	-0.101021499390548	
12.5	1	0.0180664206158722	0.158043656616642	
13	1	0.0341383471552653	0.39350782825578	
13.5	1	0.0443413734765756	0.570383287791761	
14	1	0.0476613458928979	0.662416189097689	
14.5	1	0.0440932600821973	0.655974544016093	
15	1	0.0345785080047909	0.552059967150319	
15.5	1	0.0208193518199251	0.36614692357878	
16	1	0.00500174905538896	0.125875383682674	
16.5	1	-0.0105317121835147	-0.13305915073925	
17	1	-0.0236123518467757	-0.372207435678801	
17.5	1	-0.0325347011455091	-0.556073123899641	
18	1	-0.0362674600918152	-0.657377862277213	
18.5	1	-0.034561249390905	-0.661104481986279	
19	1	-0.0279433785910979	-0.56671953290607	
19.5	1	-0.0176056300505006	-0.38824664485443	
20	1	-0.00520537680012602	-0.152180955830598	
20.5	1	0.0073886710814283	0.10644512383292	
21	1	0.0183685274653481	0.349260661930261	
21.5	1	0.0262383508049874	0.540248146758607	
22	1	0.0300112012768544	0.651084526952	
22.5	1	0.0293260446825226	0.665339616033359	
23	1	0.024471966290024	0.580909811398392	
23.5	1	0.0163199600187951	0.410326888061456	
24	1	0.00617551337039866	0.178896732978831	
24.5	1	-0.00442424193303395	-0.0790554294462757	
25	1	-0.0139381815732686	-0.325276179693874	
25.5	1	-0.0210406627094319	-0.523256344496077	
26	1	-0.0248021814175987	-0.64364370894614	
26.5	1	-0.024807121055827	-0.668593684991798	
27	1	-0.0211941990313707	-0.594413236439781	
27.5	1	-0.0146166133804625	-0.432106485440493	
28	1	-0.00613032792355088	-0.205741523833121	
28.5	1	0.00297119054318915	0.0511190930078741	
29	1	0.0113504959915842	0.300394745136382	
29.5	1	0.0178194797146049	0.505132191236991	
30	1	0.0215049550484483	0.6349831771315	
0	1.5	-0.585127339552438	0	
0.5	1.5	-0.56885781806124	-0.259001089904001	
1	1.5	-0.521568122678004	-0.480074849471349	
1.5	1.5	-0.447649639160876	-0.630890214677265	
2	1.5	-0.353889985868326	-0.689481169542758	
2.5	1.5	-0.248741429800112	-0.647483014618204	
3	1.5	-0.141419312321392	-0.511357876538318	
3.5	1.5	-0.0409349132477505	-0.301428749837688	
4	1.5	0.0448264038883229	-0.0488656066417426	
4.5	1.5	0.109877893485759	0.20892993562045	
5	1.5	0.150670467377756	0.433858075499033	
5.5	1.5	0.166342789724979	0.592753460637295	
6	1.5	0.158662505440864	0.662283633703504	
6.5	1.5	0.131675727912136	0.63238888358551	
7	1.5	0.0911160535365052	0.507755246535622	
7.5	1.5	0.0436514514919972	0.307103732660674	
8	1.5	-0.00393579943365712	0.0604022137421256	
8.5	1.5	-0.0455362367931469	-0.195586085287259	
9	1.5	-0.0763751866748122	-0.422757425115827	
9.5	1.5	-0.0934761495900129	-0.587317344573034	
10	1.5	-0.0958794060633748	-0.664788472880389	
10.5	1.5	-0.0846016791767812	-0.643634824259293	
11	1.5	-0.0623553382764914	-0.526966231703332	
11.5	1.5	-0.0330747467661131	-0.332071153238303	
12	1.5	-0.00131936889758955	-0.0878478760759166	
12.5	1.5	0.0283644096135882	0.169484519616233	
13	1.5	0.0520393708536936	0.401759309421072	
13.5	1.5	0.0668573850930573	0.574522789199631	
14	1.5	0.0713675199047089	0.66214344070087	
14.5	1.5	0.0656215543592473	0.651612478713084	
15	1.5	0.051073930201296	0.544472715336913	
15.5	1.5	0.0303002058506743	0.356590125280724	
16	1.5	0.00658081947409396	0.115802220846807	
16.5	1.5	-0.0165874148265611	-0.142208027982779	
17	1.5	-0.0359829512775688	-0.379201077758974	
17.5	1.5	-0.049087934274391	-0.560048593113141	
18	1.5	-0.0543985378335858	-0.657940133199088	
18.5	1.5	-0.0515807378767868	-0.658357134610006	
19	1.5	-0.0414575579032637	-0.561225293140753	
19.5	1.5	-0.0258373188502916	-0.380926404391991	
20	1.5	-0.00721367369516363	-0.144167923684187	
20.5	1.5	0.0116155760881663	0.113974051489529	
21	1.5	0.0279547172616582	0.355252021705452	
21.5	1.5	0.0395841203805443	0.54391443187129	
22	1.5	0.0450514706474368	0.65200335759764	
22.5	1.5	0.0438431698447197	0.663497544405148	
23	1.5	0.0364169066785785	0.576686898925739	
23.5	1.5	0.0240964087719501	0.404426573925333	
24	1.5	0.00884853084993703	0.172232961396994	
24.5	1.5	-0.0070215152464528	-0.0854963385592911	
25	1.5	-0.021210870830996	-0.330578545239947	
25.5	1.5	-0.0317464058964492	-0.52670270809022	
26	1.5	-0.037253123831721	-0.644809564651681	
26.5	1.5	-0.0371278561000238	-0.667397163348833	
27	1.5	-0.0315970765369422	-0.591114315939723	
27.5	1.5	-0.0216547181187737	-0.427257606165131	
28	1.5	-0.00889294514405411	-0.200098276104214	
28.5	1.5	0.00474647400441035	0.0567131757357919	
29	1.5	0.0172622237309525	0.305132053363616	
29.5	1.5	0.026882318900159	0.508355659375705	
30	1.5	0.032310721640253	0.636275630858371	
0	2	-0.718082833122698	0	
0.5	2	-0.697421482436806	-0.240942076940441	
1	2	-0.637392874923087	-0.445666500970753	
1.5	2	-0.543649020749517	-0.58336469470585	
2	2	-0.424920787015436	-0.63324078657367	
2.5	2	-0.292069477873209	-0.587624094944029	
3	2	-0.156918851296329	-0.453126468647017	
3.5	2	-0.031003560754925	-0.249671218663535	
4	2	0.0756217535462408	-0.00753694929911049	
4.5	2	0.155377744836637	0.23714502144887	
5	2	0.203850446513927	0.447770669954748	
5.5	2	0.220104861075	0.592720758676759	
6	2	0.206596961271375	0.650083734700811	
6.5	2	0.168707355736329	0.610940515963859	
7	2	0.113964331563092	0.480720830214483	
7.5	2	0.051059136555066	0.278426975239608	
8	2	-0.0112219603888606	0.0338376263627354	
8.5	2	-0.0650184817000105	-0.216895395316507	
9	2	-0.104249473796019	-0.43660526773984	
9.5	2	-0.125205097338965	-0.5926285252606	
10	2	-0.12681688530986	-0.661664232067099	
10.5	2	-0.110589513402152	-0.633251513932861	
11	2	-0.0802196375179153	-0.51134727030982	
11.5	2	-0.040965310423738	-0.31376727643788	
12	2	0.00114198002351015	-0.0695706851956594	
12.5	2	0.0401348382850068	0.185226827653915	
13	2	0.0708878248684254	0.412977658603049	
13.5	2	0.0897390569647386	0.579976376300857	
14	2	0.0948835044913743	0.661457235491622	
14.5	2	0.0864988223052922	0.645273632516822	
15	2	0.0666011900386117	0.533712671240401	
15.5	2	0.0386640900839416	0.343173898282779	
16	2	0.00706263509232622	0.1017575635084	
16.5	2	-0.0235737353888937	-0.154882394732349	
17	2	-0.0490089539028267	-0.388807985435492	
17.5	2	-0.0659612405786096	-0.565409901565199	
18	2	-0.0725055811853691	-0.658532356239581	
18.5	2	-0.0682706086672565	-0.65435063161374	
19	2	-0.0544125780743608	-0.553426134310516	
19.5	2	-0.0333801156636606	-0.370633280620199	
20	2	-0.00851133195566583	-0.132967530874392	
20.5	2	0.0164739493640028	0.124442287012163	
21	2	0.0380123076908445	0.363528074450581	
21.5	2	0.0531895027214493	0.548914665989239	
22	2	0.0601215011122507	0.653156499840817	
22.5	2	0.0581753928951527	0.660803223333977	
23	2	0.0480058833689489	0.570691701697467	
23.5	2	0.0314095688675313	0.396124222864313	
24	2	0.01102446250449	0.162905527365254	
24.5	2	-0.0100772183563014	-0.0944716712775936	
25	2	-0.0288418436511366	-0.337928728608991	
25.5	2	-0.0426674099784329	-0.531435841400628	
26	2	-0.0497565839464199	-0.646345534197086	
26.5	2	-0.0493428417122682	-0.665635134919447	
27	2	-0.0417622548215479	-0.586429766396431	
27.5	2	-0.0283661376211759	-0.420431756902223	
28	2	-0.0112923701244359	-0.192192234129586	
28.5	2	0.00686742394820037	0.0645198560890349	
29	2	0.0234541506437502	0.311714281554895	
29.5	2	0.0361243380564191	0.512802232824932	
30	2	0.0431756578503384	0.638012913240743	
0	2.5	-0.803416714038459	0	
0.5	2.5	-0.779181670361199	-0.218963377202355	
1	2.5	-0.708812282905513	-0.403822164566082	
1.5	2.5	-0.599057230359216	-0.525647525920287	
2	2.5	-0.460333137357405	-0.565084306820617	
2.5	2.5	-0.305581355814905	-0.515309644698902	
3	2.5	-0.148861367975607	-0.383106083770724	
3.5	2.5	-0.00384569048819226	-0.187885194367916	
4	2.5	0.117609038811671	0.0411953691323747	
4.5	2.5	0.206651585409486	0.269592563994573	
5	2.5	0.258254177087114	0.462565494053059	
5.5	2.5	0.271573727441379	0.590413758270118	
6	2.5	0.249827150711602	0.632981264369638	
6.5	2.5	0.199710461620672	0.582748170722619	
7	2.5	0.130445258814654	0.446043020487161	
7.5	2.5	0.0525786248754376	0.242186842870556	
8	2.5	-0.0233116121690576	6.89417894021718E-4	
8.5	2.5	-0.0878477954062521	-0.243090903355587	
9	2.5	-0.133874318295834	-0.453181900418259	
9.5	2.5	-0.157156108224702	-0.598349390618478	
10	2.5	-0.156683485586974	-0.656769129370644	
10.5	2.5	-0.134564642345123	-0.619320295126389	
11	2.5	-0.0955390760115829	-0.491005194857174	
11.5	2.5	-0.0461913923533816	-0.290277116235681	
12	2.5	0.0060207357147225	-0.0463686961123963	
12.5	2.5	0.0537920232031626	0.204989325953524	
13	2.5	0.0909149874000886	0.426828802458833	
13.5	2.5	0.113028010549167	0.586406893562771	
14	2.5	0.118079387050455	0.660061228676584	
14.5	2.5	0.106461367563029	0.63673592055445	
15	2.5	0.0808132694326848	0.519652131283045	
15.5	2.5	0.0455361136858312	0.325870719557102	
16	2.5	0.00609733571535074	0.0838063817643572	
16.5	2.5	-0.0317715950511689	-0.170943566121526	
17	2.5	-0.0628721108551937	-0.400842104096686	
17.5	2.5	-0.0832231509584621	-0.571953414764262	
18	2.5	-0.090546245009283	-0.658962391603372	
18.5	2.5	-0.084494482243418	-0.64892900685134	
19	2.5	-0.0666057828034207	-0.543219763796741	
19.5	2.5	-0.0399990956373612	-0.357327361222848	
20	2.5	-0.00886635591478175	-0.118601819538538	
20.5	2.5	0.0221612443812546	0.137774520406758	
21	2.5	0.0486800770517997	0.373975317552971	
21.5	2.5	0.0671205310329754	0.555116067400493	
22	2.5	0.0752116135097025	0.654411800206074	
22.5	2.5	0.0722449396853648	0.657143283247902	
23	2.5	0.0591093428293353	0.562843742710551	
23.5	2.5	0.0381002199735121	0.385380734021713	
24	2.5	0.0125388754514216	0.150918858177726	
24.5	2.5	-0.0137377096837568	-0.10593745730687	
25	2.5	-0.0369403546369399	-0.347252334623831	
25.5	2.5	-0.0538633423264522	-0.537363553120932	
26	2.5	-0.0623179400042522	-0.648155789426727	
26.5	2.5	-0.0614063363384216	-0.66322177695213	
27	2.5	-0.0516029233270367	-0.580295060711362	
27.5	2.5	-0.0346380621866453	-0.411593255276995	
28	2.5	-0.0132074587360802	-0.182019583140849	
28.5	2.5	0.00944587875406128	0.0745126983724351	
29	2.5	0.0300136384754849	0.320090471089161	
29.5	2.5	0.0455976677890968	0.518405207834721	
30	2.5	0.054111538968182	0.640122990736683	
0	3	-0.835751597990192	0	
0.5	3	-0.808887434551337	-0.19391097529184	
1	3	-0.730944805947403	-0.356174488449038	
1.5	3	-0.609576312689357	-0.460044571925159	
2	3	-0.456581841987808	-0.487833110744494	
2.5	3	-0.286596738468095	-0.433688204216915	
3	3	-0.115479595352057	-0.30456939130509	
3.5	3	0.041409757432993	-0.119266609536879	
4	3	0.170840426411096	0.0943947551229244	
4.5	3	0.26306079393805	0.303745774916208	
5	3	0.312717463577756	0.476233476471976	
5.5	3	0.319245694265334	0.584400349147621	
6	3	0.286699655076981	0.610130236465908	
6.5	3	0.22305897811706	0.547514268247576	
7	3	0.139110388617314	0.403895318082451	
7.5	3	0.0470519714910123	0.198921396537713	
8	3	-0.0410029504450959	-0.0382631452877111	
8.5	3	-0.114438585610109	-0.273279359702543	
9	3	-0.165298581287236	-0.471598928132124	
9.5	3	-0.189066204523348	-0.603696494393434	
10	3	-0.184983850997933	-0.649498457172386	
10.5	3	-0.155893158245925	-0.601458482261479	
11	3	-0.107637646293679	-0.465791442570427	
11.5	3	-0.0481231389878455	-0.261669782498953	
12	3	0.0138293725437581	-0.0184890721952449	
12.5	3	0.0696829140552296	0.228402268760707	
13	3	0.112280071385759	0.442883450211828	
13.5	3	0.13669906637749	0.593387854435582	
14	3	0.140771221252249	0.65758609547111	
14.5	3	0.125208845208637	0.625727932957783	
15	3	0.0933455781364994	0.502141316388595	
15.5	3	0.0505419435288822	0.30465806526784	
16	3	0.00335070487397615	0.0620421711315672	
16.5	3	-0.0414356294557433	-0.190206961268972	
17	3	-0.0777223362612178	-0.415061860404885	
17.5	3	-0.10090982545122	-0.579418576606296	
18	3	-0.108449617676989	-0.658987386199274	
18.5	3	-0.100094436061108	-0.641897880517896	
19	3	-0.0778218523348339	-0.530481703698867	
19.5	3	-0.0454559982782892	-0.340964227863527	
20	3	-0.00805191629591655	-0.101105004163786	
20.5	3	0.0288630721386601	0.153869705908674	
21	3	0.0600807478644044	0.38644559558487	
21.5	3	0.0814256715236672	0.562347727709156	
22	3	0.0902956131288445	0.655600963673087	
22.5	3	0.0859606799268044	0.652374949879684	
23	3	0.0695889681362563	0.553043345770053	
23.5	3	0.0440056219427406	0.372149834450093	
24	3	0.0132289340384559	0.136282291035117	
24.5	3	-0.0181434322254773	-0.119834322920632	
25	3	-0.0456067152678257	-0.358451969690547	
25.5	3	-0.0653834565386893	-0.544366782261628	
26	3	-0.0749322735556112	-0.650117748175884	
26.5	3	-0.0732638221384398	-0.660048319432132	
27	3	-0.0610260660099134	-0.57262944472801	
27.5	3	-0.0403546401751537	-0.400698703051696	
28	3	-0.0145172900054494	-0.16957780185963	
28.5	3	0.0125905431327434	0.0866557426070708	
29	3	0.0370227230209722	0.330193774694767	
29.5	3	0.0553478701142357	0.52507825648681	
30	3	0.065123359322524	0.642513451762746	
0	3.5	-0.81337340105289	0	
0.5	3.5	-0.784905390623795	-0.166731140365947	
1	3.5	-0.702391754625367	-0.304548258492002	
1.5	3.5	-0.574174799757119	-0.389129637716155	
2	3.5	-0.413101793494555	-0.404630198316419	
2.5	3.5	-0.235074034981865	-0.346257519110452	
3	3.5	-0.05726618141278	-0.221138250866232	
3.5	3.5	0.103771528310862	-0.0473340170497586	
4	3.5	0.23390352170101	0.148851682281977	
4.5	3.5	0.322882724492111	0.336872309866131	
5	3.5	0.365340353238621	0.486638228984147	
5.5	3.5	0.361185406877588	0.57320269537379	
6	3.5	0.315381129899803	0.580716451698799	
6.5	3.5	0.237142047919062	0.505039825350087	
7	3.5	0.138664680145721	0.354600724143796	
7.5	3.5	0.0335590942189028	0.14934985970253	
8	3.5	-0.0648194361116998	-0.0820484539693606	
8.5	3.5	-0.14493289799203	-0.30638361452079	
9	3.5	-0.198330717883662	-0.490809382160016	
9.5	3.5	-0.2204834430876	-0.607765810695754	
10	3.5	-0.21109487667146	-0.63917243470783	
10.5	3.5	-0.173875783007165	-0.579255847519919	
11	3.5	-0.115830526064098	-0.435574248088531	
11.5	3.5	-0.0461675891637973	-0.228067925056051	
12	3.5	0.0250115571199811	0.0137415197579229	
12.5	3.5	0.0880684694700509	0.255002929000219	
13	3.5	0.135053032815323	0.460618498001239	
13.5	3.5	0.160646247196147	0.600409495959787	
14	3.5	0.16271133232842	0.653598686490869	
14.5	3.5	0.142399304456114	0.611939551047921	
15	3.5	0.103815552454262	0.481018911386125	
15.5	3.5	0.0533112739818416	0.279527592847274	
16	3.5	-0.00148952583649089	0.0365938589854187	
16.5	3.5	-0.0527862681426313	-0.212437977540169	
17	3.5	-0.0936694034279745	-0.431168910891525	
17.5	3.5	-0.119017467251118	-0.587489262348924	
18	3.5	-0.126110209899255	-0.658317180335064	
18.5	3.5	-0.114887111619073	-0.633029192561807	
19	3.5	-0.0878312347368974	-0.515070559030672	
19.5	3.5	-0.0495098704162396	-0.321500007172251	
20	3.5	-0.00584882842598985	-0.0805276802751661	
20.5	3.5	0.0367494483575132	0.172598132779405	
21	3.5	0.0723166118981317	0.400754669024051	
21.5	3.5	0.0961314776944758	0.570400677701537	
22	3.5	0.105327041835212	0.656520923219214	
22.5	3.5	0.0992154006456206	0.646328378629006	
23	3.5	0.0792962150234266	0.541174510453581	
23.5	3.5	0.0489593623113498	0.356381049100043	
24	3.5	0.0129344304187454	0.119012730759404	
24.5	3.5	-0.0234269694987152	-0.136085466215784	
25	3.5	-0.0549297970119355	-0.371406051978203	
25.5	3.5	-0.0772639378304842	-0.552299312891058	
26	3.5	-0.0875819314983699	-0.652082635722676	
26.5	3.5	-0.0848500903741059	-0.655984288691635	
27	3.5	-0.0699312756169503	-0.563337624264061	
27.5	3.5	-0.0453966085157967	-0.387698842607294	
28	3.5	-0.0151015820468677	-0.154867418968106	
28.5	3.5	0.0164059202143655	0.100902077683225	
29	3.5	0.0445566027743109	0.341940522237199	
29.5	3.5	0.0654122324210694	0.532715066052734	
30	3.5	0.0762076835097501	0.645071715284971	
0	4	-0.738339470936724	0	
0.5	4	-0.709324549543032	-0.13842534784459	
1	4	-0.62533246897567	-0.250872759056076	
1.5	4	-0.495167585471013	-0.315619120169272	
2	4	-0.33236800402682	-0.318783960156957	
2.5	4	-0.153647461551148	-0.256685751777949	
3	4	0.0230136985377333	-0.136591583314307	
3.5	4	0.180397724685836	0.0242673990561741	
4	4	0.303955543639195	0.201274434430585	
4.5	4	0.383364196181131	0.366211615327934	
5	4	0.413555646077222	0.491673287165068	
5.5	4	0.39510435669293	0.555429452210096	
6	4	0.333941470243691	0.544061762743208	
6.5	4	0.240446617775288	0.455299865367774	
7	4	0.128043783645263	0.298679296576947	
7.5	4	0.0114858284192273	0.0943949690605	
8	4	-0.0949538434620458	-0.129501479259291	
8.5	4	-0.179158260218364	-0.341158031774325	
9	4	-0.232510908225424	-0.509634449433032	
9.5	4	-0.25075270355747	-0.609565656602617	
10	4	-0.234263572193147	-0.625070649576086	
10.5	4	-0.187755508147586	-0.552306668983049	
11	4	-0.119438754621577	-0.400265361784503	
11.5	4	-0.0397874926768139	-0.189667265602191	
12	4	0.0399219650372587	0.0499053448176445	
12.5	4	0.109104537827038	0.28423180626861	
13	4	0.159198421694714	0.479420017064012	
13.5	4	0.184670877183699	0.606886985527708	
14	4	0.183581281452549	0.647613575101186	
14.5	4	0.157647008798351	0.595034890059293	
15	4	0.111824787904828	0.456124611984299	
15.5	4	0.0534833297703589	0.250495829634026	
16	4	-0.00870598631362075	0.00763361613999945	
16.5	4	-0.0660011155632216	-0.237347579549221	
17	4	-0.110774581519559	-0.448807170181876	
17.5	4	-0.137495200412519	-0.595795863153401	
18	4	-0.1433827734962	-0.65661874709497	
18.5	4	-0.128660845279025	-0.622067103197508	
19	4	-0.0963896297444777	-0.496834426137149	
19.5	4	-0.0519186511787901	-0.298897397413008	
20	4	-0.00204876038063766	-0.0569417436997275	
20.5	4	0.0459705806993618	0.193798106470394	
21	4	0.0854649796076447	0.416680723869386	
21.5	4	0.111238329699298	0.579028192095065	
22	4	0.120235723043241	0.656935680291911	
22.5	4	0.111883509289262	0.638809604381151	
23	4	0.0880713369223608	0.527108451154131	
23.5	4	0.0527916788157457	0.338023292068371	
24	4	0.011499215591176	0.0991378099482916	
24.5	4	-0.029710817641783	-0.154594301357158	
25	4	-0.0649843880956678	-0.385967486993615	
25.5	4	-0.0895252396096277	-0.560987547662355	
26	4	-0.1002341988936	-0.653876270607142	
26.5	4	-0.0960875260159954	-0.650879094389186	
27	4	-0.0782098170514989	-0.55231185700341	
27.5	4	-0.0496411821487955	-0.372540819826541	
28	4	-0.0148413406688466	-0.137894123153787	
28.5	4	0.0209910652071979	0.117192155989374	
29	4	0.0526820206305159	0.355229148709849	
29.5	4	0.0758180315378769	0.541188968550545	
30	4	0.0873510393798599	0.647665347162889	
0	4.5	-0.616322182237049	0	
0.5	4.5	-0.587799230204982	-0.110003269487775	
1	4.5	-0.50536530582031	-0.197090447594855	
1.5	4.5	-0.37805410032226	-0.242241555604423	
2	4.5	-0.219730629969759	-0.233605896729294	
2.5	4.5	-0.0474592649935404	-0.168626246856601	
3	4.5	0.120491821108854	-0.0546669935099015	
3.5	4.5	0.266765158106226	0.0919672873276741	
4	4.5	0.376890083682188	0.248484040551942	
4.5	4.5	0.440882725806098	0.389154786163747	
5	4.5	0.454281421228863	0.489419925720959	
5.5	4.5	0.418501528431352	0.529906529217408	
6	4.5	0.340479674646281	0.499724931341982	
6.5	4.5	0.231666127782639	0.398513695673136	
7	4.5	0.106503879524462	0.236889208900738	
7.5	4.5	-0.0194059007910124	0.0351979172015492	
8	4.5	-0.131217642532818	-0.179270508485332	
8.5	4.5	-0.216595585940776	-0.376211608601611	
9	4.5	-0.26709561448368	-0.526797326125512	
9.5	4.5	-0.27901434582396	-0.608055760256048	
10	4.5	-0.253616786364136	-0.606471374094941	
10.5	4.5	-0.196735107756464	-0.520245214598514	
11	4.5	-0.117811252769254	-0.359848725537577	
11.5	4.5	-0.0285247843436837	-0.146756691577006	
12	4.5	0.0588039796702104	0.089482681172652	
12.5	4.5	0.132822782029179	0.31543042251436	
13	4.5	0.184560923524813	0.498588457881315	
13.5	4.5	0.208472443722262	0.612171144425254	
14	4.5	0.202988100955844	0.639107112648522	
14.5	4.5	0.170523537460496	0.574667476088275	
15	4.5	0.116964070036346	0.427313432809947	
15.5	4.5	0.0507146150580607	0.217616027082409	
16	4.5	-0.0185425228326135	-0.0246148036417963	
16.5	4.5	-0.081205689166774	-0.264587965263066	
17	4.5	-0.129042362249614	-0.467562426554248	
17.5	4.5	-0.156238619976516	-0.603918328948531	
18	4.5	-0.160078182920917	-0.653521797913019	
18.5	4.5	-0.141174048050784	-0.608735101447153	
19	4.5	-0.103238717425328	-0.475618401014494	
19.5	4.5	-0.0524418409958527	-0.273132568233969	
20	4.5	0.0035417457616766	-0.0304458787092534	
20.5	4.5	0.0566521719859014	0.217272396902755	
21	4.5	0.099573482402755	0.433962971971526	
21.5	4.5	0.126716327760374	0.587946458408003	
22	4.5	0.134924694164793	0.656578704967209	
22.5	4.5	0.123819271023843	0.62960415346365	
23	4.5	0.0957429988574812	0.510707805260926	
23.5	4.5	0.0553303402483798	0.317029048104928	
24	4.5	0.00877308957199526	0.0766994937694505	
24.5	4.5	-0.0371048435610608	-0.175241845107723	
25	4.5	-0.0758284021791881	-0.401962285677251	
25.5	4.5	-0.102169434122602	-0.570230410545816	
26	4.5	-0.1128391237654	-0.655300130285646	
26.5	4.5	-0.106884643314651	-0.644563995150442	
27	4.5	-0.085743994014615	-0.539434462420564	
27.5	4.5	-0.0529622516658093	-0.355170845591805	
28	4.5	-0.0136197792092608	-0.118671201705859	
28.5	4.5	0.0264381364662994	0.135451886286441	
29	4.5	0.0614555302452847	0.369939026607841	
29.5	4.5	0.0865807744399527	0.550352601825777	
30	4.5	0.0985283715796901	0.650142519322079	
0	5	-0.456199441091912	0	
0.5	5	-0.429141505115559	-0.0824363114654655	
1	5	-0.35110590707743	-0.145066786503174	
1.5	5	-0.231126277440557	-0.171609047417696	
2	5	-0.0830364834437965	-0.15225108944227	
2.5	5	0.0762014432574054	-0.0855360820529009	
3	5	0.228537121596031	0.0211326400118264	
3.5	5	0.356985196355351	0.152465336107051	
4	5	0.447625547861689	0.287601619138992	
4.5	5	0.491205005987373	0.403415535596118	
5	5	0.484147613540488	0.47829491803836	
5.5	5	0.428856881943443	0.495796850555885	
6	5	0.333283881356836	0.447590840352242	
6.5	5	0.209827653638293	0.335203268371167	
7	5	0.0737173926794801	0.17025603153195	
7.5	5	-0.058911453685476	-0.0268779217227446	
8	5	-0.173000350203418	-0.229834138026638	
8.5	5	-0.256360761834239	-0.410040044914502	
9	5	-0.301057228100425	-0.540964447728099	
9.5	5	-0.304217525677616	-0.602191964242793	
10	5	-0.268183815647973	-0.582694719109521	
10.5	5	-0.200004907329531	-0.482783321531733	
11	5	-0.110354067089806	-0.314409661826612	
11.5	5	-0.0120282321521212	-0.0997375286783269	
12	5	0.0817659828428729	0.131842746469189	
12.5	5	0.159112465262293	0.347841640254049	
13	5	0.210853412620359	0.517346702620996	
13.5	5	0.231642966569208	0.61556201701886	
14	5	0.220464411992633	0.627534046359496	
14.5	5	0.180562613821582	0.550497489275488	
15	5	0.11882157263489	0.394471449981544	
15.5	5	0.0446890101987341	0.180990763966027	
16	5	-0.0311936411441361	-0.0598676377378585	
16.5	5	-0.0984636683197495	-0.293748720057071	
17	5	-0.148412502701353	-0.486962882972787	
17.5	5	-0.175084274029075	-0.611390408723796	
18	5	-0.17596063700309	-0.648625683960509	
18.5	5	-0.152155060848135	-0.592744345726629	
19	5	-0.108108306718839	-0.45127312137416	
19.5	5	-0.0508443669292907	-0.244202800532237	
20	5	0.0110963923876619	-0.00117144264864043	
20.5	5	0.068890251985662	0.24278463804467	
21	5	0.114655288695245	0.452300513394315	
21.5	5	0.142501433817032	0.596835749145073	
22	5	0.149267637293105	0.65515599046771	
22.5	5	0.134855691510058	0.618481362800914	
23	5	0.102128578314371	0.491831507684256	
23.5	5	0.056402160504761	0.293359101146552	
24	5	0.00461419645498989	0.0517580571003815	
24.5	5	-0.0457034139343016	-0.197883933604876	
25	5	-0.087499951854454	-0.419188215149232	
25.5	5	-0.115177612630284	-0.579799459143023	
26	5	-0.125327544300189	-0.656132758167956	
26.5	5	-0.117134929287002	-0.63685448011418	
27	5	-0.0924068742848752	-0.524580761025604	
27.5	5	-0.0552309360579075	-0.335537243120191	
28	5	-0.0113235431300709	-0.0972222755679093	
28.5	5	0.0328307264325023	0.155590549590626	
29	5	0.0709216457636377	0.385929252645327	
29.5	5	0.097702428718338	0.560037650076093	
30	5	0.109701579718192	0.65233265153019	
0	5.5	-0.269421418725754	0	
0.5	5.5	-0.244692358133081	-0.0566141189790939	
1	5.5	-0.173571508592347	-0.0965059526578705	
1.5	5.5	-0.0648743775423288	-0.106097370303472	
2	5.5	0.0679358556722716	-0.0775699757869421	
2.5	5.5	0.208427329309815	-0.0105083172956818	
3	5.5	0.339242141344978	0.0877167790880261	
3.5	5.5	0.444243246698219	0.20290894526626	
4	5.5	0.510494221017067	0.316216864938338	
4.5	5.5	0.529823502279299	0.407181452519963	
5	5.5	0.499779545643927	0.45717823207991	
5.5	5.5	0.42386266082275	0.452700224260156	
6	5.5	0.311012666980809	0.38794050921715	
6.5	5.5	0.174426656268989	0.266233534994039	
7	5.5	0.0298657236475887	0.100085643268355	
7.5	5.5	-0.106327387375049	-0.0902576284809903	
8	5.5	-0.219244123139675	-0.279530343868757	
8.5	5.5	-0.297203658157785	-0.441067439570774	
9	5.5	-0.33310122039806	-0.550793846522769	
9.5	5.5	-0.325149473151379	-0.59097562876982	
10	5.5	-0.276932315383447	-0.553148243889285	
10.5	5.5	-0.19678056084485	-0.439748469105029	
11	5.5	-0.0965661301009325	-0.264162950716651	
11.5	5.5	0.00991572409387891	-0.0491405013128519	
12	5.5	0.108757336243495	0.17623771093159	
12.5	5.5	0.18770418200827	0.380613427294372	
13	5.5	0.237648489025275	0.534851546646598	
13.5	5.5	0.253665667820225	0.616325535414494	
14	5.5	0.235473004088631	0.612346660939821	
14.5	5.5	0.187269017550528	0.522210808285036	
15	5.5	0.116994370875573	0.357532561191848	
15.5	5.5	0.0351301847535296	0.140784805271163	
16	5.5	-0.0467927069685012	-0.0977731020685705	
16.5	5.5	-0.117766914623343	-0.324353906975675	
17	5.5	-0.168752689811647	-0.506480978464093	
17.5	5.5	-0.193805386121385	-0.617705325487002	
18	5.5	-0.19074645775442	-0.641507706033297	
18.5	5.5	-0.161303705626357	-0.573803232954752	
19	5.5	-0.11072005344924	-0.423664242954917	
19.5	5.5	-0.046901718901789	-0.212134698953369	
20	5.5	0.0207633803006596	0.0307114570175404	
20.5	5.5	0.0827455922039753	0.270055888726789	
21	5.5	0.130684330561358	0.471351650002691	
21.5	5.5	0.158491982243668	0.605342245695986	
22	5.5	0.163106934756483	0.652349857520108	
22.5	5.5	0.144804161576971	0.605199444920329	
23	5.5	0.107035246919078	0.470340317139899	
23.5	5.5	0.0558352092177931	0.266987751655789	
24	5.5	-0.00110804579589693	0.024396345775103	
24.5	5.5	-0.0555821974568164	-0.222348372195434	
25	5.5	-0.100014316602462	-0.437413584354993	
25.5	5.5	-0.128507384446721	-0.589439295252504	
26	5.5	-0.137609378587833	-0.656131577555393	
26.5	5.5	-0.126716057078299	-0.627553103364644	
27	5.5	-0.0980624294082325	-0.50762245030872	
27.5	5.5	-0.0563165339654132	-0.313593861758844	
28	5.5	-0.00784426653508819	-0.0735842906271357	
28.5	5.5	0.0402419628529291	0.177498591269312	
29	5.5	0.0811108818843365	0.403037446433039	
29.5	5.5	0.109169663364043	0.570054717738812	
30	5.5	0.120818170980873	0.654047279332052	
0	6	-0.0691986119735256	0	
0.5	6	-0.0475163732430939	-0.0333062696946525	
1	6	0.0146047211508444	-0.0528767571030837	
1.5	6	0.108766694915874	-0.0477409770127604	
2	6	0.222186541824488	-0.0119792409134148	
2.5	6	0.339350455824022	0.0538730362319485	
3	6	0.444019879352474	0.142559236294786	
3.5	6	0.521329006998414	0.241043211840803	
4	6	0.559702280030202	0.332527619104284	
4.5	6	0.552344835302684	0.399235980363052	
5	6	0.498115481097879	0.425511936151953	
5.5	6	0.401672971190672	0.400725706607578	
6	6	0.272881329468736	0.321495600555382	
6.5	6	0.125556169826815	0.192829884069725	
7	6	-0.0242812934983564	0.0279572746340169	
7.5	6	-0.160413593944885	-0.153181892030833	
8	6	-0.268438998688291	-0.326598578261277	
8.5	6	-0.337528022563639	-0.46769754493498	
9	6	-0.361702656476111	-0.554989775297474	
9.5	6	-0.340481335596797	-0.573506318926604	
10	6	-0.278817183029101	-0.517373286911118	
10.5	6	-0.186349870345445	-0.391120506255104	
11	6	-0.0760801976117882	-0.209478035185018	
11.5	6	0.0373504348929687	0.00436115679034654	
12	6	0.139545522128465	0.221801016728164	
12.5	6	0.218156850704956	0.412806918735938	
13	6	0.264374578062187	0.550209083594823	
13.5	6	0.273918739600542	0.613713406585203	
14	6	0.247416381626074	0.593016279872723	
14.5	6	0.190131812088396	0.4895394755402	
15	6	0.111103266919514	0.316495748658835	
15.5	6	0.0218161427239897	0.0972376492340929	
16	6	-0.0653992108119373	-0.137904340057074	
16.5	6	-0.139025635028624	-0.355860564668636	
17	6	-0.189852209485364	-0.525536845235921	
17.5	6	-0.212109169023209	-0.622323105233118	
18	6	-0.204104773370405	-0.631732914590993	
18.5	6	-0.168294736510183	-0.551628154118368	
19	6	-0.110792861978385	-0.392682709941726	
19.5	6	-0.0404063849379311	-0.17699277151623	
20	6	0.0326588436496029	0.0649879290543353	
20.5	6	0.0982378045052301	0.298761587681637	
21	6	0.147590675959753	0.490733852704095	
21.5	6	0.174545707238198	0.61308066587173	
22	6	0.17625249046471	0.647823599001442	
22.5	6	0.15345498257417	0.589511325783586	
23	6	0.110261919075521	0.446102963641335	
23.5	6	0.053461767384219	0.23790844678272	
24	6	-0.00850947011523646	-0.00527578351397032	
24.5	6	-0.0667946628851682	-0.248432135863261	
25	6	-0.113360853330924	-0.456376277702567	
25.5	6	-0.142090538921648	-0.598868368572141	
26	6	-0.149572246802684	-0.655035179481054	
26.5	6	-0.135489535493456	-0.616452805445145	
27	6	-0.102566143795553	-0.488431418617857	
27.5	6	-0.0560879118481843	-0.289303829550924	
28	6	-0.00308047989053482	-0.0478107158415295	
28.5	6	0.0487323800225428	0.201045351356626	
29	6	0.0920377005738282	0.421078626115428	
29.5	6	0.120952128571416	0.580193395880253	
30	6	0.131810063086537	0.65508119436786	
0	6.5	0.130431106363178	0	
0.5	6.5	0.148522782975074	-0.0131310593484335	
1	6.5	0.20007323737282	-0.0153524793182662	
1.5	6.5	0.277276445932033	0.00185178435888822	
2	6.5	0.368299065055523	0.0426415420296991	
2.5	6.5	0.458880590242995	0.105647712509675	
3	6.5	0.534266490885583	0.183816366459638	
3.5	6.5	0.581217047222051	0.265324810563657	
4	6.5	0.589824705427203	0.335442286155823	
4.5	6.5	0.554898425667708	0.379043415399703	
5	6.5	0.476731222513913	0.383363444689407	
5.5	6.5	0.361149101193421	0.34053065175127	
6	6.5	0.218834866803381	0.24943281605861	
6.5	6.5	0.0640160828062386	0.116569332294781	
7	6.5	-0.0873099797899106	-0.0443053901384759	
7.5	6.5	-0.219381292502076	-0.21375158621506	
8	6.5	-0.318643724815556	-0.369234782260494	
8.5	6.5	-0.375434985687847	-0.488373646687015	
9	6.5	-0.385163056262763	-0.552362061434214	
9.5	6.5	-0.348830269556025	-0.549035865612492	
10	6.5	-0.272841204832399	-0.475089951527129	
10.5	6.5	-0.16812690469133	-0.33706500693928	
11	6.5	-0.0487069860358854	-0.150899527302334	
11.5	6.5	0.0701167756270084	0.0599439533052397	
12	6.5	0.173696232070008	0.267551128125738	
12.5	6.5	0.24984945595699	0.44340948787689	
13	6.5	0.290317715793477	0.562494307250779	
13.5	6.5	0.291684950949475	0.606986184509464	
14	6.5	0.255651657290682	0.569056809905603	
14.5	6.5	0.18864195418203	0.452283073107442	
15	6.5	0.100810747330153	0.271442230531624	
15.5	6.5	0.00459554658523407	0.0506751279499912	
16	6.5	-0.0869855484235891	-0.179753916146901	
16.5	6.5	-0.162059168446731	-0.387659090198648	
17	6.5	-0.211417073201192	-0.543503738897907	
17.5	6.5	-0.229636112020232	-0.624679743949992	
18	6.5	-0.215660369863379	-0.618865435919147	
18.5	6.5	-0.172783365797077	-0.525955344854455	
19	6.5	-0.108050037735324	-0.358255632133928	
19.5	6.5	-0.0311755579250938	-0.138888130404356	
20	6.5	0.0468595673806625	0.101392574562946	
20.5	6.5	0.115339274196041	0.328529154848383	
21	6.5	0.165256220277802	0.510024592204232	
21.5	6.5	0.190477459775659	0.619637843934173	
22	6.5	0.188481469195791	0.641227043813447	
22.5	6.5	0.160578889551017	0.5711712651182	
23	6.5	0.111602141731777	0.419002866436774	
23.5	6.5	0.0491220573666073	0.20613972700776	
24	6.5	-0.0176871514547697	-0.0371169682503425	
24.5	6.5	-0.0793683180197894	-0.27589875192787	
25	6.5	-0.127499917465933	-0.475783158865247	
25.5	6.5	-0.155830949538534	-0.607780272104865	
26	6.5	-0.161080504937775	-0.652566150063778	
26.5	6.5	-0.143300864117455	-0.603340750561251	
27	6.5	-0.105766145834466	-0.466883989664693	
27.5	6.5	-0.0544153607554557	-0.262643606820531	
28	6.5	0.0030601213287032	-0.0199748886423677	
28.5	6.5	0.0583475705087622	0.226076804110371	
29	6.5	0.103698391080129	0.439844232876903	
29.5	6.5	0.133000811941132	0.590222584448349	
30	6.5	0.142592579618093	0.655213904647276	
0	7	0.315590322744514	0	
0.5	7	0.329740457322402	0.00346713886948936	
1	7	0.369717415200891	0.0152325085965362	
1.5	7	0.428451458338788	0.0415591428613555	
2	7	0.495280431463081	0.0850224373738865	
2.5	7	0.55746965060655	0.143557772197069	
3	7	0.602039846678539	0.210405286440509	
3.5	7	0.617652747289401	0.274993575508672	
4	7	0.596295417884229	0.324639181446433	
4.5	7	0.534531155637968	0.346791570196385	
5	7	0.434142906198124	0.3314485447454	
5.5	7	0.302076954979556	0.273322850938273	
6	7	0.149688943359969	0.173365646204624	
6.5	7	-0.00861168885231026	0.0393440165422995	
7	7	-0.157141634702451	-0.114685470377276	
7.5	7	-0.28091360030881	-0.269989262458447	
8	7	-0.367536020354066	-0.40565803999469	
8.5	7	-0.40879171807331	-0.501645220061407	
9	7	-0.401687402140473	-0.541887976587535	
9.5	7	-0.3488363612477	-0.517021427853713	
10	7	-0.258125289293593	-0.426238409618078	
10.5	7	-0.141710878472698	-0.277961116427551	
11	7	-0.0144799263808953	-0.0891612047275002	
11.5	7	0.10782354115434	0.116633149906529	
12	7	0.210558431454065	0.312401664040965	
12.5	7	0.281979113935925	0.47135333190249	
13	7	0.314630106651717	0.570775030006563	
13.5	7	0.306167709292526	0.595439288890157	
14	7	0.259510991110856	0.540049838574706	
14.5	7	0.182314146523833	0.410330362321295	
15	7	0.0858416881544747	0.222551790842634	
15.5	7	-0.0165947143218819	0.00151937281680019	
16	7	-0.111423912945119	-0.222730453299591	
16.5	7	-0.186587977724865	-0.419075968850719	
17	7	-0.233067111219708	-0.559715740496958	
17.5	7	-0.245961638799935	-0.624198343045698	
18	7	-0.224998976268157	-0.6024813001441	
18.5	7	-0.174412995176514	-0.49655368024487	
19	7	-0.102228198375712	-0.320357529047398	
19.5	7	-0.0190600217276548	-0.0979870266797582	
20	7	0.0633951501800266	0.139604366930875	
20.5	7	0.133969129890695	0.358936504562932	
21	7	0.183510908761179	0.528763243552065	
21.5	7	0.206057809054104	0.624577401425283	
22	7	0.199539112544473	0.632203100418274	
22.5	7	0.165929682544705	0.549942245839912	
23	7	0.110847982360455	0.388945347307785	
23.5	7	0.0426687532086947	0.171731370326841	
24	7	-0.0287149018975139	-0.0709499322101561	
24.5	7	-0.0933007594655082	-0.304476009685462	
25	7	-0.142359883269683	-0.495309973683669	
25.5	7	-0.169602814103866	-0.615845628493442	
26	7	-0.171974777236938	-0.648434498355731	
26.5	7	-0.149980264788157	-0.588002699463101	
27	7	-0.107504909166431	-0.442865579334044	
27.5	7	-0.0511729445823231	-0.233607291253212	
28	7	0.0106580486973592	0.00982656295702956	
28.5	7	0.0691156399093551	0.252413386845916	
29	7	0.116068921073658	0.459101382417286	
29.5	7	0.145246517436485	0.599891136728923	
30	7	0.153063685700335	0.654211462165387	
0	7.5	0.47353491719432	0	
0.5	7.5	0.483593361118782	0.0162309585503248	
1	7.5	0.51158493112089	0.0384074322339061	
1.5	7.5	0.551286727823724	0.0707793921692701	
2	7.5	0.593375635869836	0.114541571692883	
2.5	7.5	0.626845468354154	0.167086437534912	
3	7.5	0.640702250421756	0.22203837450507	
3.5	7.5	0.625697481986904	0.270098168291035	
4	7.5	0.575852410986878	0.300579563947145	
4.5	7.5	0.489553799090316	0.303389428802812	
5	7.5	0.370059644073596	0.27111225739133	
5.5	7.5	0.225333904872866	0.200824642413104	
6	7.5	0.0672214110205846	0.0952932195958515	
6.5	7.5	-0.0899348120186605	-0.0367024264317671	
7	7.5	-0.231054103393539	-0.181045157852578	
7.5	7.5	-0.34222367088541	-0.319915577869021	
8	7.5	-0.412494398302975	-0.434186424095647	
8.5	7.5	-0.43532517335651	-0.506238625712754	
9	7.5	-0.409479651888539	-0.522773788083798	
9.5	7.5	-0.339251721838057	-0.477174805522361	
10	7.5	-0.233985109692787	-0.371014012871872	
10.5	7.5	-0.106946492050182	-0.214421744050618	
11	7.5	0.0263025741291134	-0.0251918050571504	
11.5	7.5	0.149823199152647	0.173309733514607	
12	7.5	0.249256553530962	0.355178611999619	
12.5	7.5	0.313567011549131	0.495539809064975	
13	7.5	0.336346406274312	0.574139958413255	
13.5	7.5	0.316513987391581	0.57843150270771	
14	7.5	0.258327533984639	0.505670608694823	
14.5	7.5	0.170712550662908	0.363680404801138	
15	7.5	0.0660062001183744	0.170117494535182	
15.5	7.5	-0.0417114309132664	-0.0497035789451673	
16	7.5	-0.138474032050717	-0.266158007310579	
16.5	7.5	-0.212227514424901	-0.449379274178297	
17	7.5	-0.254335577638483	-0.573477968316084	
17.5	7.5	-0.260600526353377	-0.620302271427369	
18	7.5	-0.231675208635035	-0.582182672861428	
18.5	7.5	-0.172825220787549	-0.463238195205703	
19	7.5	-0.0930878788415072	-0.27902164537923	
19.5	7.5	-0.00395405143749136	-0.0545188916129603	
20	7.5	0.0822398411780071	0.179242452676388	
20.5	7.5	0.153987504114976	0.389511742712359	
21	7.5	0.202129736021871	0.546454266904958	
21.5	7.5	0.221012740166383	0.627445628287328	
22	7.5	0.209140790533866	0.620395314626389	
22.5	7.5	0.169248062955615	0.525604090340134	
23	7.5	0.107794949331473	0.355865236081411	
23.5	7.5	0.0339722490921768	0.134770590783399	
24	7.5	-0.0416383364659893	-0.106557325093481	
24.5	7.5	-0.108555629346356	-0.333854152808748	
25	7.5	-0.157834372939461	-0.514601884910494	
25.5	7.5	-0.183249338783826	-0.622714663645197	
26	7.5	-0.182072080608926	-0.642341737447872	
26.5	7.5	-0.15534405914588	-0.570227926176471	
27	7.5	-0.107621565319354	-0.416275732962991	
27.5	7.5	-0.0462413516002942	-0.202211111595957	
28	7.5	0.019779048453931	0.0414703037366816	
28.5	7.5	0.0810445005599775	0.279848006813166	
29	7.5	0.129102808549919	0.478592426671108	
29.5	7.5	0.157598522433406	0.608928893808523	
30	7.5	0.163103517432015	0.651828703303577	
0	8	0.593543210141835	0	
0.5	8	0.59955808611115	0.0250931316685057	
1	8	0.615734904205769	0.0540702956775636	
1.5	8	0.636772207591511	0.0894362738950588	
2	8	0.654796818453797	0.131228171976677	
2.5	8	0.66065995343235	0.176455880757411	
3	8	0.645477758332624	0.219212898773446	
3.5	8	0.602189324791536	0.251474991017298	
4	8	0.526900244874892	0.264473962554678	
4.5	8	0.419807737520599	0.250419962617052	
5	8	0.285560549851199	0.204268334051608	
5.5	8	0.132985308621621	0.125200447048259	
6	8	-0.0258001167657944	0.0175183373770491	
6.5	8	-0.176778756812262	-0.109262947744069	
7	8	-0.305751898713517	-0.24121590448709	
7.5	8	-0.400152899439618	-0.361637260597527	
8	8	-0.450711458336318	-0.453318490849084	
8.5	8	-0.45273892406856	-0.501128329065231	
9	8	-0.406853507517957	-0.494512663301862	
9.5	8	-0.319037823103857	-0.429505004681441	
10	8	-0.200010017463297	-0.309893659899934	
10.5	8	-0.063981772490469	-0.147304075905429	
11	8	0.0730408655900909	0.0398888434959839	
11.5	8	0.195195867336258	0.228726243090949	
12	8	0.288691961087627	0.394644993271401	
12.5	8	0.343473619300072	0.514869438837983	
13	8	0.354408443143057	0.571730471285436	
13.5	8	0.321844240905332	0.555415234398793	
14	8	0.251466539160495	0.465714006654319	
14.5	8	0.153479701642531	0.312462258549764	
15	8	0.0412237717421923	0.114557930969045	
15.5	8	-0.0705873572478955	-0.102359269802299	
16	8	-0.167772603929892	-0.309278736727847	
16.5	8	-0.238484685670022	-0.477787296316454	
17	8	-0.27467182202682	-0.584079453766737	
17.5	8	-0.27301444257844	-0.612430322457215	
18	8	-0.235223335273431	-0.557613306123502	
18.5	8	-0.167672100775371	-0.42588403789095	
19	8	-0.0804256804746138	-0.234350985762107	
19.5	8	0.0141939174532751	-0.00878352097587404	
20	8	0.103304345761669	0.219863206250892	
20.5	8	0.175190387780527	0.419734317543978	
21	8	0.220830797946807	0.562571849661955	
21.5	8	0.235024669224594	0.627778666062783	
22	8	0.216975440245772	0.605456442938027	
22.5	8	0.170266751160753	0.497962227175182	
23	8	0.102247949593916	0.319734734015296	
23.5	8	0.0229266309587617	0.095388123031113	
24	8	-0.0564696081972807	-0.143677987264638	
24.5	8	-0.125058602469921	-0.363684718812299	
25	8	-0.173779824301859	-0.533274771721894	
25.5	8	-0.196581985665184	-0.628020557122653	
26	8	-0.191166637794981	-0.633985659508081	
26.5	8	-0.159196757955206	-0.549814671643587	
27	8	-0.105954859010891	-0.387033495348072	
27.5	8	-0.0395112474430597	-0.168498032394104	
28	8	0.0304708146131608	0.0748029742420405	
28.5	8	0.094119054591139	0.308144322978933	
29	8	0.142729076292691	0.498034912864288	
29.5	8	0.169943476868064	0.617048176502178	
30	8	0.172574263060973	0.647811943544067	
0	8.5	0.667658806143934	0	
0.5	8.5	0.669863763366679	0.0301697126582573	
1	8.5	0.674940532216429	0.0624738285714963	
1.5	8.5	0.678547143793279	0.0979567312339503	
2	8.5	0.674313507724527	0.135730955040397	
2.5	8.5	0.655002703046759	0.172585040284098	
3	8.5	0.613880416075379	0.203157257654267	
3.5	8.5	0.546081291738678	0.22068229709674	
4	8.5	0.449757848029991	0.218204260893839	
4.5	8.5	0.32682584625065	0.190051098025679	
5	8.5	0.183175784255658	0.133300886714225	
5.5	8.5	0.028295715554112	0.0489516834136291	
6	8.5	-0.125664732993802	-0.0574609856174568	
6.5	8.5	-0.265277460589236	-0.175975068413392	
7	8.5	-0.377487143045631	-0.293101843120087	
7.5	8.5	-0.451308620944934	-0.393441966370821	
8	8.5	-0.479335960752618	-0.46181597369809	
8.5	8.5	-0.45884898026121	-0.48560453328873	
9	8.5	-0.392353535228339	-0.456935286840169	
9.5	8.5	-0.28746591475492	-0.374350985651383	
10	8.5	-0.156139253906593	-0.243650986064866	
10.5	8.5	-0.0133189610845135	-0.0777086397213922	
11	8.5	0.124807496761671	0.104784467652177	
11.5	8.5	0.24274436442006	0.281531955666469	
12	8.5	0.327555632640946	0.429532951499127	
12.5	8.5	0.37042428707693	0.528277107294655	
13	8.5	0.367698743524848	0.562775328754875	
13.5	8.5	0.321289077972696	0.525967580817219	
14	8.5	0.238360961947889	0.420119526101846	
14.5	8.5	0.130367668946617	0.256952241523298	
15	8.5	0.0115476340341785	0.0564260954737556	
15.5	8.5	-0.102914933244914	-0.155704109889434	
16	8.5	-0.198825379550917	-0.351259361790285	
16.5	8.5	-0.264757682006591	-0.503480563477716	
17	8.5	-0.293447559006433	-0.590808729496305	
17.5	8.5	-0.282622897458694	-0.600053727832603	
18	8.5	-0.235170938094682	-0.528474929069837	
18.5	8.5	-0.158630575756425	-0.384440486484537	
19	8.5	-0.0640877179202319	-0.186528662611263	
19.5	8.5	0.0353701808538161	0.0388429911325607	
20	8.5	0.126427961951091	0.260958878569328	
20.5	8.5	0.197305425548445	0.449037880865442	
21	8.5	0.23927469234614	0.576566167356351	
21.5	8.5	0.247734997210217	0.625111047988779	
22	8.5	0.222710525718099	0.587058002180933	
22.5	8.5	0.168716932270042	0.466856992644319	
23	8.5	0.0940282526827255	0.280571367284231	
23.5	8.5	0.00945625905585283	0.0537639996457368	
24	8.5	-0.0731819451307471	-0.182003832223118	
24.5	8.5	-0.142693554874058	-0.393580194831042	
25	8.5	-0.190013545591836	-0.550917422773293	
25.5	8.5	-0.209380412652885	-0.631383647410119	
26	8.5	-0.199031476106181	-0.623065829250084	
26.5	8.5	-0.161333920287453	-0.526576108952038	
27	8.5	-0.102346764293759	-0.3550830476342	
27.5	8.5	-0.0308871114956115	-0.132542376455077	
28	8.5	0.0427594343938863	0.109638079284202	
28.5	8.5	0.108298332088529	0.337035406622681	
29	8.5	0.156850362866888	0.517122029086672	
29.5	8.5	0.182144616434369	0.623945799751318	
30	8.5	0.181320457239655	0.641902161940292	
0	9	0.69123502322665	0	
0.5	9	0.690027310913592	0.0317441036146897	
1	9	0.685197314663582	0.0641935387860864	
1.5	9	0.673364956647597	0.0972230452406589	
2	9	0.64966026749767	0.129254552724575	
2.5	9	0.608740680615153	0.157010813396005	
3	9	0.545978912619163	0.175737824739489	
3.5	9	0.458627861930602	0.179894098754512	
4	9	0.346767757540052	0.164206687578585	
4.5	9	0.213869028367319	0.124910449395483	
5	9	0.0668582086525079	0.0609341269883495	
5.5	9	-0.0843539378405693	-0.0252147284835141	
6	9	-0.227843270453788	-0.12708017447598	
6.5	9	-0.351027415738263	-0.234542524544185	
7	9	-0.442229459862739	-0.334790438136902	
7.5	9	-0.492237293417424	-0.413894406490628	
8	9	-0.495638233605168	-0.458782580261931	
8.5	9	-0.451732349204427	-0.459332774509907	
9	9	-0.364880172527859	-0.410249470906021	
9.5	9	-0.244214312741943	-0.312401658829056	
10	9	-0.102729870460335	-0.173358239843641	
10.5	9	0.0441462661032079	-0.00696555992511595	
11	9	0.180334055528761	0.168048419370834	
11.5	9	0.291002958000565	0.330307458537163	
12	9	0.364353668085924	0.458582785786846	
12.5	9	0.39304589742387	0.534771623356077	
13	9	0.37508276992384	0.546627218777313	
13.5	9	0.314032010789721	0.489820990593083	
14	9	0.218550490570945	0.368994019475707	
14.5	9	0.101270205217572	0.197587688043918	
15	9	-0.0228119486087501	-0.00358597739634552	
15.5	9	-0.138232645414815	-0.208889117643043	
16	9	-0.231002894382179	-0.391201806326396	
16.5	9	-0.290339914566285	-0.525617400127	
17	9	-0.309967205497525	-0.592972050523552	
17.5	9	-0.28881780698869	-0.582694770887311	
18	9	-0.23105543184991	-0.494544197133269	
18.5	9	-0.145418817257752	-0.338944583425647	
19	9	-0.0439840122737541	-0.135827102737629	
19.5	9	0.0594846349681995	0.0879039824510464	
20	9	0.151371470557559	0.301958174036207	
20.5	9	0.219989034492158	0.476815091257129	
21	9	0.257065574849425	0.587871381677246	
21.5	9	0.258748412341617	0.618985604489618	
22	9	0.225998625448286	0.564900708879224	
22.5	9	0.164336038655264	0.432173308815848	
23	9	0.0829813875617532	0.238445828295655	
23.5	9	-0.00647717201482109	0.0101328043249462	
24	9	-0.0917041572301955	-0.221177551170757	
24.5	9	-0.161299091168827	-0.423114659398123	
25	9	-0.206312421799416	-0.567094742413792	
25.5	9	-0.22139323987395	-0.632416553924244	
26	9	-0.205420904355596	-0.609289799957369	
26.5	9	-0.161545828927408	-0.500346773311293	
27	9	-0.0966467630325854	-0.320399525263043	
27.5	9	-0.0202915197587774	-0.094454355426255	
28	9	0.0566456312438885	0.145753199121865	
28.5	9	0.123512665992222	0.366222890173255	
29	9	0.171341275861122	0.535523625505187	
29.5	9	0.194041368572506	0.629305669636646	
30	9	0.189169751408221	0.63383870235077	
0	9.5	0.663242982179189	0	
0.5	9.5	0.659153832707143	0.0302430436664898	
1	9.5	0.646000866621638	0.0600801758098674	
1.5	9.5	0.621334996107066	0.0885027586392634	
2	9.5	0.58173117513423	0.11346841328744	
2.5	9.5	0.523657118768209	0.131778014439364	
3	9.5	0.444474988479042	0.139332626119152	
3.5	9.5	0.343401565752325	0.131760805941943	
4	9.5	0.22225312054803	0.105323200163487	
4.5	9.5	0.0858291425705429	0.057931687722954	
5	9.5	-0.0581594617447233	-0.00992171913132943	
5.5	9.5	-0.199644530870383	-0.0945362052993135	
6	9.5	-0.32719010593072	-0.188849065856467	
6.5	9.5	-0.429300821022788	-0.282863080692391	
7	9.5	-0.495878545938695	-0.36466342700217	
7.5	9.5	-0.519625648201295	-0.421927515675826	
8	9.5	-0.497190773272921	-0.443733489563963	
8.5	9.5	-0.429880140342006	-0.422400988853812	
9	9.5	-0.3238108503566	-0.355065225521574	
9.5	9.5	-0.189455587761996	-0.24470055370684	
10	9.5	-0.040610455391476	-0.100373190457516	
10.5	9.5	0.107101921972836	0.0633928106650738	
11	9.5	0.238014809626618	0.228121252582733	
11.5	9.5	0.338261975441847	0.373608091637087	
12	9.5	0.39744666158846	0.480587964102478	
12.5	9.5	0.409914678464566	0.533478368503692	
13	9.5	0.375459237263303	0.522799740885883	
13.5	9.5	0.29935713759927	0.446892121898896	
14	9.5	0.191722558765356	0.312630941620695	
14.5	9.5	0.0662543336730149	0.134976102010285	
15	9.5	-0.0614669435921355	-0.0646476655284633	
15.5	9.5	-0.175915314039807	-0.260968661083787	
16	9.5	-0.263540859805114	-0.428158281653252	
16.5	9.5	-0.314428751417757	-0.543353016721179	
17	9.5	-0.323482651291462	-0.589914023696671	
17.5	9.5	-0.290981739130562	-0.559946612898375	
18	9.5	-0.222443265552869	-0.455689716016996	
18.5	9.5	-0.127814149383307	-0.289533869958144	
19	9.5	-0.0201033684025904	-0.0826156202579471	
19.5	9.5	0.0863601221230289	0.137860037410391	
20	9.5	0.177811255810384	0.342229071813143	
20.5	9.5	0.242825251883702	0.502424552297088	
21	9.5	0.273754173120248	0.595915443265538	
21.5	9.5	0.267639125836	0.608964687252559	
22	9.5	0.22648571409648	0.538725668642985	
22.5	9.5	0.156876830343599	0.393850534039686	
23	9.5	0.0689858501325994	0.193489468438176	
23.5	9.5	-0.0248672733539227	-0.0352118366540502	
24	9.5	-0.111915316751684	-0.260791351251616	
24.5	9.5	-0.180665632322529	-0.451825574872388	
25	9.5	-0.222412449155365	-0.581352074856556	
25.5	9.5	-0.232339777303134	-0.630730256225157	
26	9.5	-0.210073951420051	-0.592380031638856	
26.5	9.5	-0.159622012069351	-0.470989385562868	
27	9.5	-0.0887167668285499	-0.282994909775587	
27.5	9.5	-0.00766981585385372	-0.0543843825570717	
28	9.5	0.0721008904813374	0.182887650527333	
28.5	9.5	0.139661001330641	0.395376717183161	
29	9.5	0.186047083926198	0.552887897729403	
29.5	9.5	0.205449435127016	0.632802015599453	
30	9.5	0.195934223000635	0.623363507527955	
0	10	0.586322283479664	0	
0.5	10	0.579981488690329	0.0262061428562862	
1	10	0.560374798177915	0.0511997232541723	
1.5	10	0.52592350299595	0.073360960007086	
2	10	0.474545919936222	0.0903940833536946	
2.5	10	0.404377365653798	0.0993051752328273	
3	10	0.314586568587997	0.0966799077952942	
3.5	10	0.20613401821941	0.0792454172894324	
4	10	0.0823202307344981	0.0446306081760144	
4.5	10	-0.0510006749101305	-0.00781783568736504	
5	10	-0.185618091252325	-0.0763386821888508	
5.5	10	-0.311585963101552	-0.156353271987974	
6	10	-0.418213372727419	-0.240496254524847	
6.5	10	-0.495308039151428	-0.319154244400204	
7	10	-0.534508860278863	-0.381500640391857	
7.5	10	-0.530519008055636	-0.416922241136041	
8	10	-0.482053527562727	-0.416650218524985	
8.5	10	-0.392345442979823	-0.375349853809919	
9	10	-0.269108553574144	-0.292402221355788	
9.5	10	-0.123926326468442	-0.172633174164932	
10	10	0.0288851663922233	-0.0263100676778109	
10.5	10	0.173817475334058	0.131673021681416	
11	10	0.295929966900807	0.283379240186912	
11.5	10	0.382609751899358	0.410015159761768	
12	10	0.425103266098461	0.494444659490895	
12.5	10	0.419614586414983	0.52368339747414	
13	10	0.367817256283925	0.491003157394138	
13.5	10	0.276700096768941	0.397307332415483	
14	10	0.157753507840069	0.251524736871013	
14.5	10	0.0255895692393913	0.0698986452300434	
15	10	-0.103834990030478	-0.125796030987833	
15.5	10	-0.215169627288945	-0.310914601184265	
16	10	-0.295546172815992	-0.461150901758651	
16.5	10	-0.336139630965883	-0.555861952970094	
17	10	-0.333212679848535	-0.581040261457542	
17.5	10	-0.288509747655248	-0.531493812927857	
18	10	-0.208951471215854	-0.41188855788285	
18.5	10	-0.105672048856467	-0.236457642900621	
19	10	0.00747183655451413	-0.0273658393822892	
19.5	10	0.115722829731355	0.188089298455805	
20	10	0.205335173900798	0.381084171976764	
20.5	10	0.265326725747002	0.52520002571646	
21	10	0.288843042783831	0.600131704521858	
21.5	10	0.273959186005583	0.594642601546283	
22	10	0.223821152796217	0.508326118229835	
22.5	10	0.146117677802013	0.351892235511839	
23	10	0.0519624452556946	0.145901173831013	
23.5	10	-0.0456555254375222	-0.0819137787261488	
24	10	-0.133639849683638	-0.300386940410027	
24.5	10	-0.200533286051949	-0.479216883711589	
25	10	-0.238009281198574	-0.593220730089994	
25.5	10	-0.241912843028431	-0.62594114415312	
26	10	-0.212718834987962	-0.572081462358103	
26.5	10	-0.155356620161262	-0.438401971225874	
27	10	-0.0784366394376137	-0.242923865079625	
27.5	10	0.00700491184342303	-0.0125270260574196	
28	10	0.0890635731298787	0.220740733160863	
28.5	10	0.156608451865957	0.424135607195272	
29	10	0.200782853477552	0.568843813252077	
29.5	10	0.216161438508935	0.634103299973057	
30	10	0.201412283329402	0.610225888674498	
0	10.5	0.466571518472046	0	
0.5	10.5	0.458668357279768	0.0202508580887611	
1	10.5	0.434646987176934	0.0387646546713887	
1.5	10.5	0.393713389071244	0.0535603795710558	
2	10.5	0.334988817571966	0.0622778648224561	
2.5	10.5	0.258084941754947	0.0622345035689443	
3	10.5	0.163741022166419	0.0507109694301537	
3.5	10.5	0.0543889649287173	0.0254454090095532	
4	10.5	-0.0654837712104869	-0.0147419581847671	
4.5	10.5	-0.189276831902415	-0.0693174585146096	
5	10.5	-0.308583182990656	-0.135542917574866	
5.5	10.5	-0.413859319998854	-0.208267133083279	
6	10.5	-0.495398935076294	-0.280107396164017	
6.5	10.5	-0.544494605373392	-0.342068399373897	
7	10.5	-0.554632055591735	-0.384569327038479	
7.5	10.5	-0.522543232678344	-0.39876980598974	
8	10.5	-0.448951545028795	-0.37801599882452	
8.5	10.5	-0.338875192081663	-0.319182836395282	
9	10.5	-0.201408778504985	-0.223677317537943	
9.5	10.5	-0.0489722768077702	-0.097895851499598	
10	10.5	0.103909588071025	0.0470056576024448	
10.5	10.5	0.242165813151738	0.196074785967998	
11	10.5	0.351890497179545	0.332192567450324	
11.5	10.5	0.421992475627348	0.43819321996279	
12	10.5	0.445567397953021	0.499203879812072	
12.5	10.5	0.420804885527581	0.504877007136791	
13	10.5	0.351298402471421	0.45117703245133	
13.5	10.5	0.245700134251149	0.341423150399589	
14	10.5	0.116747721062827	0.186379036429071	
14.5	10.5	-0.020227228723189	0.00330699752055798	
15	10.5	-0.149128698800476	-0.185948489946689	
15.5	10.5	-0.255036203129425	-0.357636047713069	
16	10.5	-0.326009383997707	-0.489195717224727	
16.5	10.5	-0.354525960894799	-0.56236350414056	
17	10.5	-0.338367062829979	-0.565841508770199	
17.5	10.5	-0.280834505659686	-0.497132890898583	
18	10.5	-0.190271049006293	-0.363241598517914	
18.5	10.5	-0.0789455839761777	-0.180086110023811	
19	10.5	0.0385516318556553	0.0293455548849353	
19.5	10.5	0.147194382021504	0.237890657664832	
20	10.5	0.233440710242983	0.417788794418293	
20.5	10.5	0.286938250479752	0.544461991436377	
21	10.5	0.301794310224021	0.599972274155564	
21.5	10.5	0.277248959551231	0.575659066038984	
22	10.5	0.217669337800037	0.473559462596186	
22.5	10.5	0.131873886836722	0.306375588022741	
23	10.5	0.0318840292232014	0.0959533276322504	
23.5	10.5	-0.0687240348369901	-0.129552163377764	
24	10.5	-0.156643306854826	-0.339456966027451	
24.5	10.5	-0.220590737121234	-0.504763543056312	
25	10.5	-0.252759970162712	-0.602224767711616	
25.5	10.5	-0.249782789451681	-0.617679020592876	
26	10.5	-0.213078507914086	-0.548169651631616	
26.5	10.5	-0.14855464047292	-0.40252514850562	
27	10.5	-0.0657102491346831	-0.200289366563381	
27.5	10.5	0.0237266544579417	0.0308755527539336	
28	10.5	0.107435144300511	0.258970702360128	
28.5	10.5	0.17418423156099	0.452108346928413	
29	10.5	0.215333143100494	0.583004352925782	
29.5	10.5	0.225948218416719	0.632876833295403	
30	10.5	0.205391238263569	0.594187817028607	
0	11	0.313094340878905	0	
0.5	11	0.304337159818314	0.0130350092330355	
1	11	0.277990531517794	0.0240605728423135	
1.5	11	0.233939772363712	0.0309552901678653	
2	11	0.172338497431788	0.0314564989279423	
2.5	11	0.0940464741029442	0.0232750393073248	
3	11	0.00109812320393577	0.00437737529438081	
3.5	11	-0.10291227935138	-0.0265888426158803	
4	11	-0.212637040828351	-0.0697960353200061	
4.5	11	-0.321055918321263	-0.1237703702695	
5	11	-0.419872246142784	-0.185079316469994	
5.5	11	-0.500213079334633	-0.248285848666259	
6	11	-0.553568009062877	-0.306248202884632	
6.5	11	-0.572853876881838	-0.350789242665143	
7	11	-0.553459814094099	-0.373692173421534	
7.5	11	-0.494114835818379	-0.367911031762941	
8	11	-0.397431651956767	-0.328827666499966	
8.5	11	-0.270014947133994	-0.255353327078106	
9	11	-0.122076126613556	-0.150670810948942	
9.5	11	0.033437614571224	-0.0224458810915201	
10	11	0.18212318820423	0.117597922641445	
10.5	11	0.309671834595418	0.254756908267822	
11	11	0.403505304438705	0.372991229479719	
11.5	11	0.454291386698178	0.45695118165983	
12	11	0.457137540875489	0.494123844141062	
12.5	11	0.412294723148351	0.476794522799278	
13	11	0.325261161898459	0.403517751307676	
13.5	11	0.206250668590295	0.279840070308438	
14	11	0.0690722776934518	0.118107427087164	
14.5	11	-0.0704534878409165	-0.0636872072289856	
15	11	-0.196352477510751	-0.243922245512505	
15.5	11	-0.294399337169014	-0.400004705114273	
16	11	-0.35382427253876	-0.51133082670704	
16.5	11	-0.36860498368513	-0.562149554802968	
17	11	-0.338175116784981	-0.543918524612972	
17.5	11	-0.26745423131995	-0.456792162354296	
18	11	-0.166191491940021	-0.309986932263848	
18.5	11	-0.0477045112429233	-0.120916795818108	
19	11	0.07282597010595	0.086837243253207	
19.5	11	0.180286308584257	0.286490163051609	
20	11	0.261535967427987	0.451571986827831	
20.5	11	0.307043216052711	0.559531543834044	
21	11	0.312040088791017	0.594922961827939	
21.5	11	0.277049796222647	0.551713444000315	
22	11	0.207722880632169	0.434359288484757	
22.5	11	0.114009833714335	0.257460060938678	
23	11	0.00878535870207741	0.043996540598095	
23.5	11	-0.0938887972554588	-0.177640769299295	
24	11	-0.180629109101156	-0.377448100313352	
24.5	11	-0.240475402876916	-0.527917605369692	
25	11	-0.266286079791065	-0.607889060477841	
25.5	11	-0.255602834898165	-0.605596001504536	
26	11	-0.210877301814989	-0.520459379625853	
26.5	11	-0.139038900640129	-0.36334942913835	
27	11	-0.0504719497440998	-0.155247950060173	
27.5	11	0.0424512424924607	0.0755308442213496	
28	11	0.127076662716163	0.297194611838564	
28.5	11	0.192180100692143	0.478876013122303	
29	11	0.22945237301729	0.594970626752819	
29.5	11	0.234560863095158	0.628794106978305	
30	11	0.207650546791859	0.575029705495549	
0	11.5	0.137334149813279	0	
0.5	11.5	0.128410904571913	0.00521900790155531	
1	11.5	0.101762448883899	0.00837249064761321	
1.5	11.5	0.0578343239145533	0.00738538752279235	
2	11.5	-0.00237875522571019	2.23723853849787E-4	
2.5	11.5	-0.0770216979266328	-0.0149517793158664	
3	11.5	-0.163064851711701	-0.0395172319876916	
3.5	11.5	-0.256081146064389	-0.0740282498926159	
4	11.5	-0.350202022749924	-0.117836179424677	
4.5	11.5	-0.438315340342249	-0.168766631661574	
5	11.5	-0.512530161727954	-0.222958438104442	
5.5	11.5	-0.564886899985627	-0.274949530774604	
6	11.5	-0.588244145244084	-0.318063650583305	
6.5	11.5	-0.577233495467747	-0.345102349263134	
7	11.5	-0.529147943003559	-0.349288274811893	
7.5	11.5	-0.444622963884572	-0.325348463906187	
8	11.5	-0.327984747742284	-0.270581277139059	
8.5	11.5	-0.187176050653173	-0.185727455505206	
9	11.5	-0.0332227605861992	-0.0754712423915969	
9.5	11.5	0.120733488157791	0.0515661725020081	
10	11.5	0.260748142564682	0.183414439955866	
10.5	11.5	0.373588658461937	0.30591258190488	
11	11.5	0.448270152101716	0.404335986260781	
11.5	11.5	0.477415542824602	0.465304455557309	
12	11.5	0.45825556031979	0.478719929040696	
12.5	11.5	0.393121671601375	0.439451882210987	
13	11.5	0.289344609999776	0.348498885515758	
13.5	11.5	0.158545364046415	0.213408107391057	
14	11.5	0.0153844998883625	0.0478257321660185	
14.5	11.5	-0.124091160495209	-0.129830926492066	
15	11.5	-0.244308421578443	-0.298460581025717	
15.5	11.5	-0.332005380609882	-0.4368855171632	
16	11.5	-0.377814911302563	-0.526647977132184	
16.5	11.5	-0.377389506961532	-0.554614035384784	
17	11.5	-0.331918239780573	-0.515006840452017	
17.5	11.5	-0.247962662194727	-0.410549969783568	
18	11.5	-0.136625566209042	-0.252510573031922	
18.5	11.5	-0.0121531181923117	-0.0595775509580811	
19	11.5	0.109854626034785	0.144327338288548	
19.5	11.5	0.214397592930613	0.333050901270184	
20	11.5	0.288944000302882	0.481640507673875	
20.5	11.5	0.32497328029791	0.5697465173888	
21	11.5	0.318995674880928	0.584519569955141	
21.5	11.5	0.272918804023754	0.522579411928257	
22	11.5	0.193717105887103	0.390746977580015	
22.5	11.5	0.0924516022825784	0.205395019314654	
23	11.5	-0.0172273073223722	-0.00953718190988294	
23.5	11.5	-0.120893819441171	-0.225629170049806	
24	11.5	-0.20523657927819	-0.413765941731919	
24.5	11.5	-0.259775098450271	-0.548115917671821	
25	11.5	-0.278178328872806	-0.609748618244972	
25.5	11.5	-0.259015769891965	-0.589376216264227	
26	11.5	-0.205848652936177	-0.488813548523004	
26.5	11.5	-0.126657776359833	-0.320922346408521	
27	11.5	-0.0326933558070504	-0.108014388180148	
27.5	11.5	0.0630912026568326	0.121094094397065	
28	11.5	0.147805696783444	0.334989168106858	
28.5	11.5	0.210349476066677	0.503995222002333	
29	11.5	0.242865987711991	0.604336906579093	
29.5	11.5	0.241733552196682	0.621536834716709	
30	11.5	0.207965809934315	0.552556627483891	
0	12	-0.0477546249144111	0	
0.5	12	-0.0562126870324319	-0.0025700819204652	
1	12	-0.081312401619267	-0.00708510136543173	
1.5	12	-0.122174759101501	-0.0154243605448767	
2	12	-0.17716613463475	-0.0292947198689001	
2.5	12	-0.243700631737809	-0.0500553046955612	
3	12	-0.318062853988885	-0.0784709918294721	
3.5	12	-0.395326765617059	-0.114421601166585	
4	12	-0.469438437167272	-0.156621390238718	
4.5	12	-0.533507690895201	-0.202422064635443	
5	12	-0.580319196891535	-0.247776446360598	
5.5	12	-0.60303282875591	-0.28742622128364	
6	12	-0.596002816273022	-0.315346282318156	
6.5	12	-0.5556124680887	-0.325434142857189	
7	12	-0.481002169170495	-0.312382823612637	
7.5	12	-0.374567295449188	-0.272628566733628	
8	12	-0.242121291569063	-0.205230151628671	
8.5	12	-0.0926560565946483	-0.112522602789657	
9	12	0.0623173482759891	-3.99900389276302E-4	
9.5	12	0.209806562319934	0.121879959661651	
10	12	0.336656176186019	0.242412087155575	
10.5	12	0.431000692099124	0.347850962446563	
11	12	0.483676194453428	0.424991137159424	
11.5	12	0.489407055156624	0.462534992635792	
12	12	0.447601398486967	0.452809297616178	
12.5	12	0.362630447154765	0.393173551169092	
13	12	0.243527686853868	0.286882460261539	
13.5	12	0.103116473482932	0.143222741485315	
14	12	-0.0433502763858375	-0.0231649867629846	
14.5	12	-0.179887569029396	-0.193756487127266	
15	12	-0.29161257479797	-0.348265797092264	
15.5	12	-0.366490383728803	-0.467172023375701	
16	12	-0.396770267112138	-0.534326807439521	
16.5	12	-0.379925065726513	-0.539283014471423	
17	12	-0.318965649191245	-0.479000377451148	
17.5	12	-0.222080091973779	-0.358650357981883	
18	12	-0.101633286019863	-0.191353631482349	
18.5	12	0.0273542078445415	0.00317444888814818	
19	12	0.149060364556198	0.200941481390814	
19.5	12	0.24881599196159	0.376686521696831	
20	12	0.314910958356156	0.507195741482074	
20.5	12	0.340021487662919	0.574479627009142	
21	12	0.322075528660379	0.56836519325347	
21.5	12	0.26444555812935	0.488119654412163	
22	12	0.175445557562575	0.342842489084581	
22.5	12	0.0671997366404337	0.150525837590429	
23	12	-0.0459672621625215	-0.0641331711524203	
23.5	12	-0.149406484498856	-0.272905939748671	
24	12	-0.230040582554638	-0.447781867663193	
24.5	12	-0.27803144448631	-0.564789468002375	
25	12	-0.288002897695142	-0.607359105490006	
25.5	12	-0.259662070292917	-0.56874616602481	
26	12	-0.197743854026701	-0.453152193942918	
26.5	12	-0.111293478152628	-0.275355196341719	
27	12	-0.0123902424657516	-0.0588655850738195	
27.5	12	0.0855108994291391	0.167167449094381	
28	12	0.169393848951627	0.37189273192858	
28.5	12	0.228407360723598	0.527002485177153	
29	12	0.255272526222419	0.610696597412046	
29.5	12	0.247187277057606	0.610803670616431	
30	12	0.20611350598932	0.526604897231095	
0	12.5	-0.22863914978088	0	
0.5	12.5	-0.236088738564348	-0.00977070736395786	
1	12.5	-0.258053697573265	-0.0212305874285561	
1.5	12.5	-0.293349929744831	-0.0359524374551646	
2	12.5	-0.339908449252939	-0.055250774984577	
2.5	12.5	-0.394676352447727	-0.0799996862948157	
3	12.5	-0.453557053104816	-0.110414716304486	
3.5	12.5	-0.511448102798119	-0.145825591508224	
4	12.5	-0.562426309608603	-0.184486734159646	
4.5	12.5	-0.600108748711081	-0.223484602297274	
5	12.5	-0.618187676190146	-0.258800436495812	
5.5	12.5	-0.611102247297805	-0.28557191280589	
6	12.5	-0.57477635589496	-0.29856835420759	
6.5	12.5	-0.507326052411251	-0.292855434937553	
7	12.5	-0.40962717861424	-0.264583141621805	
7.5	12.5	-0.285637585904014	-0.211793047436562	
8	12.5	-0.142389609523598	-0.13511573998207	
8.5	12.5	0.0103943948003215	-0.0382231575901974	
9	12.5	0.161062084838253	0.0720824875276707	
9.5	12.5	0.297111892158219	0.186221436169284	
10	12.5	0.40648899017526	0.292649708347005	
10.5	12.5	0.478950889338194	0.379081241292225	
11	12.5	0.507334344191468	0.433995415968206	
11.5	12.5	0.488554403268321	0.448245804328985	
12	12.5	0.424189063911214	0.416547261597556	
12.5	12.5	0.32054738428858	0.33861039947573	
13	12.5	0.18818009511586	0.21971939769281	
13.5	12.5	0.0408621274126016	0.0706101837668638	
14	12.5	-0.105853258896022	-0.0934051463763351	
14.5	12.5	-0.236348595613949	-0.254016480295778	
15	12.5	-0.336722505195809	-0.39203822474609	
15.5	12.5	-0.396417238811909	-0.489825529655317	
16	12.5	-0.409485979199536	-0.533670638256388	
16.5	12.5	-0.375331715201063	-0.515844255904312	
17	12.5	-0.298812232437162	-0.435972792284639	
17.5	12.5	-0.189684248301442	-0.301515198134363	
18	12.5	-0.0614438667518492	-0.127215176565632	
18.5	12.5	0.0703007822341498	0.066458262310946	
19	12.5	0.189726272804008	0.255725260480608	
19.5	12.5	0.282723767947588	0.416478446426543	
20	12.5	0.338618405562219	0.527453378791241	
20.5	12.5	0.351458943713965	0.573158291741481	
21	12.5	0.320711921924345	0.546148088411217	
21.5	12.5	0.251270449994222	0.448300101045235	
22	12.5	0.152776104520996	0.290873837111047	
22.5	12.5	0.0383416462894006	0.0932981084423843	
23	12.5	-0.0771595214346317	-0.119195049268444	
23.5	12.5	-0.179014566744512	-0.318804117647041	
24	12.5	-0.254553092955538	-0.478841928454583	
24.5	12.5	-0.294745226400321	-0.57737435527946	
25	12.5	-0.29530949138851	-0.600308432453349	
25.5	12.5	-0.257189403463343	-0.543485549843345	
26	12.5	-0.186341728435686	-0.41346137602194	
26.5	12.5	-0.0928707485636525	-0.226829152300356	
27	12.5	0.0103706347428413	-0.00814346851765638	
27.5	12.5	0.109522173707495	0.213300317801332	
28	12.5	0.191565082804948	0.407408590087756	
28.5	12.5	0.246031249732511	0.547419731492565	
29	12.5	0.266346705984569	0.613649143973214	
29.5	12.5	0.250634488191082	0.59631754562102	
30	12.5	0.201876467646717	0.497048911441248	
0	13	-0.392178004556299	0	
0.5	13	-0.398188397052546	-0.0159135540073346	
1	13	-0.415769035585712	-0.0331667700677753	
1.5	13	-0.443555082636959	-0.0529534535930621	
2	13	-0.479238144446755	-0.0761626850051001	
2.5	13	-0.51954981657974	-0.103202107573694	
3	13	-0.560298622937755	-0.133812747252272	
3.5	13	-0.596502912252666	-0.166901125322924	
4	13	-0.622653195574688	-0.200428253104196	
4.5	13	-0.633118092446287	-0.231401782481039	
5	13	-0.622681349498534	-0.256013727709272	
5.5	13	-0.587167759864437	-0.269950413743764	
6	13	-0.524088604710656	-0.268874810887573	
6.5	13	-0.433217835971974	-0.249047885966993	
7	13	-0.317003090216029	-0.208020776337308	
7.5	13	-0.180723511487569	-0.145300318115553	
8	13	-0.0323297153328912	-0.062873454876802	
8.5	13	0.118062023238954	0.03452339165578	
9	13	0.259003548630137	0.139483084948081	
9.5	13	0.378810276592916	0.242407334588382	
10	13	0.466807934151933	0.332383936010975	
10.5	13	0.514587535285361	0.398394917968609	
11	13	0.517110119194269	0.430727022104276	
11.5	13	0.473508258479885	0.422406482156685	
12	13	0.387458538663526	0.370452533247742	
12.5	13	0.267045806087551	0.276745413685595	
13	13	0.124100713289741	0.148337758107741	
13.5	13	-0.0269406424491177	-0.00289869242909595	
14	13	-0.1705413430627	-0.161313087205377	
14.5	13	-0.291765539524419	-0.309126242980226	
15	13	-0.37797666621985	-0.428520374261348	
15.5	13	-0.420322070925046	-0.503916885532429	
16	13	-0.414812505479548	-0.524142475780217	
16.5	13	-0.362849263282428	-0.484174917174564	
17	13	-0.271117116513796	-0.38619534884345	
17.5	13	-0.150839577605799	-0.239751765017319	
18	13	-0.016474320714146	-0.0609500492504869	
18.5	13	0.115999928294694	0.129279742811784	
19	13	0.230998113790912	0.307661106650849	
19.5	13	0.315208383744549	0.45149666825207	
20	13	0.359200062265584	0.541665554976608	
20.5	13	0.358555013186492	0.565285689098175	
21	13	0.314375995038515	0.517659580560474	
21.5	13	0.233104257292712	0.403203156500511	
22	13	0.125667134429471	0.235184756116791	
22.5	13	0.00606312984006024	0.0342595278764262	
23	13	-0.110434605951955	-0.17404820675367	
23.5	13	-0.209225310423455	-0.362609098270006	
24	13	-0.278226986280654	-0.506277816849954	
24.5	13	-0.309383876669559	-0.585324298251189	
25	13	-0.299641204330714	-0.588229242232326	
25.5	13	-0.251263458916145	-0.51343831915389	
26	13	-0.171459069754681	-0.369801683212764	
26.5	13	-0.071365755575871	-0.175600491488146	
27	13	0.0354650394628345	0.0437433483949319	
27.5	13	0.134880712215552	0.258991130175938	
28	13	0.213995055167054	0.441009602569195	
28.5	13	0.262863164276748	0.564761028693225	
29	13	0.275743611802173	0.612807839847036	
29.5	13	0.251784698719948	0.577833534804147	
30	13	0.195050072069193	0.463808126574808	
0	13.5	-0.526558996229235	0	
0.5	13.5	-0.530828879083964	-0.0206415496895268	
1	13.5	-0.54316087617324	-0.042219114043385	
1.5	13.5	-0.562124669282117	-0.065511242913626	
2	13.5	-0.585352861853633	-0.0909782008905585	
2.5	13.5	-0.609590576011169	-0.118600380965239	
3	13.5	-0.630807922091845	-0.147728691806002	
3.5	13.5	-0.644403929909713	-0.176970913098292	
4	13.5	-0.645521244981041	-0.20414660771124	
4.5	13.5	-0.629473487210396	-0.226345545727673	
5	13.5	-0.592264275120863	-0.240118231892733	
5.5	13.5	-0.531152513349175	-0.241811291930029	
6	13.5	-0.445197303115879	-0.228036550890985	
6.5	13.5	-0.335702345343853	-0.196234099419715	
7	13.5	-0.206477625144453	-0.145261570472997	
7.5	13.5	-0.063847526603365	-0.0759200807156109	
8	13.5	0.083640744161539	0.00868264715687198	
8.5	13.5	0.22581878189597	0.103025485697184	
9	13.5	0.351776578331857	0.199393347908479	
9.5	13.5	0.450944808937539	0.288452926585475	
10	13.5	0.514267081907127	0.360163064001845	
10.5	13.5	0.535323975690668	0.404941658725462	
11	13.5	0.51126218150391	0.414958730645498	
11.5	13.5	0.443393279326333	0.385386363911964	
12	13.5	0.337357681626422	0.315418812513	
12.5	13.5	0.202797249337256	0.208885526636257	
13	13.5	0.0525395291598319	0.0743178742080658	
13.5	13.5	-0.0986400229111764	-0.0756059153778447	
14	13.5	-0.23555261718629	-0.225230770591696	
14.5	13.5	-0.344256400820599	-0.357612950860298	
15	13.5	-0.41364542938386	-0.456544902395289	
15.5	13.5	-0.436769071094772	-0.508669368010676	
16	13.5	-0.411708340965626	-0.505399697968102	
16.5	13.5	-0.341884360526972	-0.44436595743646	
17	13.5	-0.235741278799493	-0.330150089852412	
17.5	13.5	-0.10582332959496	-0.17415482072279	
18	13.5	0.0326567104933139	0.00643899892817527	
18.5	13.5	0.163592898451553	0.19054740212513	
19	13.5	0.271892471568548	0.355689667557846	
19.5	13.5	0.345278576506871	0.480823877381114	
20	13.5	0.37576305247743	0.549144994986011	
20.5	13.5	0.360600842719844	0.550462465753495	
21	13.5	0.30260080993997	0.482811384830406	
21.5	13.5	0.209748385034503	0.353039322867742	
22	13.5	0.0941832283016233	0.176240031344371	
22.5	13.5	-0.0293415770595067	-0.0259409468109062	
23	13.5	-0.145324459054866	-0.227946062461329	
23.5	13.5	-0.239466978267729	-0.403569055586893	
24	13.5	-0.300462325293964	-0.529419879808493	
24.5	13.5	-0.321391199581907	-0.58812453178265	
25	13.5	-0.300546168356776	-0.570812055376209	
25.5	13.5	-0.241579972238605	-0.478523672536225	
26	13.5	-0.152961633356922	-0.322316048849499	
26.5	13.5	-0.0468149219498777	-0.122004655804179	
27	13.5	0.0627053446349248	0.0963193634180569	
27.5	13.5	0.161283397804641	0.303690643563705	
28	13.5	0.236311657166752	0.472144305454183	
28.5	13.5	0.278512955180636	0.578540507620521	
29	13.5	0.283104060971058	0.607808473482179	
29.5	13.5	0.250351046167106	0.555147137009625	
30	13.5	0.185449086818561	0.426854020336642	
0	14	-0.622138239818788	0	
0.5	14	-0.624504148842256	-0.0237222950938092	
1	14	-0.631132284493132	-0.0479590640034757	
1.5	14	-0.640628772765126	-0.073070116659446	
2	14	-0.650725437984226	-0.0991096727432614	
2.5	14	-0.658379084710319	-0.125686994898996	
3	14	-0.659938709647283	-0.151853191162086	
3.5	14	-0.65139716776977	-0.176035845032819	
4	14	-0.628734581261553	-0.19604751728241	
4.5	14	-0.58834535275253	-0.209193197505991	
5	14	-0.527521430548386	-0.212493723747051	
5.5	14	-0.44494497779204	-0.203026793364675	
6	14	-0.341127839214584	-0.178365986407793	
6.5	14	-0.218727000960498	-0.137074426136443	
7	14	-0.0826675061782365	-0.0791877515957822	
7.5	14	0.0599815974191367	-0.00660588707217014	
8	14	0.200407270581704	0.076690892034964	
8.5	14	0.328723225264231	0.164675852878184	
9	14	0.434867432349739	0.249608620324844	
9.5	14	0.509644675967272	0.322677373128762	
10	14	0.545801579597211	0.374913682651028	
10.5	14	0.539003008166949	0.398294071917653	
11	14	0.488576632731558	0.386899189992371	
11.5	14	0.39790869093871	0.337972337403024	
12	14	0.274407981566737	0.252710627759891	
12.5	14	0.129003626347336	0.136638396338863	
13	14	-0.0248005140357857	-5.45941399665552E-4	
13.5	14	-0.172232991679828	-0.145695057350368	
14	14	-0.298789333820488	-0.283477721108199	
14.5	14	-0.391821648212926	-0.398069893841668	
15	14	-0.441993001390291	-0.475084721283977	
15.5	14	-0.444412367482792	-0.503500916475148	
16	14	-0.399296519693156	-0.477325740923129	
16.5	14	-0.312057496676835	-0.396741772162347	
17	14	-0.192782281963139	-0.268537117196042	
17.5	14	-0.0551467177156623	-0.105702361690879	
18	14	0.0851213007927713	0.0738153181290531	
18.5	14	0.212053444537566	0.249093698476586	
19	14	0.311311314595262	0.398735469239149	
19.5	14	0.371886044076331	0.503582482227152	
20	14	0.387413545036723	0.549290560467268	
20.5	14	0.356935821623867	0.528408414534356	
21	14	0.285005822101207	0.441651645506913	
21.5	14	0.181115099333938	0.29815657854326	
22	14	0.0585096202856016	0.114627974337552	
22.5	14	-0.0674618687946008	-0.0865570347237586	
23	14	-0.181261025315479	-0.280079307141638	
23.5	14	-0.269093248162153	-0.440907937352742	
24	14	-0.320615350867883	-0.547612062827032	
24.5	14	-0.330199390750493	-0.585306865816089	
25	14	-0.2975908950388	-0.54781877160573	
25.5	14	-0.227877741766842	-0.438746656684171	
26	14	-0.130775406870051	-0.271236552956571	
26.5	14	-0.0193233856155101	-0.0664588607306559	
27	14	0.0918355117436998	0.149043658272584	
27.5	14	0.188366900798955	0.34680693777765	
28	14	0.2580969624406	0.500244518122092	
28.5	14	0.292562998575495	0.588281455239673	
29	14	0.288061188427528	0.59831870882678	
29.5	14	0.246057783518433	0.528102815896068	
30	14	0.172915082851611	0.386216860657174	
0	14.5	-0.672120988946437	0	
0.5	14.5	-0.672557228167144	-0.0250525459592993	
1	14.5	-0.673434001808016	-0.050211743797472	
1.5	14.5	-0.673479179257607	-0.075443376695366	
2	14.5	-0.67065476876271	-0.100440078704156	
2.5	14.5	-0.66229024176103	-0.12450880015994	
3	14.5	-0.645284800920644	-0.14649324463356	
3.5	14.5	-0.616385019733908	-0.164750194831351	
4	14.5	-0.572535332420126	-0.17719975698656	
4.5	14.5	-0.511285434338626	-0.18146614212087	
5	14.5	-0.431222937217088	-0.175116556957017	
5.5	14.5	-0.332384654545015	-0.155991249781488	
6	14.5	-0.21658906214746	-0.122599348861849	
6.5	14.5	-0.0876288994373457	-0.0745357740019543	
7	14.5	0.048731242063942	-0.0128580287597061	
7.5	14.5	0.184991356713868	0.0596478467953595	
8	14.5	0.312400019705589	0.138381984730082	
8.5	14.5	0.421667298225963	0.217082454767636	
9	14.5	0.503853208834561	0.288244430903961	
9.5	14.5	0.551346131938472	0.34380065880965	
10	14.5	0.558821156745359	0.376014769352569	
10.5	14.5	0.524056322815405	0.378496954892094	
11	14.5	0.448488381186244	0.347216933849095	
11.5	14.5	0.337410209279936	0.281368832118799	
12	14.5	0.199748168824156	0.183941995994547	
12.5	14.5	0.0474058699864993	0.0618736510965973	
13	14.5	-0.105784688164962	-0.0742967612059282	
13.5	14.5	-0.24540985089493	-0.211289916041976	
14	14.5	-0.357978609629708	-0.334411667276215	
14.5	14.5	-0.432413713522172	-0.429214068929683	
15	14.5	-0.461348704683933	-0.483303252814966	
15.5	14.5	-0.442062915917355	-0.488063763883504	
16	14.5	-0.376922140062814	-0.440057018579367	
16.5	14.5	-0.273247632339288	-0.341873588123124	
17	14.5	-0.142604041866713	-0.202274889366693	
17.5	14.5	4.30610552097418E-4	-0.0355443464049348	
18	14.5	0.139882108896117	0.139928800820844	
18.5	14.5	0.26019992230955	0.303701659393162	
19	14.5	0.348063403200663	0.435736471536792	
19.5	14.5	0.393952752981221	0.518963906377291	
20	14.5	0.393286452669067	0.541613448434671	
20.5	14.5	0.346976391115763	0.498983323861359	
21	14.5	0.26132202807461	0.394378937800806	
21.5	14.5	0.147246954789003	0.239046864830826	
22	14.5	0.0189646759308478	0.0510595492083297	
22.5	14.5	-0.107765615202285	-0.146752477322582	
23	14.5	-0.217578000395025	-0.32958825541501	
23.5	14.5	-0.297390786700059	-0.473840980024898	
24	14.5	-0.338010321560731	-0.560228591562106	
24.5	14.5	-0.335243321783885	-0.576465606045883	
25	14.5	-0.290375139943256	-0.519096167518771	
25.5	14.5	-0.209952363355936	-0.394207998310093	
26	14.5	-0.1048978271611	-0.21688986172124	
26.5	14.5	0.01092725462325	-0.00946296612898139	
27	14.5	0.122527278677065	0.201313250226443	
27.5	14.5	0.215707773364528	0.387712202681191	
28	14.5	0.278890766219914	0.52473446466133	
28.5	14.5	0.304574379809813	0.593526501422909	
29	14.5	0.290248261832822	0.584048059247787	
29.5	14.5	0.238648634030047	0.496602618592971	
30	14.5	0.157324291321312	0.341992081741271	
0	15	-0.673036139289548	0	
0.5	15	-0.671646570103017	-0.024654853821669	
1	15	-0.667106785517763	-0.0490482927559361	
1.5	15	-0.658332833330719	-0.0727995708498025	
2	15	-0.643617229565975	-0.0953008081125185	
2.5	15	-0.620781896451227	-0.1156336123565	
3	15	-0.587397513931385	-0.13252495435428	
3.5	15	-0.541067578863405	-0.144358225809107	
4	15	-0.479767013010348	-0.149254084584078	
4.5	15	-0.402213742500262	-0.145230616719581	
5	15	-0.30823922423968	-0.130442920108103	
5.5	15	-0.199113021189839	-0.103488890308033	
6	15	-0.0777700307659037	-0.0637523790717039	
6.5	15	0.0511106940688567	-0.0117396357049616	
7	15	0.181217841539526	0.0506467107725478	
7.5	15	0.304935313438962	0.119956625470321	
8	15	0.41388520427191	0.191220321813319	
8.5	15	0.499656539409897	0.258194706184366	
9	15	0.554659522078473	0.31384275667559	
9.5	15	0.573018329282875	0.351026161513605	
10	15	0.551397200658725	0.363354238359401	
10.5	15	0.48964856085557	0.346097082990701	
11	15	0.391180649777187	0.297044300881303	
11.5	15	0.262966090775094	0.217178310094263	
12	15	0.115150269278721	0.111037268456192	
12.5	15	-0.0397345707006157	-0.013331094081553	
13	15	-0.187892633048255	-0.144878393786471	
13.5	15	-0.315620215987804	-0.270521554596464	
14	15	-0.41075013011169	-0.376493809435751	
14.5	15	-0.464018560341911	-0.449944833064729	
15	15	-0.470185342198285	-0.480602576750387	
15.5	15	-0.428757797588898	-0.462279385494635	
16	15	-0.344208236136071	-0.394003303273177	
16.5	15	-0.22563195010615	-0.280585245802723	
17	15	-0.085859450851698	-0.13249261300497	
17.5	15	0.0598945127510823	0.0350160611077463	
18	15	0.195700969200727	0.203442787141632	
18.5	15	0.306715594969347	0.353136508032949	
19	15	0.380892709332171	0.465676902510102	
19.5	15	0.410403611859568	0.526259360548902	
20	15	0.392578605743017	0.525763154137583	
20.5	15	0.330246402414417	0.462206120919132	
21	15	0.231416885013938	0.341353443567544	
21.5	15	0.108334512029961	0.176349044092303	
22	15	-0.0239904265209586	-0.0136362940079339	
22.5	15	-0.149597446904842	-0.205612027263642	
23	15	-0.253516218670704	-0.375578337438062	
23.5	15	-0.323590255367135	-0.501592596900745	
24	15	-0.351954253655826	-0.566692103977102	
24.5	15	-0.335976964771188	-0.561273958246218	
25	15	-0.278548026445053	-0.484588972229189	
25.5	15	-0.18767033209539	-0.345112757929741	
26	15	-0.0754085544496046	-0.15970094659188	
26.5	15	0.0436722884223271	0.0484016664939137	
27	15	0.154377887859585	0.252468495881724	
27.5	15	0.24282430088778	0.425751384587371	
28	15	0.298195874901973	0.545041373947772	
28.5	15	0.314094626530662	0.593848778769842	
29	15	0.289307695830045	0.564758272546099	
29.5	15	0.227895903386504	0.460614655999182	
30	15	0.138595744419155	0.294346045678565	
0	15.5	-0.624971172410205	0	
0.5	15.5	-0.621973732429051	-0.0226669324776224	
1	15.5	-0.612687641761918	-0.0447639967966783	
1.5	15.5	-0.596263549580755	-0.0656282822217262	
2	15.5	-0.571392539961381	-0.0844236817189077	
2.5	15.5	-0.536465865869363	-0.100086965001874	
3	15.5	-0.489795614238656	-0.111313731184419	
3.5	15.5	-0.42988836049698	-0.116597082520896	
4	15.5	-0.355756091371341	-0.114328831000786	
4.5	15.5	-0.267239210948185	-0.102966982466969	
5	15.5	-0.16530699898274	-0.0812639410950113	
5.5	15.5	-0.0522936462959151	-0.0485380015177918	
6	15.5	0.0679747928876354	-0.0049578221607914	
6.5	15.5	0.190203654659001	0.0482019671636372	
7	15.5	0.307833363321332	0.108383355154844	
7.5	15.5	0.413435724314095	0.171695900848077	
8	15.5	0.499291143604554	0.233038501713822	
8.5	15.5	0.558108279784594	0.286417524657393	
9	15.5	0.58382148773215	0.325461688772463	
9.5	15.5	0.572380086684626	0.344103340774055	
10	15.5	0.522430955915093	0.337363597088859	
10.5	15.5	0.435795368494722	0.302150410156048	
11	15.5	0.317654027321074	0.237959350794743	
11.5	15.5	0.17638082080517	0.147361501071089	
12	15.5	0.0230036932507702	0.0361744455100485	
12.5	15.5	-0.129683847888028	-0.0867582900736598	
13	15.5	-0.268290232433176	-0.210208881854794	
13.5	15.5	-0.380159762821635	-0.321601398107798	
14	15.5	-0.454729049394791	-0.408356170108082	
14.5	15.5	-0.484746745817573	-0.45940103946935	
15	15.5	-0.467201629010501	-0.466667052128877	
15.5	15.5	-0.40382877910201	-0.426366654728504	
16	15.5	-0.301106988475471	-0.339859879686735	
16.5	15.5	-0.169718068483038	-0.213950172163614	
17	15.5	-0.0235036995378115	-0.0605140437779343	
17.5	15.5	0.121980270240427	0.10454892500597	
18	15.5	0.251157161942518	0.262967193286004	
18.5	15.5	0.350177507917408	0.396181701419349	
19	15.5	0.408513706449935	0.48762253312545	
19.5	15.5	0.420203956515077	0.524891114002631	
20	15.5	0.384584556685283	0.501552193439575	
20.5	15.5	0.306408016731568	0.418271370856827	
21	15.5	0.195317953896227	0.28310450788798	
21.5	15.5	0.0647313620696706	0.110847735337444	
22	15.5	-0.0697456465539094	-0.0785214450928076	
22.5	15.5	-0.192181109691219	-0.262156214533703	
23	15.5	-0.288233073328118	-0.417138651589747	
23.5	15.5	-0.346880907591743	-0.523416384564564	
24	15.5	-0.361754504666558	-0.566492851250358	
24.5	15.5	-0.331891723572567	-0.539500463354917	
25	15.5	-0.261825071036801	-0.444352052797494	
25.5	15.5	-0.160983083990683	-0.2917773726655	
26	15.5	-0.0424793627272161	-0.100194726153392	
26.5	15.5	0.0785587442626622	0.106475583131742	
27	15.5	0.186909687600385	0.301800682315266	
27.5	15.5	0.269180344986871	0.460252709118858	
28	15.5	0.315485270997373	0.560607471181856	
28.5	15.5	0.320667007917293	0.588863885765843	
29	15.5	0.284901187700561	0.540273903523049	
29.5	15.5	0.213610198337938	0.4201811985246	
30	15.5	0.116699503057047	0.243520950873772	
0	16	-0.531551491085217	0	
0.5	16	-0.527256704569082	-0.0193247286858877	
1	16	-0.514165491556394	-0.0378441765033776	
1.5	16	-0.491689437655438	-0.0546884058918274	
2	16	-0.458954083697049	-0.0688711590188169	
2.5	16	-0.414954545488029	-0.0792639563580914	
3	16	-0.358764280830012	-0.0846078781488816	
3.5	16	-0.289784608463421	-0.0835728137231191	
4	16	-0.208015618938206	-0.0748698560488584	
4.5	16	-0.11432152798349	-0.0574160208175649	
5	16	-0.0106567808900266	-0.0305416888794087	
5.5	16	0.0997848847992988	0.00577909571932842	
6	16	0.21253591016544	0.0507055973813435	
6.5	16	0.321966374367675	0.102352977263194	
7	16	0.421560580408673	0.157702803389339	
7.5	16	0.504359809272101	0.212641499254085	
8	16	0.563550051228573	0.262156953890954	
8.5	16	0.593149825990038	0.300706101642433	
9	16	0.588731443998278	0.322742532359558	
9.5	16	0.548092897968619	0.323365834246453	
10	16	0.471790350402499	0.299027315911271	
10.5	16	0.363445341676548	0.24820460399084	
11	16	0.22975742212377	0.171944952650474	
11.5	16	0.0801812111022604	0.0741776911122099	
12	16	-0.0737356202241323	-0.0382877646269772	
12.5	16	-0.21931442611832	-0.156130540108086	
13	16	-0.343926515519899	-0.268261579387954	
13.5	16	-0.436275722241638	-0.362897521441692	
14	16	-0.487641145358229	-0.428868093071469	
14.5	16	-0.492930486480995	-0.457013862523647	
15	16	-0.451405005412921	-0.441499930194499	
15.5	16	-0.366966560966823	-0.380861170198828	
16	16	-0.247943061737376	-0.278609967319473	
16.5	16	-0.106366049626348	-0.143278606526389	
17	16	0.0432037154110612	0.0121676832392639	
17.5	16	0.185187798179607	0.171531522454955	
18	16	0.304675989900234	0.317097315265019	
18.5	16	0.389093946289992	0.431678518826468	
19	16	0.429653032642821	0.500757335717776	
19.5	16	0.422400973317645	0.514443134434318	
20	16	0.368733908210719	0.468978490404811	
20.5	16	0.275291947022769	0.367562168048469	
21	16	0.153234099380762	0.22033381297283	
21.5	16	0.0169654271596521	0.043467507240401	
22	16	-0.117540481778135	-0.142561879629779	
22.5	16	-0.234626449990986	-0.315359902788924	
23	16	-0.320816261167388	-0.453363375481233	
23.5	16	-0.366428813127406	-0.538616878432367	
24	16	-0.366739017451023	-0.559208490755129	
24.5	16	-0.322536322120321	-0.511024941357568	
25	16	-0.240005654542292	-0.398561201242995	
25.5	16	-0.129940479045881	-0.234634644009611	
26	16	-0.00638266309699615	-0.0389952886632146	
26.5	16	0.115142160679362	0.164027130195615	
27	16	0.2195719278585	0.348561890955412	
27.5	16	0.29419138073185	0.49054004131602	
28	16	0.330211232549344	0.570903216676544	
28.5	16	0.323841364508634	0.578242432513264	
29	16	0.276720844039455	0.510492810103302	
29.5	16	0.195650553973787	0.375426114213603	
30	16	0.091664737133237	0.189838636436581	
0	16.5	-0.399666389943607	0	
0.5	16.5	-0.394451444589378	-0.0149405143794471	
1	16.5	-0.378689747855726	-0.0289204541441706	
1.5	16.5	-0.352060993521932	-0.0409428129374017	
2	16.5	-0.314130582094788	-0.0499498666529345	
2.5	16.5	-0.264492314207148	-0.0548224931949989	
3	16.5	-0.202954823595476	-0.0544129338933372	
3.5	16.5	-0.129756524691516	-0.0476178699775015	
4	16.5	-0.0457878029848219	-0.0334940239014324	
4.5	16.5	0.0472066501446608	-0.0114120197408635	
5	16.5	0.146476812724942	0.0187637229828501	
5.5	16.5	0.248200524049451	0.0564898643709615	
6	16.5	0.347531029857586	0.100382402075835	
6.5	16.5	0.438781154183127	0.14811224507103	
7	16.5	0.515753275374565	0.196393085683253	
7.5	16.5	0.572206738627312	0.241091884355313	
8	16.5	0.602434086817211	0.277481167956899	
8.5	16.5	0.601897105076893	0.300635094625302	
9	16.5	0.567856242381726	0.305949379247908	
9.5	16.5	0.499915665226242	0.289741402990467	
10	16.5	0.400403749798017	0.249864754463283	
10.5	16.5	0.274517023244348	0.186256098231206	
11	16.5	0.130174857165029	0.101325447161382	
11.5	16.5	-0.0224385704314281	1.06513134268977E-4	
12	16.5	-0.171632184146124	-0.109896860064639	
12.5	16.5	-0.305213632360184	-0.219199840213519	
13	16.5	-0.411653302693671	-0.317150580650456	
13.5	16.5	-0.481287744828109	-0.393010798894213	
14	16.5	-0.507426183969941	-0.437198685272459	
14.5	16.5	-0.487222412984379	-0.442552422864653	
15	16.5	-0.422190599991545	-0.405450540037206	
15.5	16.5	-0.318276857273853	-0.326623907792484	
16	16.5	-0.18544580389276	-0.211516189696846	
16.5	16.5	-0.0367976689953304	-0.0700944832436561	
17	16.5	0.112710030970944	0.0839242092360583	
17.5	16.5	0.247809086277668	0.234389397143235	
18	16.5	0.35456787178742	0.364457438567845	
18.5	16.5	0.42195006700106	0.458568071301335	
19	16.5	0.443096642943051	0.50442027009998	
19.5	16.5	0.416167859985157	0.494689839302153	
20	16.5	0.344628807545009	0.428244282428926	
20.5	16.5	0.23692567505673	0.310658468084461	
21	16.5	0.105572997088433	0.153913473198812	
21.5	16.5	-0.0342544978114355	-0.024737983767393	
22	16.5	-0.166467578835935	-0.204645454287802	
22.5	16.5	-0.27594148885331	-0.364174508113715	
23	16.5	-0.350302010898922	-0.483375697719669	
23.5	16.5	-0.381398601657804	-0.54657257103297	
24	16.5	-0.366278902296509	-0.544523903629668	
24.5	16.5	-0.307537777836771	-0.47585336257017	
25	16.5	-0.212990388383788	-0.347521988163287	
25.5	16.5	-0.0947031638828318	-0.174236230417079	
26	16.5	0.032501853493542	0.0231776169650801	
26.5	16.5	0.152885697426324	0.220260999334824	
27	16.5	0.251745044962952	0.391977158740599	
27.5	16.5	0.317232884929846	0.515946979208836	
28	16.5	0.34181642910668	0.575441586625107	
28.5	16.5	0.323186372523228	0.561722896673692	
29	16.5	0.264501110984902	0.475396271111999	
29.5	16.5	0.17393472377112	0.32656135423193	
30	16.5	0.0635873890144087	0.133703025962262	
0	17	-0.238961999391541	0	
0.5	17	-0.233242171190429	-0.00987756530993163	
1	17	-0.216052953323579	-0.0187205007305301	
1.5	17	-0.187331962920489	-0.0254839809487333	
2	17	-0.147062459853591	-0.0291134167332261	
2.5	17	-0.0953964855932611	-0.0285651701104733	
3	17	-0.0328113827679378	-0.0228551325835407	
3.5	17	0.0397169256802205	-0.0111393661689896	
4	17	0.120545584226954	0.00717379180663612	
4.5	17	0.207227267891475	0.0322868617640064	
5	17	0.296431649990884	0.0638652267718691	
5.5	17	0.383953354161116	0.100898520436022	
6	17	0.464829223864604	0.141597486143016	
6.5	17	0.53357868110814	0.183355234003812	
7	17	0.584567662256091	0.222800548534787	
7.5	17	0.612480104260919	0.255964527446366	
8	17	0.612862993998692	0.278570066455993	
8.5	17	0.582694007269881	0.286437183717582	
9	17	0.520907509158508	0.275977564603566	
9.5	17	0.42880784980723	0.244731608737108	
10	17	0.310300628434928	0.191883939062676	
10.5	17	0.17188411356653	0.118682247434301	
11	17	0.0223642068553839	0.0286825833180295	
11.5	17	-0.127714329324582	-0.0722461622326841	
12	17	-0.266893158853787	-0.176204182774847	
12.5	17	-0.383819388289115	-0.273842334203051	
13	17	-0.468363672278741	-0.355216731488904	
13.5	17	-0.512719422891826	-0.410847258772873	
14	17	-0.512354439028514	-0.432871869644314	
14.5	17	-0.466691018658866	-0.416159376208301	
15	17	-0.379411739628623	-0.359229826583443	
15.5	17	-0.258324350742195	-0.264837660477303	
16	17	-0.114767170022491	-0.140100249045965	
16.5	17	0.0374092837054326	0.00389821118932212	
17	17	0.183194619846685	0.153034696960562	
17.5	17	0.307968328783587	0.291543619550196	
18	17	0.399077668397606	0.4037480610897	
18.5	17	0.447260832034504	0.47593435300049	
19	17	0.447741163557594	0.498140772394127	
19.5	17	0.400849203459804	0.465621615358919	
20	17	0.312080025164569	0.379770386064627	
20.5	17	0.191558151324439	0.248339965890885	
21	17	0.0529536641628715	0.0848784627150787	
21.5	17	-0.0880379562835902	-0.0926021813660831	
22	17	-0.215482211985633	-0.263604223200647	
22.5	17	-0.315049898255735	-0.407553595902656	
23	17	-0.375697790248168	-0.506353791421025	
23.5	17	-0.390978453050683	-0.546759591324475	
24	17	-0.359812884783767	-0.522250387346831	
24.5	17	-0.286622865632096	-0.434131019127072	
25	17	-0.180797736876924	-0.291676137769051	
25.5	17	-0.055553201409131	-0.111252225919285	
26	17	0.0736829817450289	0.0855150876263588	
26.5	17	0.1911619876461	0.274329529106093	
27	17	0.282747686657597	0.431258889775954	
27.5	17	0.337651172393368	0.535832506013156	
28	17	0.349746948452839	0.57379312710584	
28.5	17	0.318303079080257	0.539124466978658	
29	17	0.248031260503334	0.435058390260008	
29.5	17	0.148449339248012	0.273892175259458	
30	17	0.0326371194648051	0.0756009561047685	
0	17.5	-0.06113814501397	0	
0.5	17.5	-0.0553374441682871	-0.00452313507936859	
1	17.5	-0.0379847731097854	-0.00801463844797961	
1.5	17.5	-0.00925066353161405	-0.00945554796229372	
2	17.5	0.0305089469331968	-0.0078609274355288	
2.5	17.5	0.0806535886119878	-0.00231748620132478	
3	17.5	0.140136424173806	0.00795723178237432	
3.5	17.5	0.207376500424933	0.0235322536743399	
4	17.5	0.280145942990728	0.0446599513782893	
4.5	17.5	0.355495687667502	0.0711604306015888	
5	17.5	0.429743920959527	0.102307564896424	
5.5	17.5	0.498549002193899	0.136735934044319	
6	17.5	0.557082670576068	0.172391511844077	
6.5	17.5	0.600309651759352	0.206549723167937	
7	17.5	0.623366822627765	0.235921440203739	
7.5	17.5	0.62202000223461	0.256860012527388	
8	17.5	0.593160980386749	0.26567057834865	
8.5	17.5	0.53529380742091	0.259007555741827	
9	17.5	0.448950059379837	0.234329087304687	
9.5	17.5	0.336969977147085	0.190360763539901	
10	17.5	0.204591677825324	0.12750807363902	
10.5	17.5	0.0593047196011267	0.0481506333064514	
11	17.5	-0.0895533746873101	-0.0432462750238189	
11.5	17.5	-0.231450313612374	-0.140254547052815	
12	17.5	-0.355522578349177	-0.23486916923541	
12.5	17.5	-0.451578508561052	-0.318154323467036	
13	17.5	-0.511143727387727	-0.381110071630348	
13.5	17.5	-0.52843454326941	-0.415682829029282	
14	17.5	-0.501140482781699	-0.415810760064971	
14.5	17.5	-0.430907336425821	-0.378373839645705	
15	17.5	-0.323437253699976	-0.303912359036968	
15.5	17.5	-0.188160686184163	-0.196990153286816	
16	17.5	-0.0374825607658461	-0.0661104341850887	
16.5	17.5	0.114343431002994	0.076859315196112	
17	17.5	0.252609515606899	0.217736325381037	
17.5	17.5	0.363674622921983	0.341463006106061	
18	17.5	0.436443402761255	0.433795228788153	
18.5	17.5	0.463629878608081	0.483046736799769	
19	17.5	0.442647761070269	0.481671396482962	
19.5	17.5	0.376005762431251	0.427465726781657	
20	17.5	0.271139856803959	0.324204708477343	
20.5	17.5	0.13967941295277	0.181582729873898	
21	17.5	-0.00378724891533296	0.0144129358143087	
21.5	17.5	-0.143318688388997	-0.158867240828273	
22	17.5	-0.263418134973508	-0.318241068252211	
22.5	17.5	-0.350814011435664	-0.444481403904593	
23	17.5	-0.396009296544532	-0.52155820775607	
23.5	17.5	-0.394407881799656	-0.538775335147343	
24	17.5	-0.346872993325772	-0.49234350515587	
24.5	17.5	-0.259639360418283	-0.386153341421322	
25	17.5	-0.143579180775612	-0.231604888498231	
25.5	17.5	-0.0129023216742836	-0.0464674465351777	
26	17.5	0.116556697878715	0.147128772372878	
26.5	17.5	0.229258094566513	0.325346791578777	
27	17.5	0.311846668077026	0.465623390008281	
27.5	17.5	0.354776702960411	0.549597950286422	
28	17.5	0.353467130461381	0.565601448737474	
28.5	17.5	0.308839471857752	0.510359504808655	
29	17.5	0.227168124195096	0.389654423665568	
29.5	17.5	0.119259601515733	0.217820781037117	
30	17.5	-9.36790495579008E-4	0.0161011461776811	
0	18	0.120900004281262	0	
0.5	18	0.126377120014795	7.385318529612E-4	
1	18	0.142691900211516	0.00243726783538822	
1.5	18	0.169477657282887	0.00602519205138966	
2	18	0.206069078526888	0.0123623069174864	
2.5	18	0.251429505572573	0.0221899256606785	
3	18	0.304065907967948	0.0360658746858513	
3.5	18	0.361947529135285	0.0542847751673633	
4	18	0.422447245475801	0.0767877539795596	
4.5	18	0.482326131508814	0.103070611938717	
5	18	0.537780909457391	0.132104060044775	
5.5	18	0.584570314791978	0.162283320504293	
6	18	0.618229623005521	0.191426247873609	
6.5	18	0.634372769801872	0.216838242616219	
7	18	0.629069302366888	0.235457902328967	
7.5	18	0.599270034224641	0.244089303655649	
8	18	0.543242445109673	0.239715350219303	
8.5	18	0.460966588790467	0.219872782750753	
9	18	0.354436604002886	0.183054942860702	
9.5	18	0.227813631258545	0.129095469235841	
10	18	0.0873841504167074	0.0594772977454928	
10.5	18	-0.058706328548086	-0.0224909888526478	
11	18	-0.20095157991408	-0.111683466320412	
11.5	18	-0.329194901891498	-0.201386821577476	
12	18	-0.433502103455924	-0.283765410500898	
12.5	18	-0.505121056738919	-0.350544841000031	
13	18	-0.537430699738458	-0.393864374045875	
13.5	18	-0.526771148071504	-0.407216699928932	
14	18	-0.473047785713295	-0.386368297251293	
14.5	18	-0.380017175546547	-0.33013940303394	
15	18	-0.255190931851132	-0.240923402949833	
15.5	18	-0.109333024790547	-0.124843251430528	
16	18	0.0444276997146641	0.00852286832993698	
16.5	18	0.191800081051167	0.146865796780901	
17	18	0.318735143832796	0.276281237535404	
17.5	18	0.412886456330953	0.382719676637948	
18	18	0.464962942434048	0.45360020889247	
18.5	18	0.469812468149542	0.479400145981835	
19	18	0.42709646634649	0.455015988700743	
19.5	18	0.341456597381559	0.380701254444249	
20	18	0.222129968378078	0.2624239873601	
20.5	18	0.0820335487482487	0.111548956050862	
21	18	-0.0635965798562618	-0.0561698109667245	
21.5	18	-0.198867874925064	-0.222210959707543	
22	18	-0.309010111580224	-0.367360240382393	
22.5	18	-0.382063280796173	-0.474003666583679	
23	18	-0.410271322352686	-0.528359929999614	
23.5	18	-0.391007673932509	-0.522361241693886	
24	18	-0.327110708579822	-0.454918824343025	
24.5	18	-0.226576240079222	-0.332373697840386	
25	18	-0.101632149645588	-0.168028834940995	
25.5	18	0.0327028635116295	0.019225892571925	
26	18	0.160408279811619	0.207063900384146	
26.5	18	0.266383877352152	0.372405402374056	
27	18	0.338269970428955	0.494309309090111	
27.5	18	0.367939794338484	0.55670492498147	
28	18	0.352475998193621	0.550598767578821	
28.5	18	0.294505770562563	0.475445213228694	
29	18	0.201848706390747	0.339467649363561	
29.5	18	0.086518127575558	0.158848067745789	
30	18	-0.0368009263614949	-0.0441489142489467	
0	18.5	0.29397435869036	0	
0.5	18.5	0.298768496302455	0.00555147824249959	
1	18.5	0.312982152436239	0.0119353510631689	
1.5	18.5	0.336097577642898	0.0199390841701177	
2	18.5	0.367215936076413	0.0302559140721242	
2.5	18.5	0.405011500463634	0.0434278841986744	
3	18.5	0.44768317717686	0.0597800253793441	
3.5	18.5	0.492917755306792	0.0793474672966148	
4	18.5	0.537881383791116	0.101800861248889	
4.5	18.5	0.579256135130835	0.126379283252466	
5	18.5	0.613336623058912	0.151843183951838	
5.5	18.5	0.636197155957021	0.176462238419481	
6	18.5	0.643932752648781	0.198053356356134	
6.5	18.5	0.632967837918318	0.214081957134117	
7	18.5	0.600415348203769	0.221834457720462	
7.5	18.5	0.544457547626636	0.218661739617326	
8	18.5	0.464709680072662	0.202282667806939	
8.5	18.5	0.362520446087749	0.171124637734138	
9	18.5	0.241160902656065	0.124666276795712	
9.5	18.5	0.105857080918315	0.0637378532576369	
10	18.5	-0.0363679120883742	-0.00927022152233499	
10.5	18.5	-0.177059495118006	-0.0903392939795094	
11	18.5	-0.30689969065606	-0.173934621523044	
11.5	18.5	-0.416446866521413	-0.253321182305409	
12	18.5	-0.496990581727776	-0.321083247872753	
12.5	18.5	-0.541442560349964	-0.369819900139545	
13	18.5	-0.545169254403697	-0.392959492926603	
13.5	18.5	-0.506665792747558	-0.38560978309628	
14	18.5	-0.427977409249654	-0.345341501784625	
14.5	18.5	-0.314793361585014	-0.272795506388289	
15	18.5	-0.176168896478656	-0.172010248868396	
15.5	18.5	-0.0238702921997699	-0.0503882980741647	
16	18.5	0.128617782433584	0.0817428954700871	
16.5	18.5	0.267339675331803	0.211973145575104	
17	18.5	0.379250563237287	0.326998200242063	
17.5	18.5	0.453586492543782	0.414045991205715	
18	18.5	0.483066608733286	0.46238750265538	
18.5	18.5	0.464780187219785	0.464751025686147	
19	18.5	0.400638570698536	0.418451773957011	
19.5	18.5	0.29731631466566	0.32606679640905	
20	18.5	0.165662261092182	0.195527899086504	
20.5	18.5	0.0196235117557913	0.0395694092629413	
21	18.5	-0.125214205225124	-0.125453760561866	
21.5	18.5	-0.253315287781884	-0.281278697950036	
22	18.5	-0.350923183440133	-0.409801203219447	
22.5	18.5	-0.40762784767452	-0.495259944930248	
23	18.5	-0.417581858822676	-0.526268202522138	
23.5	18.5	-0.380211143619201	-0.497423834757473	
24	18.5	-0.30032265507826	-0.410264748903829	
24.5	18.5	-0.187581943334851	-0.273407534941041	
25	18.5	-0.055409916900065	-0.101803802637814	
25.5	18.5	0.0805793250791395	0.0848393438728399	
26	18.5	0.204418291877047	0.264315654999913	
26.5	18.5	0.301683989394791	0.414595891954403	
27	18.5	0.361222797552235	0.516597679919929	
27.5	18.5	0.376488576011762	0.556693838038721	
28	18.5	0.346324983871491	0.528621040773859	
28.5	18.5	0.275090050757472	0.434514069972968	
29	18.5	0.172102252669855	0.284894388753274	
29.5	18.5	0.0504725423643431	0.0975731715004271	
30	18.5	-0.0745349683306692	-0.104428351338241	
0	19	0.445583383425871	0	
0.5	19	0.449401485938396	0.00961010736258391	
1	19	0.460651510139369	0.0198827876406689	
1.5	19	0.478714525393662	0.0314269671627059	
2	19	0.502540823741399	0.0447419595610721	
2.5	19	0.530629903135586	0.0601578221862831	
3	19	0.561016243858405	0.0777725144035478	
3.5	19	0.591273145381913	0.0973888652639509	
4	19	0.618548120530059	0.118457274088406	
4.5	19	0.639642794511004	0.140032939340756	
5	19	0.651147586106657	0.160758688747946	
5.5	19	0.649636489796273	0.178885544657293	
6	19	0.631920138738308	0.192342393180721	
6.5	19	0.595346472236322	0.198863053961682	
7	19	0.538128609833558	0.196173453782671	
7.5	19	0.459670157746189	0.182233664618061	
8	19	0.360850602864961	0.155519920511769	
8.5	19	0.244229216944464	0.115321509889421	
9	19	0.114126368179525	0.0620181928175991	
9.5	19	-0.0234527296986851	-0.00270270519220963	
10	19	-0.161074712559847	-0.0757323644713492	
10.5	19	-0.290320573575974	-0.152568618814985	
11	19	-0.402397838305377	-0.227514474404734	
11.5	19	-0.488883006012468	-0.294058156520013	
12	19	-0.542532743762947	-0.345423429663	
12.5	19	-0.558084533414789	-0.37525359284812	
13	19	-0.532957064034072	-0.378367522986731	
13.5	19	-0.46776009305463	-0.351505218168233	
14	19	-0.366534199154834	-0.293967302050097	
14.5	19	-0.236662882496541	-0.208051142624026	
15	19	-0.0884313549541172	-0.0991976942908543	
15.5	19	0.0657548890449178	0.0242116997674607	
16	19	0.212437278996911	0.151432077553456	
16.5	19	0.338363819103959	0.270282986701984	
17	19	0.431816671863158	0.368356825039381	
17.5	19	0.483864432832822	0.434390625636186	
18	19	0.489393097288658	0.45964904666463	
18.5	19	0.447784659729293	0.439147205755578	
19	19	0.363144466493551	0.372543804759231	
19.5	19	0.244025103253771	0.264559816953241	
20	19	0.102650882603842	0.124824891169219	
20.5	19	-0.0462935633251054	-0.0328816323161411	
21	19	-0.187191802806692	-0.191952749862799	
21.5	19	-0.305178591212347	-0.334719716217474	
22	19	-0.38778844534286	-0.444474962483725	
22.5	19	-0.426376615242636	-0.50751650473999	
23	19	-0.417138563462117	-0.514957142272017	
23.5	19	-0.361595692858929	-0.464053096671542	
24	19	-0.266474791844093	-0.358851654066067	
24.5	19	-0.142979715167309	-0.210032262157003	
25	19	-0.00552764709760906	-0.0339123886836797	
25.5	19	0.129910358775649	0.149303369529798	
26	19	0.247672793278705	0.317848805845543	
26.5	19	0.334253628300104	0.451028366587708	
27	19	0.379906592316598	0.5318331502477	
27.5	19	0.379808909705401	0.549202492051788	
28	19	0.334636551516486	0.49962219602454	
28.5	19	0.250473736215387	0.387822558726379	
29	19	0.138061301373754	0.22644679375118	
29.5	19	0.0114713859550598	0.0346905422674343	
30	19	-0.113631010068475	-0.163950715449895	
0	19.5	0.564800538229834	0	
0.5	19.5	0.567431771423161	0.012676816381597	
1	19.5	0.575102860389638	0.0258199429893663	
1.5	19.5	0.587144877733365	0.0398381394439022	
2	19.5	0.602441086963105	0.0550245712746156	
2.5	19.5	0.619430241212934	0.0714985867437959	
3	19.5	0.636122664858321	0.0891491398081489	
3.5	19.5	0.650138926385856	0.107583700385168	
4	19.5	0.658781354744305	0.126088698677865	
4.5	19.5	0.659147391806582	0.143609530813636	
5	19.5	0.648290597178455	0.158759415946719	
5.5	19.5	0.623430008550877	0.169866423357873	
6	19.5	0.582201757024965	0.175066321635813	
6.5	19.5	0.522938902580001	0.172445238830757	
7	19.5	0.444957269917898	0.160230426018219	
7.5	19.5	0.348817776126345	0.137020005747579	
8	19.5	0.236530647100087	0.102034183209782	
8.5	19.5	0.111665296628177	0.0553621100774669	
9	19.5	-0.0206674630192481	-0.00182818095291754	
9.5	19.5	-0.153986198729166	-0.0671530910791474	
10	19.5	-0.280774851434219	-0.136985647692728	
10.5	19.5	-0.392978801049452	-0.206566076012482	
11	19.5	-0.482635763810905	-0.270268344944299	
11.5	19.5	-0.542595729984234	-0.322023105204012	
12	19.5	-0.567265839476296	-0.355876455903617	
12.5	19.5	-0.553302864783658	-0.366641557397606	
13	19.5	-0.500170397444986	-0.350579313378888	
13.5	19.5	-0.410481809103882	-0.306028560750808	
14	19.5	-0.290064427211867	-0.233898663228756	
14.5	19.5	-0.147704664707384	-0.137940644145026	
15	19.5	0.00543380289594672	-0.0247283544808968	
15.5	19.5	0.156689507921325	0.0966916047842366	
16	19.5	0.293013161674692	0.215485459234953	
16.5	19.5	0.402207294894671	0.320014563205959	
17	19.5	0.474169955067946	0.399031852275076	
17.5	19.5	0.502005022490503	0.442971341339465	
18	19.5	0.482865573165844	0.445182385097604	
18.5	19.5	0.418417202400538	0.402949801771389	
19	19.5	0.314844160853798	0.318150379517039	
19.5	19.5	0.182369261494639	0.197426759620105	
20	19.5	0.0343136609294799	0.0518093679501491	
20.5	19.5	-0.114221632960422	-0.104218823920336	
21	19.5	-0.247921301144252	-0.254148686234914	
21.5	19.5	-0.352900707713938	-0.381227112848737	
22	19.5	-0.418244776259717	-0.470401864015836	
22.5	19.5	-0.437258928883969	-0.510198643908699	
23	19.5	-0.408276486462714	-0.494290060071	
23.5	19.5	-0.334913491077717	-0.422537223141319	
24	19.5	-0.225723962380406	-0.301336564157694	
24.5	19.5	-0.0932790436154296	-0.143182362329614	
25	19.5	0.0472361845096273	0.0345490917035145	
25.5	19.5	0.179753125998518	0.21148646697901	
26	19.5	0.289178020101748	0.366620385920774	
26.5	19.5	0.363158030928719	0.480856072442794	
27	19.5	0.393540787196525	0.539445905706125	
27.5	19.5	0.377345885319386	0.533984222079963	
28	19.5	0.317123222374472	0.46368691532376	
28.5	19.5	0.220646427611804	0.335757724154245	
29	19.5	0.0999712074427242	0.164753031296624	
29.5	19.5	-0.0300321033805839	-0.0290156920983682	
30	19.5	-0.153495299811559	-0.221874306855523	
0	20	0.643057390107217	0	
0.5	20	0.644382884459112	0.0145942830379039	
1	20	0.648135065146578	0.0294478652384788	
1.5	20	0.653644262596395	0.044762959731429	
2	20	0.659806578500278	0.0606286432675948	
2.5	20	0.665107001950795	0.0769675087656939	
3	20	0.667660633054289	0.0934878482211774	
3.5	20	0.665279221540766	0.109645678128823	
4	20	0.655569998150644	0.124622428964075	
4.5	20	0.636071994338617	0.137325276552078	
5	20	0.604431607223758	0.146417474944519	
5.5	20	0.558614167138846	0.150385248126119	
6	20	0.49714204768417	0.14764548823415	
6.5	20	0.419343036457354	0.136694539801298	
7	20	0.325586125215237	0.116292826176114	
7.5	20	0.217476633348445	0.0856734141199602	
8	20	0.0979797673444146	0.0447555677893784	
8.5	20	-0.0285576337842553	-0.00566203945481849	
9	20	-0.156512565265582	-0.0637582721900292	
9.5	20	-0.279234590090446	-0.126627787732068	
10	20	-0.389440373632468	-0.19032886486098	
10.5	20	-0.479739849192574	-0.250061341042044	
11	20	-0.543261606198304	-0.300482612083605	
11.5	20	-0.574327504122648	-0.336152997988509	
12	20	-0.569112060452039	-0.352082657065723	
12.5	20	-0.526213310851474	-0.344332962133786	
13	20	-0.447060687812259	-0.310608658012227	
13.5	20	-0.336093366485949	-0.250766156771562	
14	20	-0.200659798253467	-0.167160649421358	
14.5	20	-0.0506148769941889	-0.0647621975504557	
15	20	0.102376825129028	0.0490107049052578	
15.5	20	0.245788366710754	0.164763260207839	
16	20	0.367351113218851	0.27188940102119	
16.5	20	0.456243410280933	0.35957731429636	
17	20	0.504223491719521	0.417964740220423	
17.5	20	0.506577623891572	0.439321899128539	
18	20	0.462764380216961	0.41912062874444	
18.5	20	0.376661145265718	0.356845451229594	
19	20	0.256357672208486	0.256418275405853	
19.5	20	0.113490051334652	0.126143336535337	
20	20	-0.0378385019779112	-0.0218698182042484	
20.5	20	-0.18245236419017	-0.172785166085642	
21	20	-0.305673115546413	-0.310534602752444	
21.5	20	-0.394894786185078	-0.419580295318159	
22	20	-0.44098562991849	-0.486749660236492	
22.5	20	-0.439348679750556	-0.502921254539043	
23	20	-0.390505732578217	-0.464340372819059	
23.5	20	-0.300119953114582	-0.373372823879672	
24	20	-0.178435604270902	-0.238562684679151	
24.5	20	-0.0391822025113872	-0.0739393178149426	
25	20	0.101943710928811	0.102388380224308	
25.5	20	0.22905140259359	0.270218145702738	
26	20	0.327879653303721	0.409605065917561	
26.5	20	0.387455561071101	0.503300359589556	
27	20	0.401386924507223	0.538973693646675	
27.5	20	0.368626381752505	0.510924962570386	
28	20	0.293606417881714	0.421041408629572	
28.5	20	0.185719476937162	0.278841082827761	
29	20	0.0581976033346844	0.100554530258822	
29.5	20	-0.0734787627873774	-0.0926802546913853	
30	20	-0.193452702771048	-0.277315048219986	
0	20.5	0.674755501050713	0	
0.5	20.5	0.674751606288426	0.0152918722772804	
1	20.5	0.674529034109132	0.0306401157489337	
1.5	20.5	0.673461871034148	0.0460482003275356	
2	20.5	0.670530465339121	0.061416018107626	
2.5	20.5	0.664360168495344	0.0764941094675885	
3	20.5	0.65328175895952	0.0908462776820576	
3.5	20.5	0.635418178739318	0.103825049456035	
4	20.5	0.608801433220402	0.114565302702581	
4.5	20.5	0.571521376854858	0.122001812465371	
5	20.5	0.521904617919072	0.124916117888948	
5.5	20.5	0.458717105684439	0.122016682090785	
6	20.5	0.381378517069565	0.112053601281988	
6.5	20.5	0.290170966503474	0.093965092099188	
7	20.5	0.186419642570839	0.06704785413857	
7.5	20.5	0.0726196625462463	0.0311376460988365	
8	20.5	-0.0475173371931639	-0.0132192265778163	
8.5	20.5	-0.169120809121628	-0.0646273809376631	
9	20.5	-0.286340693645347	-0.120763085400774	
9.5	20.5	-0.39265604752246	-0.178379853164378	
10	20.5	-0.481306909445305	-0.233419920573406	
10.5	20.5	-0.545827833516153	-0.281243844099576	
11	20.5	-0.580645467208563	-0.31697774297217	
11.5	20.5	-0.581688083631725	-0.335962061732072	
12	20.5	-0.546944324547171	-0.334268786785406	
12.5	20.5	-0.47690366032026	-0.309238044181924	
13	20.5	-0.374813852847665	-0.259972473362425	
13.5	20.5	-0.24670187354404	-0.187721233583798	
14	20.5	-0.101124125503545	-0.0960870543438598	
14.5	20.5	0.0513618457279685	0.00899933936923995	
15	20.5	0.198981102922012	0.119572706691336	
15.5	20.5	0.3297254217912	0.226201370170246	
16	20.5	0.432453315954532	0.318802493271582	
16.5	20.5	0.49799899850028	0.387641455320283	
17	20.5	0.520171145841313	0.424419651929706	
17.5	20.5	0.496523243630059	0.423330575402112	
18	20.5	0.428792515870601	0.381952160013121	
18.5	20.5	0.322933474348798	0.301847430569235	
19	20.5	0.188712644031582	0.188766962069458	
19.5	20.5	0.0388789887393476	0.0523847652705038	
20	20.5	-0.112025368404872	-0.094449253595748	
20.5	20.5	-0.249103431526793	-0.236897615048376	
21	20.5	-0.358643833914636	-0.359661455689397	
21.5	20.5	-0.429595900946662	-0.448688693269862	
22	20.5	-0.454809635974752	-0.492870490177128	
22.5	20.5	-0.431889371074628	-0.485516327623229	
23	20.5	-0.363547547013596	-0.425407982218345	
23.5	20.5	-0.257398595112617	-0.317269691382847	
24	20.5	-0.125196403352265	-0.171553206012885	
24.5	20.5	0.0184150290396403	-0.00351608137717094	
25	20.5	0.157507530477664	0.168339744481884	
25.5	20.5	0.276653797695196	0.324315468185158	
26	20.5	0.362686621352077	0.445822738192498	
26.5	20.5	0.406224074960337	0.517676428796807	
27	20.5	0.402774636032578	0.530083276591397	
27.5	20.5	0.353282064368185	0.480058590428136	
28	20.5	0.264034452518044	0.372061605338143	
28.5	20.5	0.145937672645943	0.217729446542553	
29	20.5	0.0132312541918819	0.0347000057583008	
29.5	20.5	-0.118205243142482	-0.155368256949231	
30	20.5	-0.232754134335545	-0.329361857687853	
0	21	0.657663569733431	0	
0.5	21	0.656398704041264	0.0147860231736819	
1	21	0.652419422570405	0.02944270342634	
1.5	21	0.645181015593717	0.04379491577179	
2	21	0.633807431351814	0.057579031566796	
2.5	21	0.617141082261043	0.0704066007370126	
3	21	0.59381617472701	0.0817382584408456	
3.5	21	0.56235777716811	0.0908721794406541	
4	21	0.521307639483535	0.0969516989455181	
4.5	21	0.46937546574492	0.0989965389991492	
5	21	0.405610978563441	0.0959611610010732	
5.5	21	0.32958793829914	0.0868218991399854	
6	21	0.241586726783389	0.0706916198265432	
6.5	21	0.142757787570246	0.0469567689843757	
7	21	0.0352448811642349	0.0154270912946292	
7.5	21	-0.0777544343675482	-0.0235164631433087	
8	21	-0.192012706633982	-0.0687943814886276	
8.5	21	-0.3023984234164	-0.118543407013836	
9	21	-0.403113951989493	-0.170095814240575	
9.5	21	-0.48804527476773	-0.220043078201445	
10	21	-0.551210327803455	-0.264398057768256	
10.5	21	-0.587278669514766	-0.298860472388479	
11	21	-0.592121568971613	-0.319178090704428	
11.5	21	-0.563340309667527	-0.3215817690292	
12	21	-0.500713498683855	-0.303257934084442	
12.5	21	-0.406503158446901	-0.2628093653097	
13	21	-0.285565540546313	-0.20064643267004	
13.5	21	-0.145226339398722	-0.119248369922334	
14	21	0.00509926278753266	-0.0232392872538046	
14.5	21	0.154535109339859	0.0807628191789834	
15	21	0.291585473595762	0.184544201930733	
15.5	21	0.405125038155882	0.278932761579684	
16	21	0.485448560077824	0.354635227991454	
16.5	21	0.525274437619874	0.403203269772243	
17	21	0.520590208437452	0.418030914127862	
17.5	21	0.47123452230285	0.395267874337973	
18	21	0.381129904012965	0.334528301440495	
18.5	21	0.258112558192085	0.239284544787152	
19	21	0.113346791252004	0.116861359053748	
19.5	21	-0.0396419146412798	-0.0220138644864523	
20	21	-0.186234847213751	-0.164098518694139	
20.5	21	-0.312168320096049	-0.294897778519916	
21	21	-0.405012534104854	-0.400187287979691	
21.5	21	-0.455518184424329	-0.467635220026628	
22	21	-0.458673418426958	-0.488335302824861	
22.5	21	-0.414338438979318	-0.458056075195009	
23	21	-0.327367167586398	-0.378030036598153	
23.5	21	-0.207180799203006	-0.255149361295389	
24	21	-0.0668207147639404	-0.101498940412654	
24.5	21	0.0784292934673094	0.0667640102150947	
25	21	0.212706947053881	0.231090938445788	
25.5	21	0.321337523585794	0.372612703817299	
26	21	0.392499199300001	0.47436768281053	
26.5	21	0.418590075477809	0.523419138012413	
27	21	0.397128824446636	0.512590577571046	
27.5	21	0.331072080453092	0.441579865343106	
28	21	0.228498940460093	0.317278203293748	
28.5	21	0.101688374459079	0.153212258174879	
29	21	-0.0343102230680236	-0.0318639570285471	
29.5	21	-0.163449075892284	-0.216089779441763	
30	21	-0.270587146716506	-0.377094391604748	
0	21.5	0.593071776708227	0	
0.5	21.5	0.590697357257326	0.0131748648903598	
1	21.5	0.583425509612908	0.0260626556010843	
1.5	21.5	0.570821449963625	0.0383397109368155	
2	21.5	0.552197447781009	0.0496127480253968	
2.5	21.5	0.526669072826953	0.0593930618411947	
3	21.5	0.49323517929648	0.0670818244615241	
3.5	21.5	0.45088169454773	0.0719704462993119	
4	21.5	0.398707785565312	0.0732597827599282	
4.5	21.5	0.336070624957716	0.070101308682914	
5	21.5	0.262741882353769	0.0616620526932447	
5.5	21.5	0.179065501739739	0.0472129624787673	
6	21.5	0.0861027277656197	0.0262374504401067	
6.5	21.5	-0.0142527114952715	-0.00144670924329024	
7	21.5	-0.119208213608371	-0.0355628738799139	
7.5	21.5	-0.225073646713819	-0.0752629033227213	
8	21.5	-0.327346951033943	-0.119043827534279	
8.5	21.5	-0.420895330925466	-0.164712623179151	
9	21.5	-0.50023539959096	-0.209417074148628	
9.5	21.5	-0.559905263838466	-0.249757086104085	
10	21.5	-0.594909580922101	-0.281984211444684	
10.5	21.5	-0.601206320140699	-0.302287690741939	
11	21.5	-0.576192873846293	-0.307153693466491	
11.5	21.5	-0.519140995584942	-0.293771812478484	
12	21.5	-0.431526441837336	-0.260450834637376	
12.5	21.5	-0.317201487248566	-0.206996250705314	
13	21.5	-0.18236743728343	-0.134996795876201	
13.5	21.5	-0.0353198738509874	-0.0479681873587048	
14	21.5	0.114039259916135	0.0486897567953639	
14.5	21.5	0.254903309599515	0.147951018711973	
15	21.5	0.376430206245235	0.241642673217694	
15.5	21.5	0.468708479631378	0.321125184854616	
16	21.5	0.523729393524061	0.378124729789978	
16.5	21.5	0.536263247670253	0.405641777027514	
17	21.5	0.504537273329525	0.398839149273786	
17.5	21.5	0.430624015276454	0.355801298122619	
18	21.5	0.320472579120032	0.278057537691046	
18.5	21.5	0.183549010397823	0.170777117905233	
19	21.5	0.032093238338699	0.0425731607696918	
19.5	21.5	-0.119955905753485	-0.0951064636407115	
20	21.5	-0.258274257098779	-0.228974298653369	
20.5	21.5	-0.369576900713581	-0.345206247378201	
21	21.5	-0.443004405880679	-0.430927130898846	
21.5	21.5	-0.471315673370231	-0.475717830937834	
22	21.5	-0.451744720722278	-0.472964187801975	
22.5	21.5	-0.3864089167134	-0.420870364511288	
23	21.5	-0.282201695211282	-0.322985084114646	
23.5	21.5	-0.150159029622434	-0.188136833923782	
24	21.5	-0.00434966942549656	-0.0297395344834414	
24.5	21.5	0.139602892078843	0.135493787358906	
25	21.5	0.266210841444565	0.289314262377015	
25.5	21.5	0.361837585549355	0.413993476339067	
26	21.5	0.41624096098731	0.494438553708398	
26.5	21.5	0.423759985541861	0.52010805273903	
27	21.5	0.383997246332234	0.486478731794095	
27.5	21.5	0.301904616895983	0.395854284154216	
28	21.5	0.187248830706228	0.257378049019613	
28.5	21.5	0.0535074329708698	0.0862051042497211	
29	21.5	-0.083684271710554	-0.0981058934645213	
29.5	21.5	-0.208357366971562	-0.273817437614022	
30	21.5	-0.306089767322138	-0.419602933797388	
0	22	0.485692734874562	0	
0.5	22	0.482429035931275	0.0106276692543305	
1	22	0.47253208313773	0.0208464635495544	
1.5	22	0.455696006652569	0.0302213201008523	
2	22	0.431449997856511	0.0382685290118219	
2.5	22	0.399216581412038	0.0444407299399368	
3	22	0.358392391566163	0.0481230296008536	
3.5	22	0.308449718425841	0.0486436700637046	
4	22	0.249055425764346	0.0453021275902613	
4.5	22	0.180201573343199	0.0374165093165572	
5	22	0.102339354223345	0.0243905240477954	
5.5	22	0.0165050713180155	0.00579808680127062	
6	22	-0.0755757530546324	-0.0185191661224598	
6.5	22	-0.171421899752731	-0.0483493293724155	
7	22	-0.267783904268564	-0.0830137105787779	
7.5	22	-0.360700420879434	-0.121290142222341	
8	22	-0.445634939897504	-0.161371642148286	
8.5	22	-0.517698365775306	-0.200876046589611	
9	22	-0.571954793984613	-0.236920209635987	
9.5	22	-0.603797934806119	-0.266267862357238	
10	22	-0.609374914246156	-0.28555321309286	
10.5	22	-0.586023855306438	-0.291573191246069	
11	22	-0.532683144765725	-0.281630661989084	
11.5	22	-0.450225113867134	-0.253900151223476	
12	22	-0.341666346969123	-0.20777812199919	
12.5	22	-0.212211947974295	-0.144173294507699	
13	22	-0.0691022270676352	-0.0656904908845229	
13.5	22	0.078752932035195	0.0233347298557652	
14	22	0.221345469117366	0.116983140359663	
14.5	22	0.348315915353914	0.208096564342159	
15	22	0.449821351376947	0.288814440772277	
15.5	22	0.517449612947001	0.351271518468664	
16	22	0.545090069584982	0.388400773038658	
16.5	22	0.52966523094374	0.394763558971259	
17	22	0.471631882229363	0.367313562043557	
17.5	22	0.375176146557955	0.305995438447393	
18	22	0.24805319547482	0.214085360503742	
18.5	22	0.101057224964056	0.098199927160466	
19	22	-0.0528525889657035	-0.0320687380924601	
19.5	22	-0.199703529895454	-0.164892956891938	
20	22	-0.32583475301055	-0.287279536583678	
20.5	22	-0.419265440098428	-0.386378805159996	
21	22	-0.470959837745132	-0.450901808603843	
21.5	22	-0.475844750800581	-0.472487422673258	
22	22	-0.433453657167238	-0.446851070639611	
22.5	22	-0.348106390260184	-0.374557236809007	
23	22	-0.228581213327002	-0.261289770395185	
23.5	22	-0.0872921234989449	-0.117545016908151	
24	22	0.060957956127415	0.0422617868710427	
24.5	22	0.200524785354314	0.201213955508265	
25	22	0.31660718409839	0.341701132027498	
25.5	22	0.396881022852729	0.447424619863068	
26	22	0.432893924278542	0.505368300684639	
26.5	22	0.421052691997089	0.507490850848231	
27	22	0.363077565833592	0.451913234532986	
27.5	22	0.265856406838809	0.343424186509371	
28	22	0.140701260479857	0.193201380636712	
28.5	22	0.00208125150582851	0.0177391532029312	
29	22	-0.13402937281345	-0.162926058099714	
29.5	22	-0.251999329387595	-0.327506770089932	
30	22	-0.338367585941419	-0.45601011134182	
0	22.5	0.343316628917633	0	
0.5	22.5	0.339434706871226	0.00737005487181858	
1	22.5	0.327729074028728	0.014250242571825	
1.5	22.5	0.308031692273462	0.0201352795941884	
2	22.5	0.280100758204713	0.0244926808592502	
2.5	22.5	0.243677020983452	0.0267581310859072	
3	22.5	0.19856016493625	0.0263412822331191	
3.5	22.5	0.144702113299182	0.0226447592379039	
4	22.5	0.0823123886408536	0.0150983391730505	
4.5	22.5	0.0119685796294291	0.00320903036317007	
5	22.5	-0.0652773132421559	-0.0133739364072202	
5.5	22.5	-0.147808060210659	-0.0347823682478587	
6	22.5	-0.233379017636994	-0.0608463119518686	
6.5	22.5	-0.319098450580713	-0.0910135384975364	
7	22.5	-0.401463631204767	-0.124282087211045	
7.5	22.5	-0.476463622259331	-0.159158430308838	
8	22.5	-0.539755314071297	-0.193654464185662	
8.5	22.5	-0.586912961973026	-0.225335574050929	
9	22.5	-0.61374345949518	-0.251429091947711	
9.5	22.5	-0.61665049182092	-0.268997413302786	
10	22.5	-0.593021462591753	-0.275172978088086	
10.5	22.5	-0.541602837996164	-0.267443729050758	
11	22.5	-0.462823596732737	-0.243968362976904	
11.5	22.5	-0.359024073360149	-0.203891844985719	
12	22.5	-0.234549676956225	-0.147624631664656	
12.5	22.5	-0.0956763864822118	-0.0770452714893348	
13	22.5	0.0496523812280164	0.00441321060581601	
13.5	22.5	0.192280608404099	0.0918266007284819	
14	22.5	0.32246870576019	0.179014096627893	
14.5	22.5	0.430657395915787	0.258948856980846	
15	22.5	0.508306564989936	0.324328271817893	
15.5	22.5	0.54873266296898	0.368265142709359	
16	22.5	0.547858331484947	0.385039427178354	
16.5	22.5	0.504786798888128	0.370832823633802	
17	22.5	0.422122500605742	0.324358294922915	
17.5	22.5	0.305978531510592	0.247296178858866	
18	22.5	0.165639806766285	0.144459378775565	
18.5	22.5	0.0128857975843461	0.0236324984221949	
19	22.5	-0.138985106473635	-0.104937646913896	
19.5	22.5	-0.276350487996948	-0.229382871123143	
20	22.5	-0.386567589336009	-0.337325745428211	
20.5	22.5	-0.459254094216395	-0.417162494483702	
21	22.5	-0.487406638452971	-0.459383661556728	
21.5	22.5	-0.468225717525572	-0.457780279075247	
22	22.5	-0.403539708357404	-0.410381289660341	
22.5	22.5	-0.299759130175362	-0.319985423162232	
23	22.5	-0.167341445317868	-0.194187431730024	
23.5	22.5	-0.0198014351444698	-0.0448516809928288	
24	22.5	0.127643804453446	0.112949747239582	
24.5	22.5	0.259659545923712	0.262449421985689	
25	22.5	0.362438927430195	0.386999367527998	
25.5	22.5	0.425225575454431	0.471990802993049	
26	22.5	0.441536008972229	0.506653039352879	
26.5	22.5	0.409932341641551	0.485504143334469	
27	22.5	0.334242836720418	0.409253378014071	
27.5	22.5	0.22318922070078	0.285010496964997	
28	22.5	0.0894484211267815	0.12573454757714	
28.5	22.5	-0.0517556008357007	-0.0510536265129082	
29	22.5	-0.184375436440162	-0.225176550218256	
29.5	22.5	-0.29338275754976	-0.376119174980522	
30	22.5	-0.366513971267007	-0.48549401782984	
0	23	0.176245736619172	0	
0.5	23	0.172046771208224	0.00366609565031633	
1	23	0.159435959026564	0.00680390976568374	
1.5	23	0.138382244931068	0.00888014037758018	
2	23	0.108869032358821	0.00935475599691249	
2.5	23	0.0709451820111048	0.00768572652517556	
3	23	0.0247927091900165	0.00334292724337296	
3.5	23	-0.0291929616665892	-0.00416671159592492	
4	23	-0.090316004536025	-0.0152617208469276	
4.5	23	-0.157494107504878	-0.0302365353033624	
5	23	-0.229182733975083	-0.0492018425729204	
5.5	23	-0.303320649585968	-0.0720188415055152	
6	23	-0.377308469952361	-0.0982335977071279	
6.5	23	-0.448031804413525	-0.127019788831274	
7	23	-0.511939036382825	-0.157139834517829	
7.5	23	-0.56518064371622	-0.186935321590877	
8	23	-0.603812134952476	-0.214357368097396	
8.5	23	-0.624056292062474	-0.237045775070938	
9	23	-0.622612861923495	-0.252462274705426	
9.5	23	-0.596995793373228	-0.258077883454231	
10	23	-0.54587048241564	-0.25160756060596	
10.5	23	-0.46935733992024	-0.231277611278831	
11	23	-0.369264458272462	-0.196103407346472	
11.5	23	-0.249212248403285	-0.146148118658812	
12	23	-0.114617399279382	-0.0827284652818457	
12.5	23	0.027487300571272	-0.00853220308814918	
13	23	0.168807086230376	0.072384898047991	
13.5	23	0.300305846168152	0.154746888576154	
14	23	0.412866488133821	0.232361815078096	
14.5	23	0.498044885655429	0.298576905192156	
15	23	0.54885418983874	0.346859974059346	
15.5	23	0.56050401013238	0.37146236339543	
16	23	0.53101367642871	0.368100986859919	
16.5	23	0.461622130170964	0.334584254597135	
17	23	0.35692971809375	0.271301345901246	
17.5	23	0.224728950860307	0.181498433654451	
18	23	0.0755106217674704	0.0712799816140181	
18.5	23	-0.0783340996973494	-0.0507022082413964	
19	23	-0.223559463330408	-0.173876703113852	
19.5	23	-0.347270014679408	-0.286663492410611	
20	23	-0.438170161762484	-0.377596270290161	
20.5	23	-0.487729335939759	-0.43654932069522	
21	23	-0.491132623669878	-0.455937129235686	
21.5	23	-0.447900753171945	-0.431743306043091	
22	23	-0.362091964225918	-0.364240702948838	
22.5	23	-0.242039313506275	-0.258287973041367	
23	23	-0.0996263857921875	-0.123128183759458	
23.5	23	0.0508431535118477	0.0283310109611639	
24	23	0.194077346851575	0.18071435572208	
24.5	23	0.315384145504969	0.317749468127038	
25	23	0.402245716105716	0.424052220187263	
25.5	23	0.445701884977175	0.486928842959639	
26	23	0.441379712841154	0.497978803229838	
26.5	23	0.390040219983102	0.45429075341934	
27	23	0.297564286849146	0.359059204035172	
27.5	23	0.174362358026418	0.221509565748683	
28	23	0.0342596687260546	0.0560979288006841	
28.5	23	-0.107027733005202	-0.11895949013555	
29	23	-0.233658840671375	-0.283684758180752	
29.5	23	-0.331474417589452	-0.4186470024215	
30	23	-0.389633167805749	-0.507312227772837	
0	23.5	-0.00345069839418422	0	
0.5	23.5	-0.00765718145102297	-2.0135790611179E-4	
1	23.5	-0.020247646126417	-9.28018095346896E-4	
1.5	23.5	-0.0411259029935424	-0.00270091292107058	
2	23.5	-0.0701014682527206	-0.0060294093572152	
2.5	23.5	-0.10684651134087	-0.0113986956253774	
3	23.5	-0.15084009532282	-0.0192496405617892	
3.5	23.5	-0.201304443529656	-0.0299497759904639	
4	23.5	-0.257139517262884	-0.0437551115614995	
4.5	23.5	-0.316863704082491	-0.0607638520973578	
5	23.5	-0.378569710195694	-0.0808647105894146	
5.5	23.5	-0.439905576375361	-0.103684298503247	
6	23.5	-0.498090808611936	-0.128539862201379	
6.5	23.5	-0.549976646248225	-0.154405182561673	
7	23.5	-0.59215724554708	-0.179898469074045	
7.5	23.5	-0.621134905645673	-0.20330123632769	
8	23.5	-0.633537438016726	-0.222616143364794	
8.5	23.5	-0.626379616619325	-0.235669373314505	
9	23.5	-0.597353809231109	-0.240259239007879	
9.5	23.5	-0.545128068149439	-0.234347424759425	
10	23.5	-0.469624016186072	-0.21628296098396	
10.5	23.5	-0.372242764329396	-0.185042278102296	
11	23.5	-0.256005784703424	-0.140462331799092	
11.5	23.5	-0.125579922942503	-0.0834388278264691	
12	23.5	0.012837949358616	-0.0160590448144728	
12.5	23.5	0.151790721392002	0.0583603984976424	
13	23.5	0.282985307234092	0.13535558424189	
13.5	23.5	0.397854811847405	0.209532700059638	
14	23.5	0.488224413723816	0.274923190094134	
14.5	23.5	0.547030156465162	0.325462843090897	
15	23.5	0.569026398980461	0.355563377485487	
15.5	23.5	0.551409552155732	0.360728107987719	
16	23.5	0.494284724082091	0.338149358201681	
16.5	23.5	0.400909164788833	0.287216831609808	
17	23.5	0.277662221058996	0.209865246975124	
17.5	23.5	0.13371511655234	0.110697571831769	
18	23.5	-0.0195965846356722	-0.00316246566671351	
18.5	23.5	-0.169662317240528	-0.12250907341192	
19	23.5	-0.303679932295875	-0.23677258875544	
19.5	23.5	-0.409837616592187	-0.334970193747423	
20	23.5	-0.478479051706489	-0.406808038163757	
20.5	23.5	-0.503128224101111	-0.443825254911389	
21	23.5	-0.481255440049229	-0.44045214181987	
21.5	23.5	-0.414685351267474	-0.394850417093475	
22	23.5	-0.309580109891011	-0.309415179331086	
22.5	23.5	-0.175973382066249	-0.190846375498597	
23	23.5	-0.0268795818543888	-0.0497404000708467	
23.5	23.5	0.122948032146752	0.100294044716777	
24	23.5	0.258492702363546	0.243933319107021	
24.5	23.5	0.366032111050704	0.365730760924707	
25	23.5	0.434610537071303	0.451837979667189	
25.5	23.5	0.457258073920566	0.491660520225886	
26	23.5	0.431810713973827	0.479245066379818	
26.5	23.5	0.361224420558517	0.414212511998947	
27	23.5	0.25333023057068	0.302093266725667	
27.5	23.5	0.12004017579531	0.153984677457224	
28	23.5	-0.0239218133266625	-0.0144710971571291	
28.5	23.5	-0.162631625038269	-0.184706062873607	
29	23.5	-0.28074221316221	-0.337279778660435	
29.5	23.5	-0.365224181035689	-0.454140293105462	
30	23.5	-0.406865885199971	-0.520826093872525	
0	24	-0.182807455771879	0	
0.5	24	-0.186724998158639	-0.00395077057443071	
1	24	-0.198411356822391	-0.00838628299933588	
1.5	24	-0.217660371431432	-0.0137790131117474	
2	24	-0.244104620953057	-0.0205746739245659	
2.5	24	-0.277182138544881	-0.0291735161097653	
3	24	-0.316094731655261	-0.0399059770003775	
3.5	24	-0.359762853749995	-0.0530020216835543	
4	24	-0.406783333472177	-0.0685545753050496	
4.5	24	-0.455397439186498	-0.0864787338036012	
5	24	-0.503477566990723	-0.106469891536195	
5.5	24	-0.548541073851209	-0.127965419158272	
6	24	-0.587799205680308	-0.150115889179279	
6.5	24	-0.618247486227465	-0.171772855127944	
7	24	-0.636801196373609	-0.191500585520404	
7.5	24	-0.640475657864093	-0.207618675562662	
8	24	-0.626606069221831	-0.218280887361067	
8.5	24	-0.593095937743534	-0.221592773244315	
9	24	-0.538677215818158	-0.215766628253094	
9.5	24	-0.463159760193134	-0.199307293867274	
10	24	-0.36764348676595	-0.171216703250677	
10.5	24	-0.254664423973539	-0.131199434523469	
11	24	-0.128246533282073	-0.0798467090922578	
11.5	24	0.0061647751613199	-0.018773117686886	
12	24	0.141903813067365	0.0493202581959755	
12.5	24	0.271425718281742	0.12068002559311	
13	24	0.386778837812613	0.1906493548133	
13.5	24	0.480184228848569	0.253938992405809	
14	24	0.544682599663163	0.30501479087924	
14.5	24	0.574795364266353	0.338581051894411	
15	24	0.567136674398754	0.350123487058327	
15.5	24	0.520909128111718	0.33646168383423	
16	24	0.4382187175764	0.296250775465003	
16.5	24	0.324155176611848	0.230367590533478	
17	24	0.186602058417062	0.142119509066014	
17.5	24	0.0357654812501954	0.0372254540599204	
18	24	-0.116560569449119	-0.0764622055946777	
18.5	24	-0.257944107653256	-0.189499805564073	
19	24	-0.376403534702146	-0.291632748157257	
19.5	24	-0.461535154807427	-0.372756218957084	
20	24	-0.505566633362076	-0.423969166198195	
20.5	24	-0.504220965492412	-0.438612175771944	
21	24	-0.457286251473714	-0.413168373683484	
21.5	24	-0.368810258515777	-0.347908636347674	
22	24	-0.246873761432819	-0.247179605561296	
22.5	24	-0.102939826578866	-0.119264873384807	
23	24	0.0491769248753691	0.0242061928360313	
23.5	24	0.194631761909036	0.169275492565253	
24	24	0.319034534749041	0.301018518515312	
24.5	24	0.409944213028294	0.40512198025967	
25	24	0.458210109926725	0.469508854342788	
25.5	24	0.459005296638246	0.485822626731089	
26	24	0.412424938762101	0.450583917544914	
26.5	24	0.32356592793421	0.365857681500325	
27	24	0.202059928961381	0.239316602911825	
27.5	24	0.0610937509759184	0.083651933563045	
28	24	-0.0839883781789961	-0.0846401234415337	
28.5	24	-0.217353914248129	-0.246989335275171	
29	24	-0.324438886188156	-0.384821326342079	
29.5	24	-0.39359256774886	-0.481734537277708	
30	24	-0.417416847751927	-0.525524636683501	
0	24.5	-0.348897458905805	0	
0.5	24.5	-0.352262315774111	-0.00732107893846943	
1	24.5	-0.362260946820391	-0.0150547360963992	
1.5	24.5	-0.378600314721589	-0.0235952169552941	
2	24.5	-0.400775345425404	-0.0332985195799762	
2.5	24.5	-0.428046409956505	-0.0444595791496785	
3	24.5	-0.459412754294997	-0.0572857550634166	
3.5	24.5	-0.493586701232127	-0.0718665930056182	
4	24.5	-0.528974568813468	-0.0881408216335532	
4.5	24.5	-0.563671069903059	-0.105862694550308	
5	24.5	-0.595474317978773	-0.124571013236388	
5.5	24.5	-0.621928288216376	-0.143565334835843	
6	24.5	-0.640398499101153	-0.161894808639744	
6.5	24.5	-0.648184656283445	-0.178365593769376	
7	24.5	-0.642670982153838	-0.191572672941691	
7.5	24.5	-0.621511000758494	-0.199960896238666	
8	24.5	-0.582838861535842	-0.201918123608514	
8.5	24.5	-0.525494230394158	-0.195900342912144	
9	24.5	-0.449242871529273	-0.180584717369406	
9.5	24.5	-0.354970931329847	-0.155041925377418	
10	24.5	-0.244828326370854	-0.118914337792933	
10.5	24.5	-0.122296223496005	-0.0725821356315412	
11	24.5	0.00784404470879484	-0.0172961222229902	
11.5	24.5	0.139657814354101	0.0447455182340701	
12	24.5	0.266328252892944	0.11039823462512	
12.5	24.5	0.380549068090129	0.175667559774647	
13	24.5	0.475022685176411	0.235911399868901	
13.5	24.5	0.543033810834111	0.286148322620598	
14	24.5	0.579055148270486	0.321459486160783	
14.5	24.5	0.579331457289651	0.337458231500196	
15	24.5	0.542381882793298	0.330788219863635	
15.5	24.5	0.469359970279215	0.299600167325087	
16	24.5	0.36421702857966	0.243950590666493	
16.5	24.5	0.233627778204383	0.166065189396304	
17	24.5	0.0866569931115489	0.0704157127341073	
17.5	24.5	-0.0658293280585737	-0.0364271893066389	
18	24.5	-0.211977098774594	-0.146182079185305	
18.5	24.5	-0.339922911787315	-0.249476848969299	
19	24.5	-0.438855624839831	-0.336663131176634	
19.5	24.5	-0.500060455343016	-0.398758989850422	
20	24.5	-0.517837236537331	-0.428429740326944	
20.5	24.5	-0.490187889991599	-0.420900472824214	
21	24.5	-0.419183802651542	-0.374688613734764	
21.5	24.5	-0.31095103344259	-0.292052776452965	
22	24.5	-0.17524800120584	-0.179075888132944	
22.5	24.5	-0.0246530427605623	-0.0453350391914565	
23	24.5	0.126576559759371	0.0968452189783967	
23.5	24.5	0.263871917853159	0.233509853553939	
24	24.5	0.373812262823527	0.350465275293451	
24.5	24.5	0.445524464398593	0.434808645226096	
25	24.5	0.471867507222628	0.476427703801718	
25.5	24.5	0.450262633019424	0.469292945393491	
26	24.5	0.383062506421155	0.412373802563047	
26.5	24.5	0.277399700206493	0.310042215386046	
27	24.5	0.144511261325765	0.171878446218952	
27.5	24.5	-0.00140411626700596	0.0118603789977804	
28	24.5	-0.14468372986733	-0.153008448450997	
28.5	24.5	-0.269895339122866	-0.304504070980218	
29	24.5	-0.363541771814383	-0.425230509279852	
29.5	24.5	-0.415581192622577	-0.500678721416819	
30	24.5	-0.420583627757046	-0.521047268135203	
0	25	-0.489761861037962	0	
0.5	25	-0.492359644201552	-0.0100886762740547	
1	25	-0.5000363426157	-0.020493745962217	
1.5	25	-0.512439010746705	-0.0315092116244915	
2	25	-0.528970121266938	-0.0433833655666921	
2.5	25	-0.548776025339324	-0.0562938628291778	
3	25	-0.57073547210943	-0.0703209954118957	
3.5	25	-0.593452609231603	-0.0854196777655103	
4	25	-0.615259740202645	-0.101391523406693	
4.5	25	-0.634235590821265	-0.117859360760256	
5	25	-0.648244798863756	-0.134247502252647	
5.5	25	-0.65500364997781	-0.149771911701758	
6	25	-0.652175623237246	-0.163444951257724	
6.5	25	-0.637498017403172	-0.174099455411504	
7	25	-0.608937821314244	-0.180436305978902	
7.5	25	-0.564871196370748	-0.181098331842022	
8	25	-0.504276712039296	-0.17477116040641	
8.5	25	-0.426928206286262	-0.160308634445819	
9	25	-0.333569339653332	-0.136876737694247	
9.5	25	-0.226049162491754	-0.104105950603308	
10	25	-0.107396927608635	-0.0622380334644038	
10.5	25	0.018184496801262	-0.0122499748093121	
11	25	0.145423529824789	0.0440641190074736	
11.5	25	0.268193522006131	0.104072462292263	
12	25	0.379836482368173	0.164363244100742	
12.5	25	0.473587086020684	0.220892281183381	
13	25	0.543074869512911	0.26922464217703	
13.5	25	0.582870327386711	0.304864098441276	
14	25	0.589030002077026	0.323652649345286	
14.5	25	0.559588165809675	0.32221047652218	
15	25	0.494939771922549	0.298376006764768	
15.5	25	0.398062127990791	0.251597956245948	
16	25	0.27453181593714	0.183227877459076	
16.5	25	0.132308670429314	0.0966641227529876	
17	25	-0.0187207416104475	-0.00269297636325273	
17.5	25	-0.167423378594179	-0.107699531002868	
18	25	-0.302281300584477	-0.209943921621828	
18.5	25	-0.412367989079853	-0.300418964865824	
19	25	-0.488353205555717	-0.370343211422506	
19.5	25	-0.523437938795902	-0.412059904135282	
20	25	-0.514118431059698	-0.419923137055513	
20.5	25	-0.460686784924266	-0.391070231485935	
21	25	-0.367395426839397	-0.325979809585395	
21.5	25	-0.242242577546421	-0.228727920714922	
22	25	-0.0963733397406039	-0.106879833441705	
22.5	25	0.056867627954595	0.0290089147807377	
23	25	0.203155138376931	0.166265197392539	
23.5	25	0.32856221614076	0.29128148610902	
24	25	0.42096136498553	0.390902890640161	
24.5	25	0.471299829354559	0.453876567476211	
25	25	0.474605209619511	0.47220113364553	
25.5	25	0.430599515463143	0.442210871281436	
26	25	0.343836884495668	0.365246834920187	
26.5	25	0.223329355386463	0.247804197934619	
27	25	0.0816811693201231	0.101099394060483	
27.5	25	-0.066191195337817	-0.0599335679252392	
28	25	-0.204625418762678	-0.21813820659441	
28.5	25	-0.318900198295297	-0.355977023307886	
29	25	-0.396856203769191	-0.457521710436977	
29.5	25	-0.430265435055287	-0.510362835840753	
30	25	-0.415785948165006	-0.50720454094457	
0	25.5	-0.595269316566425	0	
0.5	25.5	-0.59694764198308	-0.0120811784661388	
1	25.5	-0.601854877145689	-0.024367111736124	
1.5	25.5	-0.609606971402583	-0.0370381448060823	
2	25.5	-0.61956170476914	-0.050225490081604	
2.5	25.5	-0.630817625228837	-0.0639861008039917	
3	25.5	-0.642216702685908	-0.0782774782530423	
3.5	25.5	-0.652354503392854	-0.0929333511592171	
4	25.5	-0.659602265486252	-0.107641884485425	
4.5	25.5	-0.662145413986401	-0.121928832817248	
5	25.5	-0.658042679244683	-0.135148747351259	
5.5	25.5	-0.645308977256771	-0.146487848334976	
6	25.5	-0.622023509057528	-0.154982344851007	
6.5	25.5	-0.586462133766073	-0.159555677516166	
7	25.5	-0.537250042295527	-0.159077251993463	
7.5	25.5	-0.473527284155543	-0.152443641021231	
8	25.5	-0.395116066711306	-0.138680950271825	
8.5	25.5	-0.302675348975365	-0.117064156469804	
9	25.5	-0.197825567613571	-0.0872459387636156	
9.5	25.5	-0.0832248790844415	-0.0493841626397173	
10	25.5	0.0374214232444447	-0.00425417656887344	
10.5	25.5	0.159434249975083	0.0466700405666159	
11	25.5	0.277327974295156	0.101182551759843	
11.5	25.5	0.385075644860252	0.156375434720289	
12	25.5	0.47646703452132	0.20874410211592	
12.5	25.5	0.545543867359362	0.254374217654285	
13	25.5	0.58708560547895	0.289208474504897	
13.5	25.5	0.597109009251571	0.309381866080321	
14	25.5	0.573336668517027	0.311603670518099	
14.5	25.5	0.515585188103676	0.293554378186885	
15	25.5	0.426023862923019	0.254257608262163	
15.5	25.5	0.30926028771994	0.194382125589253	
16	25.5	0.172220666357703	0.116428675179749	
16.5	25.5	0.0238092043081315	0.0247614319503395	
17	25.5	-0.125648242323267	-0.0745452090427349	
17.5	25.5	-0.26514793934984	-0.174057345011905	
18	25.5	-0.383888005693143	-0.265521829629999	
18.5	25.5	-0.472212205738935	-0.340564902460599	
19	25.5	-0.522530912076348	-0.39149488575083	
19.5	25.5	-0.530125224193547	-0.412134627394293	
20	25.5	-0.493742750490363	-0.398595451268853	
20.5	25.5	-0.415906546426727	-0.349899231757151	
21	25.5	-0.302881794362227	-0.268360739912052	
21.5	25.5	-0.164276389688128	-0.159659382258597	
22	25.5	-0.0122888414208047	-0.032557241646971	
22.5	25.5	0.139343993179125	0.101743194099813	
23	25.5	0.276610237439092	0.230566600631832	
23.5	25.5	0.386578735914924	0.340980530315962	
24	25.5	0.458710102265584	0.42114474092629	
24.5	25.5	0.485981685231935	0.461652252133814	
25	25.5	0.465696559751912	0.456707447335934	
25.5	25.5	0.399873755925044	0.404991451199381	
26	25.5	0.295157576178016	0.310088806651584	
26.5	25.5	0.162234147455622	0.180390987898009	
27	25.5	0.014797990498189	0.0284479410811678	
27.5	25.5	-0.131835845437156	-0.130197114086319	
28	25.5	-0.262334019218996	-0.278589336716052	
28.5	25.5	-0.362990952074503	-0.400202192869801	
29	25.5	-0.423236083175537	-0.480834693000116	
29.5	25.5	-0.436828477447343	-0.510343941137062	
30	25.5	-0.40259451480474	-0.483996089450626	
0	26	-0.657842829068923	0	
0.5	26	-0.658519275333713	-0.0131871746516107	
1	26	-0.660419391636083	-0.0264609307402755	
1.5	26	-0.663156655780703	-0.039883357016687	
2	26	-0.666091207091953	-0.0534677878800156	
2.5	26	-0.668338154703127	-0.0671551890457195	
3	26	-0.668782633082425	-0.0807919586466952	
3.5	26	-0.666104641694909	-0.0941103917288075	
4	26	-0.658817011024125	-0.10671360484232	
4.5	26	-0.645319713208042	-0.11806725468003	
5	26	-0.623973095148349	-0.127500810533277	
5.5	26	-0.593191393039609	-0.13422134020937	
6	26	-0.551556070582264	-0.137342623323426	
6.5	26	-0.49794615127798	-0.135931804142924	
7	26	-0.431679909548974	-0.129074656187191	
7.5	26	-0.352659257195138	-0.115958820351961	
8	26	-0.26150521299504	-0.0959721372755764	
8.5	26	-0.159670354582231	-0.0688105532124486	
9	26	-0.0495125538341491	-0.0345872675798059	
9.5	26	0.0656859732603762	0.00606786173218372	
10	26	0.181768828733889	0.0519317246820162	
10.5	26	0.293835910409313	0.101148316223008	
11	26	0.396459822642192	0.151239801914395	
11.5	26	0.483986445769595	0.199179863076411	
12	26	0.550909029197613	0.241536704098365	
12.5	26	0.592295563154743	0.274686944503342	
13	26	0.604239796867434	0.295093798360441	
13.5	26	0.584298255335974	0.299634080858806	
14	26	0.531870175086672	0.285949583601048	
14.5	26	0.448475560460775	0.252790360962842	
15	26	0.337889439692027	0.20031172069548	
15.5	26	0.206098352206239	0.13028442816914	
16	26	0.0610580638353557	0.0461798160534548	
16.5	26	-0.0877512004811805	-0.0469012579979704	
17	26	-0.22995542136267	-0.142474302782549	
17.5	26	-0.355065360907637	-0.233093793633177	
18	26	-0.453344873748515	-0.310934367894611	
18.5	26	-0.516694301979639	-0.368491387910384	
19	26	-0.53946394427603	-0.399341870407666	
19.5	26	-0.519110331018152	-0.398891064513796	
20	26	-0.456615138639893	-0.365020915073285	
20.5	26	-0.356603324456502	-0.298556416300443	
21	26	-0.227122616227159	-0.203475752513066	
21.5	26	-0.0790788505523373	-0.0868103144882901	
22	26	0.0746422158315582	0.041789968996812	
22.5	26	0.22029990844474	0.170814521367786	
23	26	0.344571881127566	0.287922750062814	
23.5	26	0.435853503100471	0.381159462384465	
24	26	0.485449547939145	0.44023605926125	
24.5	26	0.488526769597895	0.457738517896558	
25	26	0.444713398465348	0.430117994620001	
25.5	26	0.358263186047405	0.358331741710337	
26	26	0.23774471865163	0.24803121368172	
26.5	26	0.0952670670187546	0.109238807625602	
27	26	-0.0546949879954368	-0.0444894762780664	
27.5	26	-0.196764943901931	-0.19735702781674	
28	26	-0.31626873002236	-0.33295763292014	
28.5	26	-0.400807348289566	-0.436077203634892	
29	26	-0.441622454216258	-0.494465942217659	
29.5	26	-0.434595696772788	-0.500369839916706	
30	26	-0.380758333066005	-0.451624927786191	
0	26.5	-0.673002149741883	0	
0.5	26.5	-0.672667169467936	-0.0133614610797918	
1	26.5	-0.671540496342611	-0.0266934578132612	
1.5	26.5	-0.66925975457967	-0.0399436709310324	
2	26.5	-0.665230797037034	-0.053014750334736	
2.5	26.5	-0.658643806385868	-0.0657436400858458	
3	26.5	-0.648498428048297	-0.0778834920215653	
3.5	26.5	-0.633640122307993	-0.0890896048500175	
4	26.5	-0.612809976279235	-0.0989111988039241	
4.5	26.5	-0.584709857140095	-0.106791156304199	
5	26.5	-0.548083954980377	-0.112076035605418	
5.5	26.5	-0.501816428328437	-0.114038598846888	
6	26.5	-0.44504304676874	-0.111914693339579	
6.5	26.5	-0.377272503331787	-0.104955507666329	
7	26.5	-0.298510596979157	-0.0924949489942191	
7.5	26.5	-0.209377991211159	-0.0740301640724563	
8	26.5	-0.111210037801328	-0.0493111318578601	
8.5	26.5	-0.00612556663771551	-0.0184329491891742	
9	26.5	0.102949043490504	0.0180778457226935	
9.5	26.5	0.212313432448538	0.0591934983363537	
10	26.5	0.317594991998098	0.103343617806208	
10.5	26.5	0.413925133307315	0.148414051481501	
11	26.5	0.496190577783299	0.191796705234174	
11.5	26.5	0.559352833671942	0.230498020752858	
12	26.5	0.598820767397126	0.261309163332711	
12.5	26.5	0.610852754061095	0.281034753007801	
13	26.5	0.592957241109283	0.286769596826557	
13.5	26.5	0.544254735113784	0.276205019006938	
14	26.5	0.465761268667012	0.247938934260176	
14.5	26.5	0.360554222721271	0.201757816866323	
15	26.5	0.233786580634519	0.138855273380741	
15.5	26.5	0.0925254629706074	0.0619520151765987	
16	26.5	-0.0545951968840916	-0.024713630921516	
16.5	26.5	-0.197900632640913	-0.115546638509803	
17	26.5	-0.327353460000473	-0.203916379914384	
17.5	26.5	-0.433338533904357	-0.282630003097978	
18	26.5	-0.507491935473422	-0.344531547050361	
18.5	26.5	-0.543499169851882	-0.383181641155144	
19	26.5	-0.537781804960181	-0.393556383187562	
19.5	26.5	-0.489994018145037	-0.372692528476017	
20	26.5	-0.403261608267993	-0.320201643273417	
20.5	26.5	-0.28411577661757	-0.238580008033831	
21	26.5	-0.14210112262312	-0.133254559421356	
21.5	26.5	0.0109304513876337	-0.0123276882247585	
22	26.5	0.161794038343402	0.11398629910466	
22.5	26.5	0.297135935721143	0.234205538277571	
23	26.5	0.404682771851856	0.336642558547979	
23.5	26.5	0.474453176058061	0.410588222909085	
24	26.5	0.499804419702015	0.447497446014359	
24.5	26.5	0.47819509823663	0.44204362616925	
25	26.5	0.411567564491718	0.392910565914716	
25.5	26.5	0.306288951516391	0.303208567010627	
26	26.5	0.172634109018032	0.180434839030092	
26.5	26.5	0.0238431206557739	0.0359447716068133	
27	26.5	-0.125165154222572	-0.1160445281278	
27.5	26.5	-0.259299611768563	-0.259839793155144	
28	26.5	-0.364868854027897	-0.379914933220459	
28.5	26.5	-0.431049201175357	-0.462639736988896	
29	26.5	-0.451083432002602	-0.49789817615252	
29.5	26.5	-0.423068250049245	-0.480399377931424	
30	26.5	-0.350229385821178	-0.41050730192439	
0	27	-0.639683000429971	0	
0.5	27	-0.638397774132309	-0.0126255746408441	
1	27	-0.634435649543856	-0.025115625270039	
1.5	27	-0.627481414798092	-0.0373148292652565	
2	27	-0.617023749978376	-0.0490292827950849	
2.5	27	-0.602377217649159	-0.0600098487327891	
3	27	-0.582714760159413	-0.0699389271032707	
3.5	27	-0.557112021257067	-0.0784221583874666	
4	27	-0.524604641366806	-0.0849867736624988	
4.5	27	-0.484259133561675	-0.0890884250624753	
5	27	-0.43525699431022	-0.0901282870676655	
5.5	27	-0.376990340285752	-0.0874819343573271	
6	27	-0.309165639188157	-0.080540905794727	
6.5	27	-0.231910125966012	-0.0687669098303937	
7	27	-0.145873436569423	-0.0517573049679255	
7.5	27	-0.0523150814465693	-0.0293188423954158	
8	27	0.0468330970111143	-0.00154479196710028	
8.5	27	0.148941073582953	0.0311113384383101	
9	27	0.250702670236377	0.0677739970226632	
9.5	27	0.348215112470853	0.10710543456985	
10	27	0.437122647106311	0.14729737512605	
10.5	27	0.512826137222083	0.186104016812795	
11	27	0.570754575280176	0.220923868260851	
11.5	27	0.606687486779438	0.248934471379312	
12	27	0.617109806196824	0.267279198725978	
12.5	27	0.599573752639648	0.273299295067259	
13	27	0.553036402639793	0.264797631973475	
13.5	27	0.478137983432839	0.24031394759503	
14	27	0.377385255914355	0.199385504247301	
14.5	27	0.255207393713412	0.142763053943352	
15	27	0.117858848036006	0.072550671390346	
15.5	27	-0.0268452513182174	-0.00775984819260115	
16	27	-0.169961131207897	-0.0933832637602628	
16.5	27	-0.30199899647226	-0.178477044661074	
17	27	-0.413621752556952	-0.256519105148826	
17.5	27	-0.496408778535402	-0.3208108468872	
18	27	-0.543620249008173	-0.365072361185602	
18.5	27	-0.550889152051373	-0.384080797613491	
19	27	-0.516766562003756	-0.374290245368399	
19.5	27	-0.443051990896981	-0.334364104023283	
20	27	-0.334855063111156	-0.265550609358984	
20.5	27	-0.200356705665317	-0.171840066596271	
21	27	-0.0502659191741848	-0.0598586848205639	
21.5	27	0.10300050724107	0.0615220904757379	
22	27	0.246356445476389	0.181852079032068	
22.5	27	0.367215971411238	0.290003397038051	
23	27	0.45468566481721	0.375232875213369	
23.5	27	0.500660089219323	0.428305728336835	
24	27	0.500701887506988	0.44256213752945	
24.5	27	0.454602178894511	0.414802300972258	
25	27	0.366543928570026	0.345873659309032	
25.5	27	0.244828621204449	0.240866996227908	
26	27	0.101171394666298	0.108864709660581	
26.5	27	-0.050382868519407	-0.0377683716242964	
27	27	-0.194825450770979	-0.184508473105032	
27.5	27	-0.317698301066743	-0.31611503607799	
28	27	-0.406600314882268	-0.418250327084976	
28.5	27	-0.452521701865687	-0.479102849929415	
29	27	-0.450854218253568	-0.490826908040996	
29.5	27	-0.40195457908368	-0.450618409499524	
30	27	-0.311183505631536	-0.361277355536227	
0	27.5	-0.560310456712798	0	
0.5	27.5	-0.558200015950033	-0.011063762079837	
1	27.5	-0.551783731271983	-0.0219025254041696	
1.5	27.5	-0.540811729205514	-0.0322756068716381	
2	27.5	-0.524884421921461	-0.0419121906837427	
2.5	27.5	-0.503478309311696	-0.0504994072666075	
3	27.5	-0.475982944051575	-0.0576743234344859	
3.5	27.5	-0.441749542135378	-0.0630213232261804	
4	27.5	-0.400151370517032	-0.0660764081284492	
4.5	27.5	-0.350655373027391	-0.0663398893155166	
5	27.5	-0.292903491710274	-0.0632987197198421	
5.5	27.5	-0.226800828073038	-0.0564592609069489	
6	27.5	-0.152606239381993	-0.0453905538927246	
6.5	27.5	-0.0710193032010741	-0.0297771452935537	
7	27.5	0.0167440142239597	-0.00947922961345107	
7.5	27.5	0.108895960066388	0.0154036274373713	
8	27.5	0.203051609071003	0.0444704982697356	
8.5	27.5	0.296243192907341	0.0769656319429458	
9	27.5	0.384982765154324	0.111741479421825	
9.5	27.5	0.465379519461492	0.147246745906565	
10	27.5	0.53331448314196	0.181547757049063	
10.5	27.5	0.584670489984669	0.21239011308781	
11	27.5	0.615609533561594	0.237305088349574	
11.5	27.5	0.622883237181837	0.253761490851842	
12	27.5	0.604155843094215	0.259358865721883	
12.5	27.5	0.55831355299798	0.252052329213201	
13	27.5	0.485730050526343	0.230393467635596	
13.5	27.5	0.388456398084834	0.193766302401068	
14	27.5	0.270304902728114	0.14259309436849	
14.5	27.5	0.136801438788569	0.0784825514382174	
15	27.5	-0.00501078168696754	0.00429354799650361	
15.5	27.5	-0.146921176743358	-0.0759086997216712	
16	27.5	-0.280046286123325	-0.157019710759564	
16.5	27.5	-0.395443776310104	-0.233191110001565	
17	27.5	-0.484805309129626	-0.298246010333613	
17.5	27.5	-0.541173931482704	-0.346191287759735	
18	27.5	-0.559621743706473	-0.371788835833846	
18.5	27.5	-0.537819176538475	-0.371134970800362	
19	27.5	-0.476429532964529	-0.342188048694068	
19.5	27.5	-0.379272196824877	-0.285180818851727	
20	27.5	-0.25321495497022	-0.202857423910654	
20.5	27.5	-0.107779225705746	-0.100485944594786	
21	27.5	0.0455302368914172	0.0143842083443333	
21.5	27.5	0.194130009170197	0.132426096933089	
22	27.5	0.325427638325313	0.243277523444682	
22.5	27.5	0.427963309586763	0.336469111390162	
23	27.5	0.492514898278195	0.402458005057456	
23.5	27.5	0.513052500053322	0.433665524760594	
24	27.5	0.487435300924638	0.425405131629266	
24.5	27.5	0.417762788804603	0.37658719073061	
25	27.5	0.310322727761131	0.290100691047703	
25.5	27.5	0.175117488412715	0.172799150493399	
26	27.5	0.0249944686313021	0.0350565511822208	
26.5	27.5	-0.125549243241266	-0.110094211453245	
27	27.5	-0.26177821794853	-0.248178149044091	
27.5	27.5	-0.370206460958225	-0.364741062553791	
28	27.5	-0.440006067382067	-0.446911112440389	
28.5	27.5	-0.464181903182239	-0.484887922100812	
29	27.5	-0.440375781355367	-0.473182929553882	
29.5	27.5	-0.371198480996166	-0.41145051003562	
30	27.5	-0.264036271524187	-0.304785967268286	
0	28	-0.440621494399345	0	
0.5	28	-0.437863745612733	-0.00881482103747962	
1	28	-0.429531325116014	-0.0173367501393775	
1.5	28	-0.415452183688109	-0.0252619928920139	
2	28	-0.395357852806251	-0.0322662909832696	
2.5	28	-0.368910952585501	-0.0379980586634968	
3	28	-0.335743740651974	-0.0420755899799576	
3.5	28	-0.295507430212754	-0.044089696536097	
4	28	-0.247931516080391	-0.0436130525398436	
4.5	28	-0.192891603331511	-0.0402173239022801	
5	28	-0.130483240249432	-0.0334987937824892	
5.5	28	-0.0610980589362338	-0.0231126287720943	
6	28	0.0145027896636606	-0.00881513564372797	
6.5	28	0.0951242229425784	0.00948765682053133	
7	28	0.179089269546718	0.0316879516378721	
7.5	28	0.26421572718424	0.0574248242440815	
8	28	0.347825709281693	0.0860389562165483	
8.5	28	0.426795648674003	0.116539915127535	
9	28	0.497652630632041	0.147593067533453	
9.5	28	0.556720146247142	0.177533217311417	
10	28	0.600312503050571	0.204411238121996	
10.5	28	0.624972351318572	0.226078167093125	
11	28	0.627740383565719	0.240308384447992	
11.5	28	0.606440696955752	0.244959680264326	
12	28	0.559960163336435	0.238163412919	
12.5	28	0.488496109641582	0.218532962584658	
13	28	0.393744377850123	0.185373797899721	
13.5	28	0.27900005472973	0.138874344000188	
14	28	0.149146329137227	0.0802541648718999	
14.5	28	0.0105132912613797	0.0118454297647115	
15	28	-0.129402054835373	-0.0629142211403554	
15.5	28	-0.26235121145818	-0.139594130650882	
16	28	-0.37986785388201	-0.212996918868374	
16.5	28	-0.473888216240426	-0.277496288173132	
17	28	-0.537413340087817	-0.327471307574568	
17.5	28	-0.565157667109155	-0.357808793080747	
18	28	-0.554122075152589	-0.364432915498691	
18.5	28	-0.50402871563251	-0.344811239505251	
19	28	-0.417560815016454	-0.298380698761286	
19.5	28	-0.300363221463131	-0.226836965947733	
20	28	-0.160778415564995	-0.134237230314697	
20.5	28	-0.00931665892872664	-0.0268798107294919	
21	28	0.142114135497298	0.0870562597430754	
21.5	28	0.281166029971277	0.198103998209407	
22	28	0.396118945453901	0.296298817517422	
22.5	28	0.476962902136044	0.372105000506667	
23	28	0.516388580668477	0.417393884008679	
23.5	28	0.510580576306078	0.426373385397558	
24	28	0.459719667078252	0.396362426092192	
24.5	28	0.368123646808241	0.328309570397988	
25	28	0.243989173782256	0.226973527803234	
25.5	28	0.098736757609996	0.100713286504346	
26	28	-0.0539965060737927	-0.0391248002620952	
26.5	28	-0.199631171330055	-0.17919048125858	
27	28	-0.324067310550543	-0.305405290382951	
27.5	28	-0.415111642416277	-0.404411156670843	
28	28	-0.463758966935915	-0.465042114980101	
28.5	28	-0.46518481216481	-0.479653933922045	
29	28	-0.419330656623478	-0.445149611955508	
29.5	28	-0.331002357074451	-0.363561605746003	
30	28	-0.209452804546888	-0.242093249255204	
0	28.5	-0.289249709149684	0	
0.5	28.5	-0.286061242742912	-0.0060605105453549	
1	28.5	-0.276464720852205	-0.0117849969607493	
1.5	28.5	-0.260372294044777	-0.0168315896171476	
2	28.5	-0.237655872474329	-0.0208480680651217	
2.5	28.5	-0.208174339832013	-0.0234700178787162	
3	28.5	-0.171810991360124	-0.0243229227514802	
3.5	28.5	-0.128520286213008	-0.0230293618326601	
4	28.5	-0.0783824225930946	-0.0192222936629981	
4.5	28.5	-0.0216634778676975	-0.0125650994452345	
5	28.5	0.0411220729631282	-0.00277859836670026	
5.5	28.5	0.109150681486372	0.0103253846156483	
6	28.5	0.181236159106968	0.026805124985539	
6.5	28.5	0.255789410761808	0.0465469624626934	
7	28.5	0.330798304534231	0.0692233559379654	
7.5	28.5	0.403834696280417	0.0942553116175455	
8	28.5	0.4720951729842	0.120784383059985	
8.5	28.5	0.532480829195898	0.147660066404597	
9	28.5	0.581719244348743	0.173448570256403	
9.5	28.5	0.616528762228622	0.196468454870191	
10	28.5	0.633821271319092	0.214857367111058	
10.5	28.5	0.630935155764876	0.226671964079272	
11	28.5	0.605885273713841	0.230020127806537	
11.5	28.5	0.557612189033603	0.223220851154148	
12	28.5	0.486208995827011	0.204982978868742	
12.5	28.5	0.393101542576429	0.174589709655481	
13	28.5	0.281157275790258	0.132071913165931	
13.5	28.5	0.154699776286755	0.0783504744183887	
14	28.5	0.019410668248644	0.0153266472364057	
14.5	28.5	-0.117892004120349	-0.0540996853731811	
15	28.5	-0.249599881751766	-0.126100497086607	
15.5	28.5	-0.367773949184796	-0.19608937608744	
16	28.5	-0.464693981008718	-0.258992441671164	
16.5	28.5	-0.533461468585938	-0.30961168260192	
17	28.5	-0.568608913585253	-0.343060262805115	
17.5	28.5	-0.566660792207688	-0.355237741322981	
18	28.5	-0.526588490765773	-0.343303109022533	
18.5	28.5	-0.450104128041443	-0.306096565357125	
19	28.5	-0.341746956054366	-0.244458444913216	
19.5	28.5	-0.20873087457769	-0.161396739823384	
20	28.5	-0.0605416914650684	-0.0620638196351504	
20.5	28.5	0.0917034286986049	0.0464818843159487	
21	28.5	0.236096538609141	0.155733174003094	
21.5	28.5	0.360917470808535	0.25639056405661	
22	28.5	0.45566804831883	0.339173325767544	
22.5	28.5	0.512065954117643	0.395717420241404	
23	28.5	0.52489753681021	0.419474400737341	
23.5	28.5	0.492634481977228	0.406514795127021	
24	28.5	0.417735733353569	0.356138873836686	
24.5	28.5	0.306582504783126	0.271208404590624	
25	28.5	0.169028634469516	0.158135082656948	
25.5	28.5	0.0175877227251631	0.0264934753051963	
26	28.5	-0.133681564040444	-0.111734219420014	
26.5	28.5	-0.270494420464737	-0.243231515940613	
27	28.5	-0.379737379438878	-0.354647753756756	
27.5	28.5	-0.450802548650538	-0.433999128534335	
28	28.5	-0.476715397193165	-0.472021906240028	
28.5	28.5	-0.454927353964769	-0.463321780769858	
29	28.5	-0.387674250496228	-0.407173994565246	
29.5	28.5	-0.281844270947382	-0.307857818338537	
30	28.5	-0.148350431291441	-0.17445436226729	
0	29	-0.11710227273541	0	
0.5	29	-0.113722028251563	-0.00301143533369618	
1	29	-0.103578437255356	-0.00566975492761956	
1.5	29	-0.0866681163885765	-0.00762095995945502	
2	29	-0.0630025679020292	-0.00851053319824659	
2.5	29	-0.0326333199406967	-0.007986253841049	
3	29	0.00431410317004223	-0.00570456488772139	
3.5	29	0.0475987879479372	-0.0013414236180342	
4	29	0.0968176517684611	0.00539169963735293	
4.5	29	0.151356053726938	0.0147263901287818	
5	29	0.210339396027614	0.0268106532420548	
5.5	29	0.272590151918482	0.0416779526330297	
6	29	0.336595510851793	0.059213570730614	
6.5	29	0.40049138099266	0.0791207945647776	
7	29	0.462068690854235	0.100890299412837	
7.5	29	0.518807637472152	0.123776890301335	
8	29	0.567944602457869	0.146788343246121	
8.5	29	0.606574798470254	0.168691322846571	
9	29	0.631791274867568	0.188039095726226	
9.5	29	0.640857742364942	0.203224882029447	
10	29	0.631408913238052	0.212563101726735	
10.5	29	0.601667948403601	0.214398456606735	
11	29	0.55066651806553	0.20723980974566	
11.5	29	0.47844937433948	0.189912356245708	
12	29	0.386242717802683	0.161717910650024	
12.5	29	0.276564540229088	0.122589662924606	
13	29	0.153256013662663	0.0732249531624665	
13.5	29	0.0214162164355577	0.0151780002022207	
14	29	-0.112771812676854	-0.0491054162097413	
14.5	29	-0.242327631781505	-0.116327178543201	
15	29	-0.359866478329213	-0.18246137423487	
15.5	29	-0.458081530614473	-0.242968842011518	
16	29	-0.530286515619923	-0.293097702699789	
16.5	29	-0.570979338961486	-0.328255813170164	
17	29	-0.576379243391778	-0.344430638642931	
17.5	29	-0.544885444700349	-0.33862237583429	
18	29	-0.477405335985563	-0.309248595812771	
18.5	29	-0.37750591391178	-0.256474518872556	
19	29	-0.25135327019	-0.182423407296598	
19.5	29	-0.107421394805295	-0.0912272220863616	
20	29	0.0440279225317639	0.0111111385533104	
20.5	29	0.191669337359626	0.117056446971533	
21	29	0.323994410531294	0.218072829145473	
21.5	29	0.430279507486411	0.305318423694647	
22	29	0.501556439442587	0.370450824542631	
22.5	29	0.531492491104049	0.406471951212721	
23	29	0.517086861170179	0.40852747937645	
23.5	29	0.459100895995463	0.374570510378398	
24	29	0.362159703052571	0.305803493660695	
24.5	29	0.234491514202329	0.206827282493168	
25	29	0.0873061283642968	0.0854511260339253	
25.5	29	-0.0661484556557766	-0.0478494100033502	
26	29	-0.211775503699053	-0.180801185619167	
26.5	29	-0.335958202582581	-0.300463892906628	
27	29	-0.426898788840654	-0.394521029338887	
27.5	29	-0.475830207612053	-0.45260248638869	
28	29	-0.477967728336911	-0.467494429612628	
28.5	29	-0.43308835297324	-0.436092380995427	
29	29	-0.345660018459425	-0.359970749173451	
29.5	29	-0.224487523961385	-0.245475990425922	
30	29	-0.0818933332925611	-0.103298499168953	
0	29.5	0.0634259308567079	0	
0.5	29.5	0.0667539634764262	1.0855178411081E-4	
1	29.5	0.0767143640589287	5.61844195293931E-4	
1.5	29.5	0.0932314963506056	0.00170095885735009	
2	29.5	0.116164373668086	0.00385857734630693	
2.5	29.5	0.145285061744848	0.00735214115328308	
3	29.5	0.180250080987923	0.012474032021268	
3.5	29.5	0.220566559813832	0.019478110373555	
4	29.5	0.265555522664719	0.0285622625454259	
4.5	29.5	0.314315375261693	0.0398470255090602	
5	29.5	0.365689332861226	0.0533508838516617	
5.5	29.5	0.418241156324146	0.068963458424194	
6	29.5	0.470244023395251	0.086418502095354	
6.5	29.5	0.519687558011256	0.105269336487505	
7	29.5	0.564307849137765	0.12487003193124	
7.5	29.5	0.601644597896712	0.144366156353211	
8	29.5	0.629128245131022	0.162699185631142	
8.5	29.5	0.64419800055583	0.178628559275154	
9	29.5	0.644449130746367	0.190774769773625	
9.5	29.5	0.62780475754116	0.197685706152826	
10	29.5	0.592703953852434	0.197926693514616	
10.5	29.5	0.538294378131957	0.190192309101874	
11	29.5	0.464614425818842	0.17343522486284	
11.5	29.5	0.372747323622928	0.147004234228743	
12	29.5	0.264928204739582	0.110780568569679	
12.5	29.5	0.144585410933812	0.0652989778523255	
13	29.5	0.0162994189926886	0.0118382714456915	
13.5	29.5	-0.114332913159028	-0.0475344754804731	
14	29.5	-0.240934642953626	-0.109980664254972	
14.5	29.5	-0.356683108434387	-0.171979362261204	
15	29.5	-0.454730181775897	-0.229495304941777	
15.5	29.5	-0.528685941521317	-0.27822507937207	
16	29.5	-0.57313343277111	-0.31391242610546	
16.5	29.5	-0.584133903953958	-0.332714429491099	
17	29.5	-0.559676391040722	-0.331591411600564	
17.5	29.5	-0.500023838978962	-0.308685716937029	
18	29.5	-0.407910922307102	-0.263649448389481	
18.5	29.5	-0.288556769259497	-0.197879679838324	
19	29.5	-0.149468807281272	-0.114622575296293	
19.5	29.5	-3.12475840223616E-5	-0.0189156376325588	
20	29.5	0.149107967400696	0.0826500890763577	
20.5	29.5	0.286816426382102	0.182349325094989	
21	29.5	0.402366892225699	0.271905325834863	
21.5	29.5	0.486364375645251	0.343197668537778	
22	29.5	0.531626249992844	0.389037594828295	
22.5	29.5	0.533927194961883	0.403938313649573	
23	29.5	0.492525845837718	0.38479877699239	
23.5	29.5	0.410404445806174	0.33141872890358	
24	29.5	0.294175945731572	0.24677149118191	
24.5	29.5	0.153643191798934	0.136979182286897	
25	29.5	0.00102942123159656	0.0109619041489663	
25.5	29.5	-0.150065190301433	-0.120234281077036	
26	29.5	-0.285893602947174	-0.244389249934247	
26.5	29.5	-0.39386554712763	-0.349263534855828	
27	29.5	-0.463796237277835	-0.423848256447223	
27.5	29.5	-0.488969151486835	-0.459581544997283	
28	29.5	-0.466893507072092	-0.451394571732504	
28.5	29.5	-0.399662623260357	-0.398457441813654	
29	29.5	-0.293856938813139	-0.304518275514002	
29.5	29.5	-0.15998159520816	-0.177766562937313	
30	29.5	-0.0114785032503105	-0.0302011110262012	
0	30	0.239344405226891	0	
0.5	30	0.242388241386959	0.00307831942707491	
1	30	0.251472889600256	0.00646980099167881	
1.5	30	0.266454111706036	0.0104800916092512	
2	30	0.287079583862123	0.0153989442284121	
2.5	30	0.312971939167849	0.0214901893766037	
3	30	0.343606918946991	0.0289794286210856	
3.5	30	0.378288573298125	0.0380390648330906	
4	30	0.416124048959148	0.0487706171606741	
4.5	30	0.45600108732682	0.0611846915499187	
5	30	0.496571879893776	0.0751794824510964	
5.5	30	0.536247324932766	0.0905192475828411	
6	30	0.573205913931049	0.106814788941992	
6.5	30	0.605421355033265	0.123508535147057	
7	30	0.630712519676769	0.139867280091353	
7.5	30	0.646818297246918	0.154985903088464	
8	30	0.651498409726891	0.167805380111316	
8.5	30	0.642659168772984	0.177148000268527	
9	30	0.618500607982687	0.18177184822259	
9.5	30	0.577678523858776	0.180445256198616	
10	30	0.519471920426166	0.172040072685925	
10.5	30	0.443943461591926	0.155640308470872	
11	30	0.352078141481004	0.130660150438547	
11.5	30	0.245883871331631	0.0969627059613673	
12	30	0.128437434839622	0.0549684551691474	
12.5	30	0.00386061442299498	0.00574059824263856	
13	30	-0.122785532830173	-0.0489663354697556	
13.5	30	-0.245695197250791	-0.106707749195266	
14	30	-0.358601244369035	-0.164411148146207	
14.5	30	-0.455139411913838	-0.218506420425548	
15	30	-0.5292760921437	-0.265125906048608	
15.5	30	-0.575773481406463	-0.300368975612243	
16	30	-0.590657835319774	-0.320617964239876	
16.5	30	-0.571650567556335	-0.322884245542593	
17	30	-0.518518987776811	-0.30515590307845	
17.5	30	-0.433304438209379	-0.266712883629135	
18	30	-0.320391009114661	-0.208372707972908	
18.5	30	-0.186388025630236	-0.1326306376227	
19	30	-0.0398137354556907	-0.0436632328977713	
19.5	30	0.109414817501518	0.0528263425324141	
20	30	0.250661296005697	0.149929456555891	
20.5	30	0.373375009273319	0.240011174955192	
21	30	0.467959913079638	0.315320768544913	
21.5	30	0.526633091328122	0.368688794173224	
22	30	0.544191146591073	0.394250287368667	
22.5	30	0.518603660383645	0.388122511201222	
23	30	0.451362167808108	0.348961205537449	
23.5	30	0.347530870942696	0.278322844859818	
24	30	0.215470558637393	0.180772729655913	
24.5	30	0.0662379062246649	0.0636995119435027	
25	30	-0.0873043440527791	-0.0631753858268114	
25.5	30	-0.231598307717333	-0.18857248547229	
26	30	-0.353626958483168	-0.300658269294496	
26.5	30	-0.44215917919737	-0.388192344959964	
27	30	-0.488878785170206	-0.441706859203417	
27.5	30	-0.489276254307174	-0.454592780909168	
28	30	-0.443199177575524	-0.423966305237766	
28.5	30	-0.354987280981493	-0.351201908201834	
29	30	-0.23315782899973	-0.242046394921846	
29.5	30	-0.0896534977635304	-0.106268715187355	
30	30	0.0612874154117245	0.0431503066673446	


==> anc/Fig4.dat <==
keta	kperp	corr[devide by factor 0.5]
0	0	0
0	1	1.66852807044533
0	2	1.66729094583747
0	3	1.66628259482344
0	4	1.66550199424213
0	5	1.66464211795468
0	6	1.66363454655599
0	7	1.66245744967976
0	8	1.66110182263147
0	9	1.65956274877491
0	10	1.65783666084234
0	11	1.65592037017669
0	12	1.65381068641117
0	13	1.6515042533263
0	14	1.64899747000126
0	15	1.64628644772159
0	16	1.64336698253966
0	17	1.64023453479792
0	18	1.6368842116342
0	19	1.63331075054268
0	20	1.62950850300685
1	0	0.751986146996257
1	1	1.67021096221027
1	2	1.66728769338658
1	3	1.66628148215338
1	4	1.66550116446422
1	5	1.6646413504765
1	6	1.66363379562465
1	7	1.66245670272947
1	8	1.6611010754047
1	9	1.65956199948723
1	10	1.65783590854488
1	11	1.65591961423175
1	12	1.65380992630507
1	13	1.6515034885962
1	14	1.6489967002039
1	15	1.6462856724189
1	16	1.64336620129148
1	17	1.64023374715797
1	18	1.63688341714758
1	19	1.63330994874418
1	20	1.62950769341954
2	0	1.55750391259342
2	1	1.67177188745323
2	2	1.66727802139048
2	3	1.6662781493175
2	4	1.66549867587068
2	5	1.66463904819177
2	6	1.66363154286407
2	7	1.66245446188298
2	8	1.66109883372014
2	9	1.65955975161698
2	10	1.6578336516442
2	11	1.6559173463881
2	12	1.6538076459777
2	13	1.65150119439665
2	14	1.64899439080247
2	15	1.64628334650138
2	16	1.64336385753737
2	17	1.64023138422844
2	18	1.63688103367797
2	19	1.63330754333881
2	20	1.62950526464766
3	0	1.70622854250598
3	1	1.671619545423
3	2	1.66726217808977
3	3	1.66627261166813
3	4	1.66549453066836
3	5	1.66463521154794
3	6	1.66362778837416
3	7	1.6624507271533
3	8	1.66109509756502
3	9	1.65955600514262
3	10	1.65782989011531
3	11	1.65591356661926
3	12	1.6538038454018
3	13	1.65149737069992
3	14	1.64899054176887
3	15	1.64627946994062
3	16	1.64335995124867
3	17	1.64022744598039
3	18	1.63687706119614
3	19	1.63330353429703
3	20	1.62950121666133
4	0	1.69645175360102
4	1	1.67107620235946
4	2	1.66724055237447
4	3	1.66626489423457
4	4	1.66548873249009
4	5	1.66462984128448
4	6	1.66362253232021
4	7	1.66244549856184
4	8	1.66108986691798
4	9	1.65955076002816
4	10	1.65782462391659
4	11	1.65590827488108
4	12	1.65379852453194
4	13	1.65149201745979
4	14	1.6489851530563
4	15	1.64627404268932
4	16	1.64335448237758
4	17	1.64022193236556
4	18	1.63687149965332
4	19	1.63329792156958
4	20	1.62949554941078
5	0	1.68574006346043
5	1	1.67056304537904
5	2	1.6672136413853
5	3	1.66625503092214
5	4	1.66548128632846
5	5	1.66462293842347
5	6	1.66361577493115
5	7	1.66243877613795
5	8	1.66108314174896
5	9	1.65954401622322
5	10	1.65781785298972
5	11	1.65590147111178
5	12	1.65379168330451
5	13	1.65148513461153
5	14	1.64897822459921
5	15	1.64626706468125
5	16	1.64334745085721
5	17	1.64021484331638
5	18	1.63686434898128
5	19	1.63329070508752
5	20	1.62948826282631
6	0	1.6798083681885
6	1	1.67010457954212
6	2	1.66718201337454
6	3	1.66624306345901
6	4	1.66547219844604
6	5	1.66461450425682
6	6	1.66360751649697
6	7	1.66243055991837
6	8	1.66107492201901
6	9	1.65953577366287
6	10	1.65780957725972
6	11	1.65589315523186
6	12	1.65378332163773
6	13	1.65147672207194
6	14	1.64896975631335
6	15	1.64625853583123
6	16	1.64333885660154
6	17	1.64020617874599
6	18	1.63685560909228
6	19	1.63328188476219
6	20	1.62947935681829
7	0	1.67624722546222
7	1	1.66969709150557
7	2	1.66714627076624
7	3	1.66622904015091
7	4	1.665461476265
7	5	1.66460454033022
7	6	1.66359775736568
7	7	1.66242084994642
7	8	1.66106520768007
7	9	1.65952603226765
7	10	1.65779979663485
7	11	1.65588332714418
7	12	1.65377343943162
7	13	1.65146677973931
7	14	1.64895974809571
7	15	1.64624845603516
7	16	1.64332869950542
7	17	1.64019593854821
7	18	1.63684527987906
7	19	1.63327146048521
7	20	1.62946883127719
8	0	1.67394037838912
8	1	1.66933625505413
8	2	1.66710701723065
8	3	1.66621301451061
8	4	1.6654491282396
8	5	1.66459304842426
8	6	1.66358649793952
8	7	1.66240964627116
8	8	1.66105399867474
8	9	1.65951479194343
8	10	1.65778851100664
8	11	1.65587198673387
8	12	1.65376203656801
8	13	1.6514553074934
8	14	1.64894819982456
8	15	1.64623682517001
8	16	1.6433169794446
8	17	1.64018412259754
8	18	1.63683336121487
8	19	1.63325943212853
8	20	1.62945668607357
9	0	1.67235869896915
9	1	1.66901736953134
9	2	1.66706483106865
9	3	1.66619504383036
9	4	1.66543516371515
9	5	1.66458003053307
9	6	1.66357373867071
9	7	1.66239694894627
9	8	1.66104129493596
9	9	1.65950205258133
9	10	1.65777572024982
9	11	1.65585913386835
9	12	1.65374911291052
9	13	1.65144230519551
9	14	1.64893511135943
9	15	1.6462236430938
9	16	1.64330369627568
9	17	1.64017073074918
9	18	1.63681985295346
9	19	1.63324579954436
9	20	1.62944292105804
10	0	1.67122524337854
10	1	1.6687356109583
10	2	1.66702024577374
10	3	1.66617518776169
10	4	1.66541959277768
10	5	1.66456548884084
10	6	1.66355948005672
10	7	1.66238275802895
10	8	1.66102709638669
10	9	1.65948781405762
10	10	1.65776142422232
10	11	1.65584476839731
10	12	1.65373466830458
10	13	1.65142777268838
10	14	1.64892048254111
10	15	1.64620890964564
10	16	1.64328884983616
10	17	1.64015576283901
10	18	1.63680475492904
10	19	1.6332305625652
10	20	1.62942753606129
11	0	1.6703835588992
11	1	1.66848631040217
11	2	1.6669737375568
11	3	1.6661535069592
11	4	1.66540242609827
11	5	1.66454942569674
11	6	1.66354372263504
11	7	1.66236707357858
11	8	1.66101140293949
11	9	1.65947207623356
11	10	1.65774562276513
11	11	1.6558288901527
11	12	1.65371870257738
11	13	1.65141170979625
11	14	1.64890431319161
11	15	1.64619262464565
11	16	1.64327243994437
11	17	1.64013921868359
11	18	1.63678806695634
11	19	1.63321372100384
11	20	1.62941053089408
12	0	1.66973980646788
12	1	1.66826513587626
12	2	1.66692571893957
12	3	1.66613006183395
12	4	1.66538367477596
12	5	1.66453184358869
12	6	1.66352646697767
12	7	1.66234989565536
12	8	1.66099421449618
12	9	1.65945483895529
12	10	1.65772831570235
12	11	1.65581149894865
12	12	1.65370121553786
12	13	1.65139411632483
12	14	1.64888660311423
12	15	1.64617478789502
12	16	1.64325446639952
12	17	1.64012109808014
12	18	1.63676978883053
12	19	1.63319527465333
12	20	1.62939190534725
13	0	1.66923491576416
13	1	1.66806818213817
13	2	1.66687653720056
13	3	1.66610491145049
13	4	1.66536335018309
13	5	1.66451274511631
13	6	1.66350771368536
13	7	1.66233122431879
13	8	1.66097553094733
13	9	1.65943610205369
13	10	1.65770950284108
13	11	1.65579259458153
13	12	1.65368220697673
13	13	1.65137499206128
13	14	1.64886735209349
13	15	1.646155399176
13	16	1.6432349289817
13	17	1.64010140080656
13	18	1.63674992032728
13	19	1.63317522328703
13	20	1.62937165919167
14	0	1.66883019064522
14	1	1.66789199642756
14	2	1.66682647639871
14	3	1.66607811258893
14	4	1.66534146381618
14	5	1.66449213296377
14	6	1.66348746338155
14	7	1.66231105962615
14	8	1.66095535217187
14	9	1.65941586534419
14	10	1.65768918397136
14	11	1.65577217682986
14	12	1.65366167666643
14	13	1.65135433677421
14	14	1.64884655989514
14	15	1.64613445825186
14	16	1.6432138274518
14	17	1.64008012662142
14	18	1.63672846120274
14	19	1.63315356665851
14	20	1.62934979217829
15	0	1.66849941862925
15	1	1.6677335655372
15	2	1.66677576180686
15	3	1.66604971898237
15	4	1.66531802715536
15	5	1.66447000987261
15	6	1.66346571670627
15	7	1.66228940163087
15	8	1.66093367803652
15	9	1.65939412862663
15	10	1.65766735886612
15	11	1.65575024545429
15	12	1.65363962436113
15	13	1.65133215021369
15	14	1.64882422626614
15	15	1.64611196486689
15	16	1.6431911615516
15	17	1.64005727526393
15	18	1.63670541119349
15	19	1.63313030450166
15	20	1.6293263040381
16	0	1.66822432938263
16	1	1.66759028230001
16	2	1.66672456577816
16	3	1.66601978072975
16	4	1.66529305153453
16	5	1.66444637861529
16	6	1.66344247430998
16	7	1.66226625038087
16	8	1.66091050839536
16	9	1.65937089168507
16	10	1.65764402728111
16	11	1.6557268001976
16	12	1.65361604979667
16	13	1.65130843211121
16	14	1.64880035093469
16	15	1.64608791874642
16	16	1.6431669310037
16	17	1.64003284645396
16	18	1.63668077001661
16	19	1.63310543653059
16	20	1.62930119448213
17	0	1.66799187058705
17	1	1.66745990309131
17	2	1.66667301428521
17	3	1.66598834387669
17	4	1.66526654802427
17	5	1.66442124196957
17	6	1.66341773684733
17	7	1.66224160591687
17	8	1.66088584308924
17	9	1.65934615428763
17	10	1.65761918895482
17	11	1.65570184078461
17	12	1.65359095269062
17	13	1.65128318217967
17	14	1.64877493361018
17	15	1.64606231959679
17	16	1.64314113551154
17	17	1.64000683989204
17	18	1.63665453736959
17	19	1.63307896243967
17	20	1.62927446320144
18	0	1.66779251499369
18	1	1.66734050326529
18	2	1.66662119357801
18	3	1.6659554501506
18	4	1.66523852732842
18	5	1.66439460269409
18	6	1.66339150497116
18	7	1.66221546827072
18	8	1.66085968194532
18	9	1.65931991618625
18	10	1.65759284360839
18	11	1.65567536692223
18	12	1.65356433274218
18	13	1.65125640011338
18	14	1.64874797398321
18	15	1.64603516710537
18	16	1.64311377475937
18	17	1.63997925525932
18	18	1.63662671293039
18	19	1.63305088190351
18	20	1.62924610986714
19	0	1.66761917546372
19	1	1.6672304343561
19	2	1.6665691565854
19	3	1.66592113683258
19	4	1.66520899969538
19	5	1.66436646350557
19	6	1.66336377932652
19	7	1.66218783746366
19	8	1.66083202477644
19	9	1.65929217711656
19	10	1.65756499094558
19	11	1.65564737829933
19	12	1.65353618963222
19	13	1.65122808558807
19	14	1.64871947172556
19	15	1.64600646094049
19	16	1.64308484841227
19	17	1.63995009221758
19	18	1.63659729635741
19	19	1.63302119457696
19	20	1.62921613413034
20	0	1.66746649064945
20	1	1.66712828494408
20	2	1.66651692882682
20	3	1.66588543674649
20	4	1.66517797484412
20	5	1.66433682705764
20	6	1.66333456054489
20	7	1.66215871350464
20	8	1.66080287138067
20	9	1.65926293679766
20	10	1.65753563065263
20	11	1.65561787458676
20	12	1.65350652302322
20	13	1.6511982382608
20	14	1.64868942649018
20	15	1.64597620075149
20	16	1.64305435611611
20	17	1.63991935040923
20	18	1.63656628728946
20	19	1.63298990009508
20	20	1.62918453562218


==> anc/Fig6.dat <==
tau	Mathematica	N=200	N=400	N=800	N=800|w/o filter			
1	0	0	0	0	0
1.1	-0.00572350813889469	-0.004946491	-0.00524259	-0.005697081	-0.0058535235
1.2	-0.00555971256672019	-0.005858632	-0.005681434	-0.0060054165	-0.00712926
1.3	-0.00129171734235561	-0.003280835	-0.002145054	-0.00195309855	-0.0041329017
1.4	0.00309766617995893	2.098575E-4	0.001914519	0.0025630434	2.8015803E-4
1.5	0.00503438926015727	0.002668438	0.004265658	0.0049324545	0.0036661815
1.6	0.00419999992197087	0.003882769	0.004298542	0.0045715005	0.004864662
1.7	0.00171212894378728	0.003758148	0.002622656	0.0023711562	0.0040202379
1.8	-9.94211921253218E-4	0.002650803	3.506126E-4	-3.199707E-4	0.0019823085
1.9	-0.00288784645285881	0.001188478	-0.0015864624	-0.0024290892	-2.78328825E-4
2	-0.00356304400285805	-1.565936E-4	-0.002755946	-0.00343922355	-0.00203019075
2.1	-0.00313115584647988	-0.001169221	-0.003002586	-0.00333605295	-0.002945295
2.2	-0.0019870693949661	-0.001792535	-0.002492668	-0.0024293376	-0.00300586635
2.3	-5.89662762049861E-4	-0.001980961	-0.0015356514	-0.0011432295	-0.00240558975
2.4	6.82700947643743E-4	-0.001806831	-4.554738E-4	1.38045015E-4	-0.00143484885
2.5	0.00159531150317637	-0.001403783	4.92366E-4	0.00115356285	-3.7595529E-4
2.6	0.00205922238222921	-8.898867E-4	0.0011874428	0.0017859969	5.540202E-4
2.7	0.002099097713223	-3.664875E-4	0.0015714674	0.00201294495	0.00122852385
2.8	0.00180929714717138	7.071645E-5	0.0016579604	0.0018927819	0.0015992883
2.9	0.00131285094573421	4.081092E-4	0.0015032518	0.001525977	0.00168251445
3	7.30542217891E-4	6.476074E-4	0.0011865646	0.00102427515	0.00153417555
3.1	1.61902786516134E-4	7.91043E-4	7.878426E-4	4.870089E-4	0.00122802075
3.2	-3.23247965523912E-4	8.461038E-4	3.767688E-4	-9.208836E-6	8.3848455E-4
3.3	-6.85477406799915E-4	8.229963E-4	9.756116E-6	-4.141746E-4	4.3023627E-4
3.4	-9.11587686128986E-4	7.388132E-4	-2.8852E-4	-7.0370955E-4	5.2486515E-5
3.5	-0.00100816006196481	6.139502E-4	-5.086442E-4	-8.725374E-4	-2.6204499E-4
3.6	-9.94638105917394E-4	4.673949E-4	-6.458646E-4	-9.305316E-4	-4.9574205E-4
3.7	-8.97105003593866E-4	3.153892E-4	-7.043878E-4	-8.9699535E-4	-6.4464525E-4
3.8	-7.43338879372313E-4	1.719112E-4	-6.96358E-4	-7.954884E-4	-7.141698E-4
3.9	-5.5931709688028E-4	4.784066E-5	-6.372636E-4	-6.5018205E-4	-7.1622675E-4
4	-3.67076623833483E-4				
4.1	-1.8369954437799E-4				
4.2	-2.11403881734791E-5				
4.3	1.13379834145828E-4				
4.4	2.16650712505834E-4				
4.5	2.8860594610012E-4				
4.6	3.31446536578363E-4				
4.7	3.48839792021852E-4				
4.8	3.45241056938269E-4				
4.9	3.25357743261295E-4				
5	2.93754624405268E-4				
5.1	2.54586517584116E-4				
5.2	2.11439986377668E-4				
5.3	1.6726044155662E-4				
5.4	1.24343888997908E-4				
5.5	8.43734652606355E-5				
5.6	4.8484447491226E-5				
5.7	1.73445457434461E-5				
5.8	-8.7605551673497E-6				
5.9	-2.98434424999547E-5				
6	-4.61377369918767E-5				
6.1	-5.80301392969758E-5				
6.2	-6.60029881899725E-5				
6.3	-7.0587641970116E-5				
6.4	-7.23280163468902E-5				
6.5	-7.17534538967022E-5				
6.6	-6.93595938306526E-5				
6.7	-6.55959484375478E-5				
6.8	-6.08589412218023E-5				
6.9	-5.54892011011756E-5				
7	-4.977194251004E-5				
7.1	-4.39396960530187E-5				
7.2	-3.8176520554814E-5				
7.3	-3.26230771679234E-5				
7.4	-2.73821239856245E-5				
7.5	-2.2524037510399E-5				
7.6	-1.80924417464625E-5				
7.7	-1.41088081232907E-5				
7.8	-1.05772822061333E-5				
7.9	-7.48860348719505E-6				
8	-4.8235848665368E-6				
8.1	-2.55603617741384E-6				
8.2	-6.55202861460352E-7				
8.3	9.12198754976054E-7				
8.4	2.18056655055962E-6				
8.5	3.18405773340195E-6				
8.6	3.95573877250057E-6				
8.7	4.52693708293386E-6				
8.8	4.9267942982002E-6				
8.9	5.1820016224387E-6				
9	5.31691487556502E-6				
9.1	5.35278726813248E-6				
9.2	5.30891352692734E-6				
9.3	5.20190741696567E-6				
9.4	5.04603107948429E-6				
9.5	4.85370988376579E-6				
9.6	4.6352367359544E-6				
9.7	4.39929916121158E-6				
9.8	4.15312374730994E-6				
9.9	3.90250096317732E-6				
10	3.65214411496717E-6				
10.1	--				
10.2	--				
10.3	--				
10.4	--				
10.5	--				
10.6	--				
10.7	--				
10.8	--				
10.9	--				
11	--				


==> anc/Fig7.dat <==
k	N=800,8pi	N=800,16pi	N=800,24pi	N=1600,24pi	 Mathematica		[Results devide by factor 0.125]
0	0	0	0	0	0
0.628318530717959	0.0841695	0.0843876	0.0847214	0.08317	0.0538411853846257
1.25663706143592	0.267316	0.268797	0.272944	0.266964	0.187398522558844
1.88495559215388	0.446431	0.452069	0.463081	0.450438	0.337521106356092
2.51327412287183	0.505845	0.515159	0.532449	0.521858	0.449033058690453
3.14159265358979	0.515956	0.527151	0.549429	0.538952	0.503388296942952
3.76991118430775	0.503084	0.513191	0.534314	0.53357	0.514928932063411
4.39822971502571	0.503497	0.513521	0.533808	0.496742	0.508002429356956
5.02654824574367	0.493077	0.502584	0.523314	0.483624	0.498818741126726
5.65486677646163	0.466989	0.475576	0.493341	0.500888	0.49233584099681
6.28318530717959	0.482816	0.490982	0.509663	0.46319	0.48796911084328
6.91150383789755	0.477437	0.485812	0.504365	0.501042	0.48462642403951
7.53982236861551	0.469187	0.476993	0.493884	0.462836	0.481974121286502
8.16814089933346	0.475542	0.483196	0.500053	0.466418	0.479928929812479
8.79645943005142	0.473643	0.481349	0.499646	0.489874	0.4783433080226
9.42477796076938	0.475552	0.483454	0.500528	0.494904	0.477075037045426
10.0530964914873	0.485939	0.493988	0.511731	0.464026	0.476043419660068
10.6814150222053	0.470183	0.477694	0.493661	0.480206	0.475197611440306
11.3097335529233	0.478844	0.48621	0.503513	0.451314	0.474494974533103
11.9380520836412	0.470135	0.477334	0.494119	0.470236	0.4739037305781
12.5663706143592	0.488923	0.496555	0.512089	0.476016	0.473401872217185
13.1946891450771	0.449923	0.456877	0.472817	0.474878	0.472972276941215
13.8230076757951	0.46682	0.473914	0.489487	0.483122	0.472601406208485
14.4513262065131	0.476243	0.483202	0.498685	0.483164	0.472279013708249
15.079644737231	0.480464	0.487642	0.503519	0.474974	0.471997006256655
15.707963267949	0.458239	0.465237	0.480371	0.483188	0.471748825706073
16.3362817986669	0.470138	0.477173	0.492267	0.455844	0.471529259961164
16.9646003293849	0.466867	0.473788	0.489157	0.489508	0.471334072718594
17.5929188601028	0.49339	0.501203	0.517697	0.482106	0.471159746403622
18.2212373908208	0.479781	0.487354	0.504172	0.498906	0.471003401006135
18.8495559215388	0.454729	0.461576	0.476315	0.475002	0.470862648880288
19.4778744522567	0.473532	0.48069	0.495677	0.492826	0.470735466505578
20.1061929829747	0.462531	0.469431	0.48245	0.520394	0.470620160018883
20.7345115136926	0.466977	0.473981	0.488602	0.472682	0.470515299011488
21.3628300444106	0.475481	0.482394	0.496673	0.470256	0.470419648514625
21.9911485751286	0.48541	0.492217	0.507713	0.470858	0.470332155089757
22.6194671058465	0.464737	0.471606	0.486268	0.50777	0.470251920570143
23.2477856365645	0.474304	0.481496	0.495899	0.472206	0.470178158232826
23.8761041672824	0.467576	0.474207	0.488177	0.49957	0.470110188037377
24.5044226980004	0.466427	0.472732	0.486949	0.479948	0.470047421287537
25.1327412287184	0.465555	0.472021	0.485651	0.48664	0.469989337237657
25.7610597594363	1.69248E-6	0.470693	0.484469	0.47357	0.469935480635978
26.3893782901543	1.61635E-6	0.467003	0.479697	0.470092	0.469885449381802
27.0176968208722	1.43292E-6	0.466356	0.479535	0.473894	0.469838893153769
27.6460153515902	1.31963E-6	0.466113	0.479185	0.487536	0.469795492880525
28.2743338823081	1.26652E-6	0.476622	0.490038	0.47652	0.469754970504959
28.9026524130261	1.20635E-6	0.470929	0.484406	0.482996	0.469717078664392
29.5309709437441	1.11884E-6	0.474587	0.487859	0.480318	0.469681591838824
30.159289474462	1.08658E-6	0.482442	0.496037	0.464338	0.469648309392432
30.78760800518	1.02617E-6	0.476387	0.489893	0.448118	0.469617055909092
31.4159265358979	1.00213E-6	0.474178	0.486961	0.456766	0.46958767016438
32.0442450666159	9.61139E-7	0.471601	0.485751	0.469184	0.469560001306195
32.6725635973339	9.46811E-7	0.462616	0.474232	0.472336	0.469533920753396
33.3008821280518	9.41518E-7	0.491659	0.504253	0.488926	0.469509311289449
33.9292006587698	8.94731E-7	0.488066	0.501456	0.492216	0.469486062580673
34.5575191894877	9.17153E-7	0.470641	0.483846	0.459648	0.46946407481574
35.1858377202057	8.65822E-7	0.46283	0.474328	0.472036	0.469443259706328
35.8141562509236	9.13226E-7	0.455722	0.468188	0.456942	0.469423533184799
36.4424747816416	9.23061E-7	0.477652	0.490328	0.462348	0.469404819027021
37.0707933123596	9.25051E-7	0.473259	0.484286	0.473656	0.469387051322646
37.6991118430775	8.96824E-7	0.462681	0.474171	0.490732	0.469370168019501
38.3274303737955	9.59056E-7	0.460055	0.470942	0.470268	0.469354109172067
38.9557489045134	9.99999E-7	0.461265	0.472392	0.465718	0.469338823153793
39.5840674352314	1.0302E-6	0.466208	0.476256	0.468998	0.469324262505989
40.2123859659494	1.00907E-6	0.448842	0.460194	0.457404	0.469310380535661
40.8407044966673	1.07189E-6	0.457369	0.467911	0.456836	0.469297135331492
41.4690230273853	1.07093E-6	0.482372	0.491398	0.451722	0.469284490258453
42.0973415581032	1.13733E-6	0.462687	0.473703	0.455056	0.469272409026181
42.7256600888212	1.19833E-6	0.468829	0.479123	0.471614	0.469260857618961
43.3539786195392	1.26822E-6	0.467628	0.47716	0.460302	0.469249806751352
43.9822971502571	1.35663E-6	0.454763	0.465698	0.471626	0.469239228389169
44.6106156809751	1.428E-6	0.458017	0.468356	0.472692	0.469229094291962
45.238934211693	1.54705E-6	0.467734	0.476671	0.48021	0.469219379137858
45.867252742411	1.67611E-6	0.450472	0.460391	0.503284	0.469210061683242
46.4955712731289	1.70727E-6	0.460739	0.471368	0.496144	0.4692011201348
47.1238898038469	1.95071E-6	0.440347	0.448076	0.462428	0.469192533736771
47.7522083345649	1.93609E-6	0.463071	0.472418	0.488366	0.469184285351827
48.3805268652828	2.10655E-6	0.440554	0.449754	0.458488	0.469176357708262
49.0088453960008	2.24597E-6	0.427332	0.436137	0.45894	0.469168733203471
49.6371639267187	2.39427E-6	0.4507	0.458745	0.461918	0.469161397158044
50.2654824574367	2.55487E-6	0.456095	0.464988	0.479048	0.469154336170771
50.8938009881547	2.71179E-6	6.73287E-5	0.471755	0.457196	0.469147535084955
51.5221195188726	2.87458E-6	6.80798E-5	0.445293	0.488612	0.469140979657174
52.1504380495906	3.03045E-6	6.87106E-5	0.453533	0.478	0.469134659058886
52.7787565803085	3.17446E-6	6.61572E-5	0.451873	0.464844	0.469128563098089
53.4070751110265	3.17361E-6	6.38169E-5	0.448978	0.473884	0.469122680933505
54.0353936417445	3.50459E-6	6.6886E-5	0.456986	0.46927	0.46911700453657
54.6637121724624	3.76472E-6	6.71969E-5	0.421369	0.48437	0.469111524534803
55.2920307031804	3.96183E-6	6.78682E-5	0.45271	0.445448	0.469106229500006
55.9203492338983	4.00406E-6	6.56636E-5	0.448719	0.456456	0.469101110499111
56.5486677646163	4.25433E-6	6.415E-5	0.460817	0.433766	0.469096161232993
57.1769862953342	4.48408E-6	6.80518E-5	0.443673	0.467084	0.469091374822258
57.8053048260522	4.57057E-6	6.57152E-5	0.447672	0.481276	0.469086745342571
58.4336233567702	4.87439E-6	6.40314E-5	0.417803	0.464776	0.469082266127338
59.0619418874881	4.79308E-6	6.52629E-5	0.449087	0.485758	0.469077930891448
59.6902604182061	4.82044E-6	6.41289E-5	0.45148	0.470352	0.469073731522872
60.318578948924	4.99063E-6	6.34557E-5	0.44267	0.49042	0.469069660321672
60.946897479642	5.3315E-6	6.37701E-5	0.44187	0.468366	0.469065714686839
61.57521601036	4.98601E-6	6.74702E-5	0.430264	0.42994	0.469061889795627
62.2035345410779	5.32805E-6	6.61156E-5	0.439169	0.461298	0.469058179234294
62.8318530717959	5.26706E-6	6.50025E-5	0.438363	0.468192	0.46905457971512
63.4601716025138	5.29196E-6	6.7445E-5	0.433494	0.46218	0.46905457971512
64.0884901332318	5.5491E-6	6.53667E-5	0.410194	0.46112	0.469058179234294
64.7168086639497	5.14822E-6	6.28589E-5	0.432701	0.459138	0.469061889795627
65.3451271946677	5.12559E-6	6.4499E-5	0.423862	0.44494	0.469065714686839
65.9734457253857	5.05689E-6	6.73171E-5	0.409599	0.42639	0.469069660321672
66.6017642561036	5.22671E-6	6.36964E-5	0.415867	0.467558	0.469073731522872
67.2300827868216	4.76504E-6	6.59327E-5	0.413424	0.463388	0.469077930891448
67.8584013175395	4.67474E-6	6.68436E-5	0.406938	0.447844	0.469082266127338
68.4867198482575	4.5575E-6	6.98085E-5	0.407863	0.478358	0.469086745342571
69.1150383789755	4.64193E-6	6.79216E-5	0.419133	0.44273	0.469091374822258
69.7433569096934	4.16545E-6	6.91802E-5	0.39823	0.428504	0.469096161232993
70.3716754404114	3.85128E-6	6.97874E-5	0.399491	0.452628	0.469101110499111
70.9999939711293	3.69553E-6	7.017E-5	0.401702	0.482206	0.469106229500006
71.6283125018473	3.51126E-6	7.13381E-5	0.388852	0.474268	0.469111524534803
72.2566310325653	3.24303E-6	6.8221E-5	0.391778	0.453764	0.46911700453657
72.8849495632832	3.06324E-6	7.22556E-5	0.387946	0.464576	0.469122680933505
73.5132680940012	2.89128E-6	7.06243E-5	0.386948	0.453984	0.469128563098089
74.1415866247191	2.5329E-6	6.88043E-5	0.358925	0.436626	0.469134659058886
74.7699051554371	2.42841E-6	7.34038E-5	0.38542	0.480094	0.469140979657174
75.398223686155	2.37971E-6	7.58423E-5	0.382826	0.44	0.469147535084955
76.026542216873	2.29023E-6	7.16613E-5	6.45389E-4	5.62478E-5	0.469154336170771
76.654860747591	2.24427E-6	7.29027E-5	6.38928E-4	5.71148E-5	0.469161397158044
77.2831792783089	2.27076E-6	7.56584E-5	6.31832E-4	5.47422E-5	0.469168733203471
77.9114978090269	2.26491E-6	7.75016E-5	6.42361E-4	5.30696E-5	0.469176357708262
78.5398163397448	2.194E-6	7.44174E-5	6.46852E-4	5.29396E-5	0.469184285351827
79.1681348704628	2.35012E-6	7.50827E-5	6.74935E-4	5.15182E-5	0.469192533736771
79.7964534011808	2.31606E-6	7.6255E-5	6.53366E-4	5.33722E-5	0.4692011201348
80.4247719318987	2.3817E-6	7.84367E-5	6.53258E-4	5.04708E-5	0.469210061683242
81.0530904626167	2.30565E-6	8.22939E-5	6.10918E-4	4.88646E-5	0.469219379137858
81.6814089933346	2.37242E-6	8.39461E-5	6.23157E-4	4.9897E-5	0.469229094291962
82.3097275240526	2.37112E-6	8.26455E-5	6.56208E-4	4.6548E-5	0.469239228389169
82.9380460547706	2.53819E-6	8.26744E-5	6.24428E-4	4.59722E-5	0.469249806751352
83.5663645854885	2.50414E-6	8.66047E-5	6.38721E-4	4.8737E-5	0.469260857618961
84.1946831162065	2.5106E-6	8.90291E-5	6.05223E-4	4.71756E-5	0.469272409026181
84.8230016469244	2.57454E-6	8.98691E-5	6.00375E-4	4.89378E-5	0.469284490258453
85.4513201776424	2.71245E-6	8.68059E-5	6.30032E-4	4.60186E-5	0.469297135331492
86.0796387083603	2.72557E-6	9.60221E-5	6.36455E-4	4.7252E-5	0.469310380535661
86.7079572390783	2.72921E-6	9.45134E-5	6.40128E-4	4.65222E-5	0.469324262505989
87.3362757697963	2.81834E-6	9.38479E-5	6.44244E-4	4.69204E-5	0.469338823153793
87.9645943005142	2.9326E-6	1.01386E-4	6.54625E-4	4.42412E-5	0.469354109172067
88.5929128312322	3.11421E-6	9.98751E-5	6.23601E-4	4.46402E-5	0.469370168019501
89.2212313619501	2.96806E-6	1.0209E-4	6.43871E-4	4.43834E-5	0.469387051322646
89.8495498926681	3.09597E-6	1.04492E-4	6.31772E-4	4.19038E-5	0.469404819027021
90.4778684233861	3.11628E-6	1.07556E-4	6.22048E-4	4.52042E-5	0.469423533184799
91.106186954104	3.22822E-6	1.09708E-4	6.3991E-4	4.246E-5	0.469443259706328
91.734505484822	3.4111E-6	1.14704E-4	6.098E-4	4.49336E-5	0.46946407481574
92.3628240155399	3.47993E-6	1.12876E-4	6.01844E-4	4.2154E-5	0.469486062580673
92.9911425462579	3.47453E-6	1.23653E-4	6.12301E-4	4.44458E-5	0.469509311289449
93.6194610769759	3.54025E-6	1.28385E-4	6.09302E-4	3.8023E-5	0.469533920753396
94.2477796076938	3.59077E-6	1.25828E-4	6.10478E-4	4.13286E-5	0.469560001306195
94.8760981384118	3.72769E-6	1.28348E-4	6.32152E-4	3.87792E-5	0.46958767016438
95.5044166691297	3.63654E-6	1.28351E-4	5.90245E-4	4.1013E-5	0.469617055909092
96.1327351998477	3.82077E-6	1.33467E-4	6.05373E-4	4.048E-5	0.469648309392432
96.7610537305657	3.73928E-6	1.37399E-4	6.24292E-4	4.03822E-5	0.469681591838824
97.3893722612836	3.78794E-6	1.37972E-4	6.22086E-4	4.12768E-5	0.469717078664392
98.0176907920016	3.97996E-6	1.46204E-4	6.17448E-4	4.0225E-5	0.469754970504959
98.6460093227195	3.9054E-6	1.4602E-4	6.36385E-4	4.11054E-5	0.469795492880525
99.2743278534375	4.03755E-6	1.49969E-4	5.97496E-4	4.1444E-5	0.469838893153769
99.9026463841554	3.97053E-6	1.533E-4	6.12149E-4	3.89996E-5	0.469885449381802
100.530964914873	4.06381E-6	1.56543E-4	6.24318E-4	4.02352E-5	0.469935480635978
101.159283445591	4.15465E-6	1.5655E-4	6.00978E-4	3.85994E-5	0.469989337237657
101.787601976309	3.98021E-6	1.61171E-4	5.80637E-4	3.90736E-5	0.470047421287537
102.415920507027	4.08941E-6	1.6426E-4	6.17775E-4	3.8253E-5	0.470110188037377
103.044239037745	4.05826E-6	1.75843E-4	6.01167E-4	3.98876E-5	0.470178158232826
103.672557568463	3.96803E-6	1.75614E-4	5.7763E-4	4.03626E-5	0.470251920570143
104.300876099181	4.14405E-6	1.65605E-4	5.84727E-4	4.00286E-5	0.470332155089757
104.929194629899	3.9569E-6	1.91189E-4	5.88626E-4	3.88016E-5	0.470419648514625
105.557513160617	3.92167E-6	1.83536E-4	6.04058E-4	3.8463E-5	0.470515299011488
106.185831691335	3.948E-6	1.82743E-4	5.84796E-4	3.91426E-5	0.470620160018883
106.814150222053	3.9503E-6	1.85247E-4	5.99604E-4	4.0384E-5	0.470735466505578
107.442468752771	3.88801E-6	1.92329E-4	5.9109E-4	4.00844E-5	0.470862648880288
108.070787283489	3.98825E-6	1.94069E-4	6.06265E-4	3.6916E-5	0.471003401006135
108.699105814207	3.84217E-6	1.97379E-4	5.86592E-4	3.9634E-5	0.471159746403622
109.327424344925	3.7645E-6	2.06521E-4	6.08956E-4	3.96984E-5	0.471334072718594
109.955742875643	3.66014E-6	2.07945E-4	5.76851E-4	4.05742E-5	0.471529259961164
110.584061406361	3.77067E-6	2.05908E-4	6.02974E-4	4.0422E-5	0.471748825706073
111.212379937079	3.3865E-6	2.08263E-4	5.96211E-4	4.00428E-5	0.471997006256655
111.840698467797	3.63652E-6	2.07978E-4	5.86463E-4	3.9329E-5	0.472279013708249
112.469016998515	3.41339E-6	2.13396E-4	5.79206E-4	4.05624E-5	0.472601406208485
113.097335529233	3.47085E-6	2.13915E-4	5.90058E-4	4.0327E-5	0.472972276941215
113.725654059951	3.43641E-6	2.15235E-4	5.66483E-4	4.12368E-5	0.473401872217185
114.353972590668	3.30703E-6	2.28648E-4	5.62585E-4	3.99332E-5	0.4739037305781
114.982291121386	3.24746E-6	2.33838E-4	5.67615E-4	4.02602E-5	0.474494974533103
115.610609652104	2.98627E-6	2.252E-4	5.8459E-4	4.068E-5	0.475197611440306
116.238928182822	3.1101E-6	2.22421E-4	5.74698E-4	3.96422E-5	0.476043419660068
116.86724671354	3.14035E-6	2.24714E-4	5.85949E-4	4.1891E-5	0.477075037045426
117.495565244258	2.89784E-6	2.23748E-4	5.98395E-4	4.15264E-5	0.4783433080226
118.123883774976	3.05789E-6	2.35691E-4	5.88135E-4	4.31026E-5	0.479928929812479
118.752202305694	2.88928E-6	2.37575E-4	5.82621E-4	4.20792E-5	0.481974121286502
119.380520836412	2.87493E-6	2.289E-4	5.78997E-4	4.07856E-5	0.48462642403951
120.00883936713	2.94785E-6	2.36009E-4	5.99608E-4	4.12662E-5	0.48796911084328
120.637157897848	2.85841E-6	2.37283E-4	6.13823E-4	4.10548E-5	0.49233584099681
121.265476428566	2.91958E-6	2.36193E-4	5.84343E-4	4.38506E-5	0.498818741126726
121.893794959284	2.85214E-6	2.32468E-4	5.79975E-4	4.48374E-5	0.508002429356956
122.522113490002	2.76064E-6	2.32089E-4	6.03641E-4	4.21722E-5	0.514928932063411
123.15043202072	2.85568E-6	2.31068E-4	5.97846E-4	4.16524E-5	0.503388296942952
123.778750551438	2.75787E-6	2.32294E-4	6.02739E-4	4.63642E-5	0.449033058690453
124.407069082156	2.6628E-6	2.3047E-4	6.22358E-4	4.45348E-5	0.337521106356092
125.035387612874	2.80171E-6	2.27333E-4	6.06807E-4	4.31586E-5	0.187398522558844
125.663706143592	2.82407E-6	2.33898E-4	6.27286E-4	4.46666E-5	0.0538411853846257
126.29202467431	2.818E-6	2.33816E-4	6.19091E-4	4.60714E-5	0
126.920343205028	2.90126E-6	2.22499E-4	6.26761E-4	4.51802E-5	
127.548661735746	2.87086E-6	2.28674E-4	6.26132E-4	4.7803E-5	
128.176980266464	2.94477E-6	2.20693E-4	6.42566E-4	4.83502E-5	
128.805298797182	2.84875E-6	2.28435E-4	6.25198E-4	5.00372E-5	
129.433617327899	2.79057E-6	2.1709E-4	6.63677E-4	4.82188E-5	
130.061935858617	2.90813E-6	2.12007E-4	6.39008E-4	4.8569E-5	
130.690254389335	2.87684E-6	2.09614E-4	6.09613E-4	4.67426E-5	
131.318572920053	2.9972E-6	2.11498E-4	6.68233E-4	5.0239E-5	
131.946891450771	2.91286E-6	2.02755E-4	6.51529E-4	5.02604E-5	
132.575209981489	2.9115E-6	1.98737E-4	6.45421E-4	5.08422E-5	
133.203528512207	2.84936E-6	1.96327E-4	6.83E-4	5.01594E-5	
133.831847042925	2.973E-6	1.98679E-4	6.67341E-4	5.07306E-5	
134.460165573643	2.86066E-6	1.88177E-4	6.76421E-4	5.56838E-5	
135.088484104361	2.93154E-6	1.75063E-4	6.86374E-4	5.33128E-5	
135.716802635079	3.07994E-6	1.76648E-4	6.79382E-4	5.49068E-5	
136.345121165797	3.21384E-6	1.77679E-4	6.83477E-4	5.24202E-5	
136.973439696515	3.04022E-6	1.76704E-4	7.43529E-4	5.54942E-5	
137.601758227233	2.94413E-6	1.60979E-4	7.03351E-4	5.68034E-5	
138.230076757951	3.04958E-6	1.70601E-4	7.04659E-4	5.77328E-5	
138.858395288669	2.82552E-6	1.58726E-4	7.30475E-4	5.27336E-5	
139.486713819387	2.91996E-6	1.5285E-4	7.16754E-4	6.12358E-5	
140.115032350105	3.0245E-6	1.51159E-4	7.40156E-4	5.83434E-5	
140.743350880823	3.05908E-6	1.40827E-4	7.44467E-4	6.00452E-5	
141.371669411541	2.98113E-6	1.42126E-4	7.25711E-4	6.33112E-5	
141.999987942259	3.04014E-6	1.34304E-4	7.55517E-4	6.20662E-5	
142.628306472977	2.94084E-6	1.29164E-4	7.75848E-4	6.22596E-5	
143.256625003695	2.95946E-6	1.25978E-4	7.45956E-4	6.46998E-5	
143.884943534413	2.92628E-6	1.21386E-4	7.71989E-4	6.71126E-5	
144.513262065131	2.83751E-6	1.17512E-4	7.68317E-4	6.60048E-5	
145.141580595848	2.89761E-6	1.12214E-4	7.81887E-4	7.07192E-5	
145.769899126566	2.93693E-6	1.10391E-4	8.07096E-4	6.82644E-5	
146.398217657284	2.87037E-6	1.04006E-4	8.11166E-4	6.94992E-5	
147.026536188002	2.86539E-6	9.8881E-5	8.36256E-4	6.86494E-5	
147.65485471872	2.76333E-6	9.54512E-5	8.264E-4	6.98052E-5	
148.283173249438	2.74534E-6	9.28452E-5	8.27219E-4	7.25508E-5	
148.911491780156	2.7266E-6	9.18394E-5	8.61621E-4	7.37508E-5	
149.539810310874	2.78827E-6	8.86182E-5	8.72201E-4	7.65688E-5	
150.168128841592	2.67853E-6	8.40311E-5	8.90697E-4	7.2852E-5	
150.79644737231	2.65583E-6	8.51151E-5	8.74192E-4	7.9487E-5	
151.424765903028	2.69521E-6	8.48117E-5	8.53254E-4	7.3287E-5	
152.053084433746	2.73502E-6	8.58109E-5	8.917E-4	7.79736E-5	
152.681402964464	2.59118E-6	8.34216E-5	8.76468E-4	7.9145E-5	
153.309721495182	2.61009E-6	8.06118E-5	9.09605E-4	7.79186E-5	
153.9380400259	2.56907E-6	8.34316E-5	9.29754E-4	7.93572E-5	
154.566358556618	2.66049E-6	8.179E-5	8.87228E-4	8.23176E-5	
155.194677087336	2.57928E-6	8.63991E-5	9.58001E-4	8.20716E-5	
155.822995618054	2.57075E-6	8.30256E-5	9.19623E-4	8.98388E-5	
156.451314148772	2.63977E-6	8.51145E-5	9.31395E-4	8.69236E-5	
157.07963267949	2.47057E-6	7.92389E-5	9.4518E-4	8.66516E-5	
157.707951210208	2.56977E-6	8.01154E-5	9.77875E-4	8.39748E-5	
158.336269740926	2.5613E-6	8.26173E-5	9.35737E-4	8.42138E-5	
158.964588271644	2.40413E-6	8.05742E-5	9.6619E-4	9.42376E-5	
159.592906802362	2.45482E-6	8.55013E-5	9.86514E-4	9.21816E-5	
160.221225333079	2.32289E-6	8.32773E-5	9.57336E-4	9.1238E-5	
160.849543863797	2.39507E-6	7.95608E-5	9.47815E-4	9.18708E-5	
161.477862394515	2.3171E-6	8.19206E-5	9.98482E-4	9.1287E-5	
162.106180925233	2.33938E-6	8.05877E-5	9.81141E-4	9.8395E-5	
162.734499455951	2.35891E-6	8.02258E-5	0.00103956	9.44886E-5	
163.362817986669	2.37097E-6	8.23867E-5	0.00101642	9.55654E-5	
163.991136517387	2.32208E-6	8.4398E-5	0.00100233	9.59548E-5	
164.619455048105	2.23909E-6	7.84628E-5	0.00100157	1.061846E-4	
165.247773578823	2.24612E-6	8.11712E-5	0.00100409	9.39478E-5	
165.876092109541	2.25976E-6	8.35428E-5	9.97684E-4	9.84654E-5	
166.504410640259	2.2659E-6	7.95044E-5	9.86338E-4	1.009834E-4	
167.132729170977	2.24999E-6	8.17E-5	9.96573E-4	9.87364E-5	
167.761047701695	2.19088E-6	8.29204E-5	0.00102031	1.090876E-4	
168.389366232413	2.2006E-6	8.24429E-5	0.00101419	9.95746E-5	
169.017684763131	2.17252E-6	8.15949E-5	0.00104366	9.87724E-5	
169.646003293849	2.29752E-6	8.12528E-5	0.00106111	1.047868E-4	
170.274321824567	2.20114E-6	8.36643E-5	0.00102965	1.044972E-4	
170.902640355285	2.18864E-6	8.22062E-5	0.00103456	1.062176E-4	
171.530958886003	2.20983E-6	8.50468E-5	0.00105239	1.029556E-4	
172.159277416721	2.17075E-6	8.46937E-5	0.00103659	1.009254E-4	
172.787595947439	2.14195E-6	8.54017E-5	0.00108212	1.062358E-4	
173.415914478157	2.14869E-6	8.16248E-5	9.65955E-4	1.048808E-4	
174.044233008875	2.14516E-6	8.12571E-5	0.00105923	1.044694E-4	
174.672551539593	2.10745E-6	8.81715E-5	0.00101407	1.09317E-4	
175.30087007031	2.12701E-6	8.50361E-5	0.00102026	1.079008E-4	
175.929188601028	2.10657E-6	8.23658E-5	9.83154E-4	1.15586E-4	
176.557507131746	2.14152E-6	8.847E-5	0.00100811	9.98812E-5	
177.185825662464	2.08734E-6	8.64679E-5	9.76339E-4	1.106544E-4	
177.814144193182	2.19581E-6	8.44869E-5	9.75908E-4	1.143378E-4	
178.4424627239	2.03367E-6	8.53482E-5	9.9759E-4	1.025318E-4	
179.070781254618	2.08407E-6	8.3385E-5	9.45819E-4	1.063396E-4	
179.699099785336	2.04472E-6	8.87556E-5	9.87857E-4	1.078976E-4	
180.327418316054	1.97009E-6	8.46226E-5	0.0010017	1.086414E-4	
180.955736846772	2.02204E-6	8.82388E-5	9.79881E-4	1.11875E-4	
181.58405537749	2.04459E-6	8.75283E-5	9.74059E-4	1.078876E-4	
182.212373908208	2.02518E-6	8.77441E-5	9.75084E-4	1.111374E-4	
182.840692438926	2.02877E-6	8.67562E-5	9.65762E-4	1.05911E-4	
183.469010969644	2.07465E-6	8.33312E-5	9.28819E-4	1.085626E-4	
184.097329500362	1.92301E-6	8.94736E-5	9.20766E-4	1.08535E-4	
184.72564803108	1.91888E-6	8.41436E-5	8.93602E-4	1.11157E-4	
185.353966561798	1.96631E-6	8.63597E-5	8.96719E-4	1.099786E-4	
185.982285092516	1.89365E-6	8.52708E-5	9.02708E-4	1.037822E-4	
186.610603623234	1.8726E-6	8.70997E-5	9.04142E-4	1.08635E-4	
187.238922153952	1.82253E-6	8.82544E-5	9.23702E-4	1.112168E-4	
187.86724068467	1.83349E-6	8.89713E-5	9.15339E-4	1.113412E-4	
188.495559215388	1.85996E-6	8.88166E-5	8.49931E-4	1.087522E-4	
189.123877746106	1.83272E-6	8.73951E-5	8.56699E-4	1.063108E-4	
189.752196276824	1.80818E-6	8.7978E-5	8.29067E-4	1.067328E-4	
190.380514807541	1.78409E-6	8.95344E-5	8.03314E-4	1.002968E-4	
191.008833338259	1.73158E-6	8.65973E-5	8.11814E-4	1.017918E-4	
191.637151868977	1.74547E-6	8.29323E-5	8.04286E-4	1.04105E-4	
192.265470399695	1.71022E-6	8.28759E-5	7.71881E-4	9.62606E-5	
192.893788930413	1.77051E-6	8.28081E-5	7.32836E-4	1.007682E-4	
193.522107461131	1.6271E-6	8.73784E-5	7.56423E-4	9.69622E-5	
194.150425991849	1.67312E-6	8.44635E-5	7.51534E-4	1.032424E-4	
194.778744522567	1.63209E-6	8.22877E-5	7.21803E-4	9.47798E-5	
195.407063053285	1.62936E-6	8.39836E-5	7.12409E-4	1.003044E-4	
196.035381584003	1.61214E-6	8.66801E-5	7.20601E-4	9.70762E-5	
196.663700114721	1.63553E-6	8.15176E-5	7.11925E-4	9.61336E-5	
197.292018645439	1.5523E-6	8.33269E-5	6.66662E-4	9.0836E-5	
197.920337176157	1.48418E-6	7.85862E-5	6.47179E-4	9.38922E-5	
198.548655706875	1.44066E-6	7.98519E-5	6.45164E-4	9.1191E-5	
199.176974237593	1.56159E-6	7.83829E-5	6.03714E-4	9.28908E-5	
199.805292768311	1.5349E-6	7.93667E-5	6.18342E-4	9.2363E-5	
200.433611299029	1.44043E-6	7.76133E-5	5.88488E-4	9.07166E-5	
201.061929829747	1.47933E-6	7.95782E-5	5.87356E-4	8.13408E-5	
201.690248360465	1.41164E-6	7.54194E-5	5.6559E-4	8.49474E-5	
202.318566891183	1.37407E-6	7.56849E-5	5.48684E-4	8.79478E-5	
202.946885421901	1.36891E-6	7.41352E-5	5.05371E-4	8.00554E-5	
203.575203952619	1.34453E-6	7.43551E-5	5.2967E-4	8.80604E-5	
204.203522483337	1.36871E-6	7.02002E-5	5.02949E-4	8.41176E-5	
204.831841014055	1.3929E-6	7.07509E-5	5.09069E-4	8.12012E-5	
205.460159544773	1.31813E-6	7.21699E-5	4.79094E-4	8.54472E-5	
206.08847807549	1.33803E-6	6.59698E-5	4.79855E-4	8.2121E-5	
206.716796606208	1.19379E-6	6.75764E-5	4.55384E-4	7.77734E-5	
207.345115136926	1.26982E-6	6.7681E-5	4.36201E-4	7.20776E-5	
207.973433667644	1.2229E-6	6.76509E-5	4.13841E-4	7.67908E-5	
208.601752198362	1.20918E-6	6.38059E-5	3.95359E-4	7.24292E-5	
209.23007072908	1.18336E-6	6.47704E-5	3.84084E-4	7.35352E-5	
209.858389259798	1.21624E-6	6.21974E-5	3.6763E-4	7.14306E-5	
210.486707790516	1.15535E-6	6.19037E-5	3.49111E-4	6.85332E-5	
211.115026321234	1.12413E-6	5.65583E-5	3.5298E-4	6.85872E-5	
211.743344851952	1.13223E-6	5.68738E-5	3.40939E-4	6.83234E-5	
212.37166338267	1.10932E-6	5.52088E-5	3.22262E-4	6.4527E-5	
212.999981913388	1.07265E-6	5.38865E-5	3.04079E-4	6.45684E-5	
213.628300444106	1.06267E-6	5.42863E-5	3.02022E-4	6.095E-5	
214.256618974824	1.00267E-6	5.22328E-5	2.80918E-4	6.17566E-5	
214.884937505542	9.93118E-7	5.07402E-5	2.71009E-4	5.51976E-5	
215.51325603626	1.00081E-6	4.76389E-5	2.61268E-4	5.75594E-5	
216.141574566978	9.39896E-7	4.67876E-5	2.57551E-4	5.76248E-5	
216.769893097696	8.85422E-7	4.46029E-5	2.38913E-4	5.69928E-5	
217.398211628414	9.08145E-7	4.31524E-5	2.39918E-4	5.04548E-5	
218.026530159132	8.69711E-7	4.38388E-5	2.20437E-4	5.26342E-5	
218.65484868985	8.49976E-7	3.90591E-5	2.1528E-4	5.14036E-5	
219.283167220568	8.31089E-7	4.02975E-5	2.01035E-4	5.02422E-5	
219.911485751286	7.87365E-7	3.79697E-5	2.00329E-4	5.08994E-5	
220.539804282004	7.81816E-7	3.69906E-5	1.86406E-4	4.91154E-5	
221.168122812721	7.87002E-7	3.56767E-5	1.73599E-4	4.63396E-5	
221.796441343439	7.19664E-7	3.39529E-5	1.67201E-4	4.62288E-5	
222.424759874157	7.20408E-7	3.33638E-5	1.59135E-4	4.62694E-5	
223.053078404875	6.94082E-7	3.17135E-5	1.58561E-4	4.55188E-5	
223.681396935593	6.73162E-7	3.10339E-5	1.41702E-4	4.4388E-5	
224.309715466311	6.38265E-7	2.81277E-5	1.36391E-4	4.45302E-5	
224.938033997029	6.41538E-7	2.69192E-5	1.27145E-4	4.46524E-5	
225.566352527747	6.10251E-7	2.59375E-5	1.28025E-4	4.30092E-5	
226.194671058465	5.56723E-7	2.54342E-5	1.25727E-4	3.8953E-5	
226.822989589183	5.52519E-7	2.37208E-5	1.18407E-4	4.25876E-5	
227.451308119901	4.98045E-7	2.18524E-5	1.15259E-4	4.23204E-5	
228.079626650619	5.01723E-7	2.20806E-5	1.05791E-4	4.1848E-5	
228.707945181337	4.70269E-7	1.99923E-5	9.72571E-5	4.1908E-5	
229.336263712055	4.427E-7	1.94914E-5	9.16471E-5	4.27582E-5	
229.964582242773	4.37333E-7	1.80282E-5	9.10214E-5	4.1605E-5	
230.592900773491	4.10804E-7	1.66834E-5	8.37063E-5	4.2769E-5	
231.221219304209	3.95168E-7	1.59488E-5	7.87275E-5	4.05712E-5	
231.849537834927	3.59225E-7	1.46875E-5	7.64414E-5	4.24256E-5	
232.477856365645	3.43143E-7	1.38685E-5	6.71903E-5	4.0822E-5	
233.106174896363	3.27033E-7	1.29856E-5	6.51658E-5	4.26796E-5	
233.734493427081	3.20698E-7	1.19786E-5	6.22874E-5	4.00398E-5	
234.362811957799	2.90577E-7	1.1463E-5	5.72089E-5	4.20064E-5	
234.991130488517	2.7783E-7	1.00786E-5	5.44588E-5	4.05532E-5	
235.619449019235	2.56965E-7	9.63239E-6	4.95058E-5	4.15818E-5	
236.247767549953	2.36787E-7	8.63085E-6	4.4175E-5	4.00074E-5	
236.87608608067	2.1898E-7	8.04709E-6	4.00071E-5	4.29646E-5	
237.504404611388	1.94329E-7	7.67818E-6	3.89324E-5	4.04936E-5	
238.132723142106	1.74109E-7	6.83788E-6	3.52228E-5	4.09618E-5	
238.761041672824	1.63996E-7	6.30105E-6	3.19897E-5	4.17948E-5	
239.389360203542	1.52788E-7	5.59126E-6	2.84358E-5	4.05278E-5	
240.01767873426	1.35359E-7	5.13196E-6	2.59041E-5	3.971E-5	
240.645997264978	1.22116E-7	4.2518E-6	2.34651E-5	3.98648E-5	
241.274315795696	1.07544E-7	4.12251E-6	2.0612E-5	4.09004E-5	
241.902634326414	9.73284E-8	3.30312E-6	1.78415E-5	4.33774E-5	
242.530952857132	8.55848E-8	2.95994E-6	1.55151E-5	4.2365E-5	
243.15927138785	7.26229E-8	2.65132E-6	1.3529E-5	4.11078E-5	
243.787589918568	6.30891E-8	2.19824E-6	1.09447E-5	4.1642E-5	
244.415908449286	5.28905E-8	1.8626E-6	9.67142E-6	4.00114E-5	
245.044226980004	4.47276E-8	1.49784E-6	8.0509E-6	3.98358E-5	
245.672545510722	3.52543E-8	1.26968E-6	6.48138E-6	4.07112E-5	
246.30086404144	2.72448E-8	9.99349E-7	5.0731E-6	3.94842E-5	
246.929182572158	2.12239E-8	7.63733E-7	3.96164E-6	4.17586E-5	
247.557501102876	1.5427E-8	5.40724E-7	2.90549E-6	3.97914E-5	
248.185819633594	1.12486E-8	4.01614E-7	2.00594E-6	3.97534E-5	
248.814138164312	6.96939E-9	2.45315E-7	1.32373E-6	4.09808E-5	
249.44245669503	4.17525E-9	1.41737E-7	7.44953E-7	4.04804E-5	
250.070775225748	1.7237E-9	6.16091E-8	3.26583E-7	4.11902E-5	
250.699093756466	4.36871E-10	1.56405E-8	7.84703E-8	4.13556E-5	
251.327412287184	3.53216E-33	1.22184E-32	1.61474E-32	3.93944E-5	
251.955730817901	4.36871E-10	1.56405E-8	7.84703E-8	4.12456E-5	
252.584049348619	1.7237E-9	6.16091E-8	3.26583E-7	4.10944E-5	
253.212367879337	4.17525E-9	1.41737E-7	7.44953E-7	4.05176E-5	
253.840686410055	6.96939E-9	2.45315E-7	1.32373E-6	4.25984E-5	
254.469004940773	1.12486E-8	4.01614E-7	2.00594E-6	4.21732E-5	
255.097323471491	1.5427E-8	5.40724E-7	2.90549E-6	4.18686E-5	
255.725642002209	2.12239E-8	7.63733E-7	3.96164E-6	4.24298E-5	
256.353960532927	2.72448E-8	9.99349E-7	5.0731E-6	4.24664E-5	
256.982279063645	3.52543E-8	1.26968E-6	6.48138E-6	4.27206E-5	
257.610597594363	4.47276E-8	1.49784E-6	8.0509E-6	4.4242E-5	
258.238916125081	5.28905E-8	1.8626E-6	9.67142E-6	4.37704E-5	
258.867234655799	6.30891E-8	2.19824E-6	1.09447E-5	4.32598E-5	
259.495553186517	7.26229E-8	2.65132E-6	1.3529E-5	4.39668E-5	
260.123871717235	8.55848E-8	2.95994E-6	1.55151E-5	4.27336E-5	
260.752190247953	9.73284E-8	3.30312E-6	1.78415E-5	4.4039E-5	
261.380508778671	1.07544E-7	4.12251E-6	2.0612E-5	4.33514E-5	
262.008827309389	1.22116E-7	4.2518E-6	2.34651E-5	4.36864E-5	
262.637145840107	1.35359E-7	5.13196E-6	2.59041E-5	4.3308E-5	
263.265464370825	1.52788E-7	5.59126E-6	2.84358E-5	4.70448E-5	
263.893782901543	1.63996E-7	6.30105E-6	3.19897E-5	4.37786E-5	
264.522101432261	1.74109E-7	6.83788E-6	3.52228E-5	4.35994E-5	
265.150419962979	1.94329E-7	7.67818E-6	3.89324E-5	4.45186E-5	
265.778738493697	2.1898E-7	8.04709E-6	4.00071E-5	4.5899E-5	
266.407057024415	2.36787E-7	8.63085E-6	4.4175E-5	4.53586E-5	
267.035375555132	2.56965E-7	9.63239E-6	4.95058E-5	4.21308E-5	
267.66369408585	2.7783E-7	1.00786E-5	5.44588E-5	4.98872E-5	
268.292012616568	2.90577E-7	1.1463E-5	5.72089E-5	4.79926E-5	
268.920331147286	3.20698E-7	1.19786E-5	6.22874E-5	4.56254E-5	
269.548649678004	3.27033E-7	1.29856E-5	6.51658E-5	4.6968E-5	
270.176968208722	3.43143E-7	1.38685E-5	6.71903E-5	4.64212E-5	
270.80528673944	3.59225E-7	1.46875E-5	7.64414E-5	4.73678E-5	
271.433605270158	3.95168E-7	1.59488E-5	7.87275E-5	4.34176E-5	
272.061923800876	4.10804E-7	1.66834E-5	8.37063E-5	4.44512E-5	
272.690242331594	4.37333E-7	1.80282E-5	9.10214E-5	4.85662E-5	
273.318560862312	4.427E-7	1.94914E-5	9.16471E-5	4.45616E-5	
273.94687939303	4.70269E-7	1.99923E-5	9.72571E-5	4.6425E-5	
274.575197923748	5.01723E-7	2.20806E-5	1.05791E-4	4.93782E-5	
275.203516454466	4.98045E-7	2.18524E-5	1.15259E-4	4.87536E-5	
275.831834985184	5.52519E-7	2.37208E-5	1.18407E-4	5.02294E-5	
276.460153515902	5.56723E-7	2.54342E-5	1.25727E-4	4.73964E-5	
277.08847204662	6.10251E-7	2.59375E-5	1.28025E-4	4.74032E-5	
277.716790577338	6.41538E-7	2.69192E-5	1.27145E-4	4.96816E-5	
278.345109108056	6.38265E-7	2.81277E-5	1.36391E-4	5.22186E-5	
278.973427638774	6.73162E-7	3.10339E-5	1.41702E-4	4.98142E-5	
279.601746169492	6.94082E-7	3.17135E-5	1.58561E-4	4.89824E-5	
280.23006470021	7.20408E-7	3.33638E-5	1.59135E-4	5.2301E-5	
280.858383230928	7.19664E-7	3.39529E-5	1.67201E-4	4.87964E-5	
281.486701761646	7.87002E-7	3.56767E-5	1.73599E-4	4.92028E-5	
282.115020292364	7.81816E-7	3.69906E-5	1.86406E-4	4.85464E-5	
282.743338823081	7.87365E-7	3.79697E-5	2.00329E-4	5.0712E-5	
283.371657353799	8.31089E-7	4.02975E-5	2.01035E-4	4.84302E-5	
283.999975884517	8.49976E-7	3.90591E-5	2.1528E-4	4.8623E-5	
284.628294415235	8.69711E-7	4.38388E-5	2.20437E-4	5.1064E-5	
285.256612945953	9.08145E-7	4.31524E-5	2.39918E-4	5.17252E-5	
285.884931476671	8.85422E-7	4.46029E-5	2.38913E-4	4.98426E-5	
286.513250007389	9.39896E-7	4.67876E-5	2.57551E-4	5.12794E-5	
287.141568538107	1.00081E-6	4.76389E-5	2.61268E-4	5.12398E-5	
287.769887068825	9.93118E-7	5.07402E-5	2.71009E-4	5.0786E-5	
288.398205599543	1.00267E-6	5.22328E-5	2.80918E-4	5.06656E-5	
289.026524130261	1.06267E-6	5.42863E-5	3.02022E-4	5.01326E-5	
289.654842660979	1.07265E-6	5.38865E-5	3.04079E-4	5.0528E-5	
290.283161191697	1.10932E-6	5.52088E-5	3.22262E-4	5.33208E-5	
290.911479722415	1.13223E-6	5.68738E-5	3.40939E-4	5.41778E-5	
291.539798253133	1.12413E-6	5.65583E-5	3.5298E-4	5.3137E-5	
292.168116783851	1.15535E-6	6.19037E-5	3.49111E-4	5.20682E-5	
292.796435314569	1.21624E-6	6.21974E-5	3.6763E-4	4.98126E-5	
293.424753845287	1.18336E-6	6.47704E-5	3.84084E-4	5.47818E-5	
294.053072376005	1.20918E-6	6.38059E-5	3.95359E-4	5.38186E-5	
294.681390906723	1.2229E-6	6.76509E-5	4.13841E-4	5.45524E-5	
295.309709437441	1.26982E-6	6.7681E-5	4.36201E-4	5.39538E-5	
295.938027968159	1.19379E-6	6.75764E-5	4.55384E-4	5.24638E-5	
296.566346498876	1.33803E-6	6.59698E-5	4.79855E-4	5.18938E-5	
297.194665029594	1.31813E-6	7.21699E-5	4.79094E-4	4.8758E-5	
297.822983560312	1.3929E-6	7.07509E-5	5.09069E-4	5.2482E-5	
298.45130209103	1.36871E-6	7.02002E-5	5.02949E-4	5.2398E-5	
299.079620621748	1.34453E-6	7.43551E-5	5.2967E-4	5.22856E-5	
299.707939152466	1.36891E-6	7.41352E-5	5.05371E-4	5.50636E-5	
300.336257683184	1.37407E-6	7.56849E-5	5.48684E-4	5.02794E-5	
300.964576213902	1.41164E-6	7.54194E-5	5.6559E-4	4.99144E-5	
301.59289474462	1.47933E-6	7.95782E-5	5.87356E-4	5.27512E-5	
302.221213275338	1.44043E-6	7.76133E-5	5.88488E-4	5.0959E-5	
302.849531806056	1.5349E-6	7.93667E-5	6.18342E-4	5.41322E-5	
303.477850336774	1.56159E-6	7.83829E-5	6.03714E-4	5.24296E-5	
304.106168867492	1.44066E-6	7.98519E-5	6.45164E-4	4.89768E-5	
304.73448739821	1.48418E-6	7.85862E-5	6.47179E-4	5.2338E-5	
305.362805928928	1.5523E-6	8.33269E-5	6.66662E-4	5.13288E-5	
305.991124459646	1.63553E-6	8.15176E-5	7.11925E-4	5.09096E-5	
306.619442990364	1.61214E-6	8.66801E-5	7.20601E-4	5.26226E-5	
307.247761521082	1.62936E-6	8.39836E-5	7.12409E-4	5.19326E-5	
307.8760800518	1.63209E-6	8.22877E-5	7.21803E-4	5.44982E-5	
308.504398582518	1.67312E-6	8.44635E-5	7.51534E-4	5.39724E-5	
309.132717113236	1.6271E-6	8.73784E-5	7.56423E-4	5.1779E-5	
309.761035643954	1.77051E-6	8.28081E-5	7.32836E-4	4.8762E-5	
310.389354174672	1.71022E-6	8.28759E-5	7.71881E-4	5.2873E-5	
311.01767270539	1.74547E-6	8.29323E-5	8.04286E-4	5.03374E-5	
311.645991236108	1.73158E-6	8.65973E-5	8.11814E-4	5.18922E-5	
312.274309766826	1.78409E-6	8.95344E-5	8.03314E-4	5.185E-5	
312.902628297543	1.80818E-6	8.7978E-5	8.29067E-4	4.81352E-5	
313.530946828261	1.83272E-6	8.73951E-5	8.56699E-4	5.0879E-5	
314.159265358979	1.85996E-6	8.88166E-5	8.49931E-4	5.17514E-5	
314.787583889697	1.83349E-6	8.89713E-5	9.15339E-4	4.9505E-5	
315.415902420415	1.82253E-6	8.82544E-5	9.23702E-4	4.6707E-5	
316.044220951133	1.8726E-6	8.70997E-5	9.04142E-4	4.88774E-5	
316.672539481851	1.89365E-6	8.52708E-5	9.02708E-4	4.94112E-5	
317.300858012569	1.96631E-6	8.63597E-5	8.96719E-4	4.63468E-5	
317.929176543287	1.91888E-6	8.41436E-5	8.93602E-4	4.58862E-5	
318.557495074005	1.92301E-6	8.94736E-5	9.20766E-4	4.5584E-5	
319.185813604723	2.07465E-6	8.33312E-5	9.28819E-4	4.80466E-5	
319.814132135441	2.02877E-6	8.67562E-5	9.65762E-4	4.54092E-5	
320.442450666159	2.02518E-6	8.77441E-5	9.75084E-4	4.87848E-5	
321.070769196877	2.04459E-6	8.75283E-5	9.74059E-4	4.53324E-5	
321.699087727595	2.02204E-6	8.82388E-5	9.79881E-4	4.45954E-5	
322.327406258313	1.97009E-6	8.46226E-5	0.0010017	4.50344E-5	
322.955724789031	2.04472E-6	8.87556E-5	9.87857E-4	4.49208E-5	
323.584043319749	2.08407E-6	8.3385E-5	9.45819E-4	4.62598E-5	
324.212361850467	2.03367E-6	8.53482E-5	9.9759E-4	4.19456E-5	
324.840680381185	2.19581E-6	8.44869E-5	9.75908E-4	4.33746E-5	
325.468998911903	2.08734E-6	8.64679E-5	9.76339E-4	4.66734E-5	
326.097317442621	2.14152E-6	8.847E-5	0.00100811	4.41368E-5	
326.725635973339	2.10657E-6	8.23658E-5	9.83154E-4	4.55508E-5	
327.353954504057	2.12701E-6	8.50361E-5	0.00102026	4.04848E-5	
327.982273034774	2.10745E-6	8.81715E-5	0.00101407	4.48278E-5	
328.610591565492	2.14516E-6	8.12571E-5	0.00105923	4.31472E-5	
329.23891009621	2.14869E-6	8.16248E-5	9.65955E-4	4.40986E-5	
329.867228626928	2.14195E-6	8.54017E-5	0.00108212	4.31386E-5	
330.495547157646	2.17075E-6	8.46937E-5	0.00103659	4.22386E-5	
331.123865688364	2.20983E-6	8.50468E-5	0.00105239	4.14556E-5	
331.752184219082	2.18864E-6	8.22062E-5	0.00103456	4.129E-5	
332.3805027498	2.20114E-6	8.36643E-5	0.00102965	4.27196E-5	
333.008821280518	2.29752E-6	8.12528E-5	0.00106111	3.9491E-5	
333.637139811236	2.17252E-6	8.15949E-5	0.00104366	4.15588E-5	
334.265458341954	2.2006E-6	8.24429E-5	0.00101419	4.08846E-5	
334.893776872672	2.19088E-6	8.29204E-5	0.00102031	3.94058E-5	
335.52209540339	2.24999E-6	8.17E-5	9.96573E-4	3.90694E-5	
336.150413934108	2.2659E-6	7.95044E-5	9.86338E-4	3.76468E-5	
336.778732464826	2.25976E-6	8.35428E-5	9.97684E-4	4.04182E-5	
337.407050995544	2.24612E-6	8.11712E-5	0.00100409	3.91636E-5	
338.035369526262	2.23909E-6	7.84628E-5	0.00100157	4.26576E-5	
338.66368805698	2.32208E-6	8.4398E-5	0.00100233	3.72368E-5	
339.292006587698	2.37097E-6	8.23867E-5	0.00101642	3.7306E-5	
339.920325118416	2.35891E-6	8.02258E-5	0.00103956	3.91704E-5	
340.548643649134	2.33938E-6	8.05877E-5	9.81141E-4	3.8154E-5	
341.176962179852	2.3171E-6	8.19206E-5	9.98482E-4	3.6399E-5	
341.80528071057	2.39507E-6	7.95608E-5	9.47815E-4	4.02812E-5	
342.433599241287	2.32289E-6	8.32773E-5	9.57336E-4	3.56646E-5	
343.061917772005	2.45482E-6	8.55013E-5	9.86514E-4	3.60552E-5	
343.690236302723	2.40413E-6	8.05742E-5	9.6619E-4	3.91698E-5	
344.318554833441	2.5613E-6	8.26173E-5	9.35737E-4	3.5464E-5	
344.946873364159	2.56977E-6	8.01154E-5	9.77875E-4	3.6406E-5	
345.575191894877	2.47057E-6	7.92389E-5	9.4518E-4	3.36808E-5	
346.203510425595	2.63977E-6	8.51145E-5	9.31395E-4	3.85678E-5	
346.831828956313	2.57075E-6	8.30256E-5	9.19623E-4	3.49436E-5	
347.460147487031	2.57928E-6	8.63991E-5	9.58001E-4	3.59822E-5	
348.088466017749	2.66049E-6	8.179E-5	8.87228E-4	3.60704E-5	
348.716784548467	2.56907E-6	8.34316E-5	9.29754E-4	3.45596E-5	
349.345103079185	2.61009E-6	8.06118E-5	9.09605E-4	3.43944E-5	
349.973421609903	2.59118E-6	8.34216E-5	8.76468E-4	3.27158E-5	
350.601740140621	2.73502E-6	8.58109E-5	8.917E-4	3.36624E-5	
351.230058671339	2.69521E-6	8.48117E-5	8.53254E-4	3.39904E-5	
351.858377202057	2.65583E-6	8.51151E-5	8.74192E-4	3.4847E-5	
352.486695732775	2.67853E-6	8.40311E-5	8.90697E-4	3.27088E-5	
353.115014263493	2.78827E-6	8.86182E-5	8.72201E-4	3.4555E-5	
353.743332794211	2.7266E-6	9.18394E-5	8.61621E-4	3.19692E-5	
354.371651324929	2.74534E-6	9.28452E-5	8.27219E-4	3.35548E-5	
354.999969855647	2.76333E-6	9.54512E-5	8.264E-4	3.3156E-5	
355.628288386365	2.86539E-6	9.8881E-5	8.36256E-4	3.3474E-5	
356.256606917083	2.87037E-6	1.04006E-4	8.11166E-4	3.30482E-5	
356.884925447801	2.93693E-6	1.10391E-4	8.07096E-4	3.29328E-5	
357.513243978519	2.89761E-6	1.12214E-4	7.81887E-4	3.2425E-5	
358.141562509237	2.83751E-6	1.17512E-4	7.68317E-4	3.2964E-5	
358.769881039954	2.92628E-6	1.21386E-4	7.71989E-4	3.21006E-5	
359.398199570672	2.95946E-6	1.25978E-4	7.45956E-4	3.09992E-5	
360.02651810139	2.94084E-6	1.29164E-4	7.75848E-4	2.95772E-5	
360.654836632108	3.04014E-6	1.34304E-4	7.55517E-4	3.1358E-5	
361.283155162826	2.98113E-6	1.42126E-4	7.25711E-4	3.11436E-5	
361.911473693544	3.05908E-6	1.40827E-4	7.44467E-4	3.20634E-5	
362.539792224262	3.0245E-6	1.51159E-4	7.40156E-4	3.1243E-5	
363.16811075498	2.91996E-6	1.5285E-4	7.16754E-4	3.04804E-5	
363.796429285698	2.82552E-6	1.58726E-4	7.30475E-4	3.09302E-5	
364.424747816416	3.04958E-6	1.70601E-4	7.04659E-4	3.21868E-5	
365.053066347134	2.94413E-6	1.60979E-4	7.03351E-4	2.9332E-5	
365.681384877852	3.04022E-6	1.76704E-4	7.43529E-4	3.0884E-5	
366.30970340857	3.21384E-6	1.77679E-4	6.83477E-4	2.98116E-5	
366.938021939288	3.07994E-6	1.76648E-4	6.79382E-4	3.0033E-5	
367.566340470006	2.93154E-6	1.75063E-4	6.86374E-4	3.00992E-5	
368.194659000724	2.86066E-6	1.88177E-4	6.76421E-4	3.03834E-5	
368.822977531442	2.973E-6	1.98679E-4	6.67341E-4	3.12662E-5	
369.45129606216	2.84936E-6	1.96327E-4	6.83E-4	3.06554E-5	
370.079614592878	2.9115E-6	1.98737E-4	6.45421E-4	2.9824E-5	
370.707933123596	2.91286E-6	2.02755E-4	6.51529E-4	3.00458E-5	
371.336251654314	2.9972E-6	2.11498E-4	6.68233E-4	3.0261E-5	
371.964570185032	2.87684E-6	2.09614E-4	6.09613E-4	2.93536E-5	
372.592888715749	2.90813E-6	2.12007E-4	6.39008E-4	2.88762E-5	
373.221207246467	2.79057E-6	2.1709E-4	6.63677E-4	3.02324E-5	
373.849525777185	2.84875E-6	2.28435E-4	6.25198E-4	3.06746E-5	
374.477844307903	2.94477E-6	2.20693E-4	6.42566E-4	2.91402E-5	
375.106162838621	2.87086E-6	2.28674E-4	6.26132E-4	3.09058E-5	
375.734481369339	2.90126E-6	2.22499E-4	6.26761E-4	3.11906E-5	
376.362799900057	2.818E-6	2.33816E-4	6.19091E-4	2.97502E-5	
376.991118430775	2.82407E-6	2.33898E-4	6.27286E-4	3.08128E-5	
377.619436961493	2.80171E-6	2.27333E-4	6.06807E-4	2.77564E-5	
378.247755492211	2.6628E-6	2.3047E-4	6.22358E-4	2.9364E-5	
378.876074022929	2.75787E-6	2.32294E-4	6.02739E-4	2.96808E-5	
379.504392553647	2.85568E-6	2.31068E-4	5.97846E-4	2.9363E-5	
380.132711084365	2.76064E-6	2.32089E-4	6.03641E-4	2.90086E-5	
380.761029615083	2.85214E-6	2.32468E-4	5.79975E-4	2.96996E-5	
381.389348145801	2.91958E-6	2.36193E-4	5.84343E-4	2.92644E-5	
382.017666676519	2.85841E-6	2.37283E-4	6.13823E-4	3.02056E-5	
382.645985207237	2.94785E-6	2.36009E-4	5.99608E-4	2.96332E-5	
383.274303737955	2.87493E-6	2.289E-4	5.78997E-4	3.10644E-5	
383.902622268673	2.88928E-6	2.37575E-4	5.82621E-4	3.01486E-5	
384.530940799391	3.05789E-6	2.35691E-4	5.88135E-4	2.98532E-5	
385.159259330109	2.89784E-6	2.23748E-4	5.98395E-4	2.83876E-5	
385.787577860827	3.14035E-6	2.24714E-4	5.85949E-4	3.12098E-5	
386.415896391545	3.1101E-6	2.22421E-4	5.74698E-4	2.85704E-5	
387.044214922263	2.98627E-6	2.252E-4	5.8459E-4	3.0808E-5	
387.672533452981	3.24746E-6	2.33838E-4	5.67615E-4	2.95102E-5	
388.300851983699	3.30703E-6	2.28648E-4	5.62585E-4	3.01334E-5	
388.929170514417	3.43641E-6	2.15235E-4	5.66483E-4	3.07318E-5	
389.557489045134	3.47085E-6	2.13915E-4	5.90058E-4	2.9001E-5	
390.185807575852	3.41339E-6	2.13396E-4	5.79206E-4	3.0176E-5	
390.81412610657	3.63652E-6	2.07978E-4	5.86463E-4	3.01328E-5	
391.442444637288	3.3865E-6	2.08263E-4	5.96211E-4	3.20192E-5	
392.070763168006	3.77067E-6	2.05908E-4	6.02974E-4	3.1005E-5	
392.699081698724	3.66014E-6	2.07945E-4	5.76851E-4	2.8675E-5	
393.327400229442	3.7645E-6	2.06521E-4	6.08956E-4	2.88602E-5	
393.95571876016	3.84217E-6	1.97379E-4	5.86592E-4	2.9712E-5	
394.584037290878	3.98825E-6	1.94069E-4	6.06265E-4	2.97892E-5	
395.212355821596	3.88801E-6	1.92329E-4	5.9109E-4	3.04646E-5	
395.840674352314	3.9503E-6	1.85247E-4	5.99604E-4	2.81562E-5	
396.468992883032	3.948E-6	1.82743E-4	5.84796E-4	2.89682E-5	
397.09731141375	3.92167E-6	1.83536E-4	6.04058E-4	2.82686E-5	
397.725629944468	3.9569E-6	1.91189E-4	5.88626E-4	2.81342E-5	
398.353948475186	4.14405E-6	1.65605E-4	5.84727E-4	2.96602E-5	
398.982267005904	3.96803E-6	1.75614E-4	5.7763E-4	2.97194E-5	
399.610585536622	4.05826E-6	1.75843E-4	6.01167E-4	2.964E-5	
400.23890406734	4.08941E-6	1.6426E-4	6.17775E-4	2.8804E-5	
400.867222598058	3.98021E-6	1.61171E-4	5.80637E-4	2.84922E-5	
401.495541128776	4.15465E-6	1.5655E-4	6.00978E-4	2.72664E-5	
402.123859659494	4.06381E-6	1.56543E-4	6.24318E-4	2.87834E-5	
402.752178190212	3.97053E-6	1.533E-4	6.12149E-4	2.93798E-5	
403.38049672093	4.03755E-6	1.49969E-4	5.97496E-4	2.81324E-5	
404.008815251648	3.9054E-6	1.4602E-4	6.36385E-4	2.9075E-5	
404.637133782365	3.97996E-6	1.46204E-4	6.17448E-4	2.7956E-5	
405.265452313083	3.78794E-6	1.37972E-4	6.22086E-4	2.85042E-5	
405.893770843801	3.73928E-6	1.37399E-4	6.24292E-4	2.79844E-5	
406.522089374519	3.82077E-6	1.33467E-4	6.05373E-4	2.89006E-5	
407.150407905237	3.63654E-6	1.28351E-4	5.90245E-4	2.88344E-5	
407.778726435955	3.72769E-6	1.28348E-4	6.32152E-4	2.64654E-5	
408.407044966673	3.59077E-6	1.25828E-4	6.10478E-4	2.80828E-5	
409.035363497391	3.54025E-6	1.28385E-4	6.09302E-4	2.8596E-5	
409.663682028109	3.47453E-6	1.23653E-4	6.12301E-4	2.81196E-5	
410.292000558827	3.47993E-6	1.12876E-4	6.01844E-4	2.76772E-5	
410.920319089545	3.4111E-6	1.14704E-4	6.098E-4	2.76608E-5	
411.548637620263	3.22822E-6	1.09708E-4	6.3991E-4	2.77634E-5	
412.176956150981	3.11628E-6	1.07556E-4	6.22048E-4	2.8459E-5	
412.805274681699	3.09597E-6	1.04492E-4	6.31772E-4	2.7227E-5	
413.433593212417	2.96806E-6	1.0209E-4	6.43871E-4	2.70292E-5	
414.061911743135	3.11421E-6	9.98751E-5	6.23601E-4	2.68654E-5	
414.690230273853	2.9326E-6	1.01386E-4	6.54625E-4	2.78208E-5	
415.318548804571	2.81834E-6	9.38479E-5	6.44244E-4	2.83192E-5	
415.946867335289	2.72921E-6	9.45134E-5	6.40128E-4	2.63932E-5	
416.575185866007	2.72557E-6	9.60221E-5	6.36455E-4	2.72E-5	
417.203504396725	2.71245E-6	8.68059E-5	6.30032E-4	2.62682E-5	
417.831822927443	2.57454E-6	8.98691E-5	6.00375E-4	2.62146E-5	
418.460141458161	2.5106E-6	8.90291E-5	6.05223E-4	2.6043E-5	
419.088459988878	2.50414E-6	8.66047E-5	6.38721E-4	2.63348E-5	
419.716778519597	2.53819E-6	8.26744E-5	6.24428E-4	2.72194E-5	
420.345097050314	2.37112E-6	8.26455E-5	6.56208E-4	2.54562E-5	
420.973415581032	2.37242E-6	8.39461E-5	6.23157E-4	2.69502E-5	
421.60173411175	2.30565E-6	8.22939E-5	6.10918E-4	2.549E-5	
422.230052642468	2.3817E-6	7.84367E-5	6.53258E-4	2.55416E-5	
422.858371173186	2.31606E-6	7.6255E-5	6.53366E-4	2.6151E-5	
423.486689703904	2.35012E-6	7.50827E-5	6.74935E-4	2.4422E-5	
424.115008234622	2.194E-6	7.44174E-5	6.46852E-4	2.39632E-5	
424.74332676534	2.26491E-6	7.75016E-5	6.42361E-4	2.53704E-5	
425.371645296058	2.27076E-6	7.56584E-5	6.31832E-4	2.5317E-5	
425.999963826776	2.24427E-6	7.29027E-5	6.38928E-4	2.55468E-5	
426.628282357494	2.29023E-6	7.16613E-5	6.45389E-4	2.28584E-5	
427.256600888212	2.37971E-6	7.58423E-5	0.382826	2.3886E-5	
427.88491941893	2.42841E-6	7.34038E-5	0.38542	2.32552E-5	
428.513237949648	2.5329E-6	6.88043E-5	0.358925	2.38222E-5	
429.141556480366	2.89128E-6	7.06243E-5	0.386948	2.36438E-5	
429.769875011084	3.06324E-6	7.22556E-5	0.387946	2.34632E-5	
430.398193541802	3.24303E-6	6.8221E-5	0.391778	2.4454E-5	
431.02651207252	3.51126E-6	7.13381E-5	0.388852	2.43198E-5	
431.654830603238	3.69553E-6	7.017E-5	0.401702	2.23168E-5	
432.283149133956	3.85128E-6	6.97874E-5	0.399491	2.33292E-5	
432.911467664674	4.16545E-6	6.91802E-5	0.39823	2.33496E-5	
433.539786195392	4.64193E-6	6.79216E-5	0.419133	2.26838E-5	
434.16810472611	4.5575E-6	6.98085E-5	0.407863	2.22896E-5	
434.796423256827	4.67474E-6	6.68436E-5	0.406938	2.11636E-5	
435.424741787545	4.76504E-6	6.59327E-5	0.413424	2.17968E-5	
436.053060318263	5.22671E-6	6.36964E-5	0.415867	2.12662E-5	
436.681378848981	5.05689E-6	6.73171E-5	0.409599	2.05754E-5	
437.309697379699	5.12559E-6	6.4499E-5	0.423862	2.1747E-5	
437.938015910417	5.14822E-6	6.28589E-5	0.432701	2.02868E-5	
438.566334441135	5.5491E-6	6.53667E-5	0.410194	2.04346E-5	
439.194652971853	5.29196E-6	6.7445E-5	0.433494	1.967958E-5	
439.822971502571	5.26706E-6	6.50025E-5	0.438363	1.944744E-5	
440.451290033289	5.32805E-6	6.61156E-5	0.439169	2.00574E-5	
441.079608564007	4.98601E-6	6.74702E-5	0.430264	1.811382E-5	
441.707927094725	5.3315E-6	6.37701E-5	0.44187	2.009E-5	
442.336245625443	4.99063E-6	6.34557E-5	0.44267	1.732186E-5	
442.964564156161	4.82044E-6	6.41289E-5	0.45148	1.88665E-5	
443.592882686879	4.79308E-6	6.52629E-5	0.449087	1.845748E-5	
444.221201217597	4.87439E-6	6.40314E-5	0.417803	1.743492E-5	
444.849519748315	4.57057E-6	6.57152E-5	0.447672	1.693412E-5	
445.477838279033	4.48408E-6	6.80518E-5	0.443673	1.657468E-5	
446.106156809751	4.25433E-6	6.415E-5	0.460817	1.784856E-5	
446.734475340469	4.00406E-6	6.56636E-5	0.448719	1.706246E-5	
447.362793871187	3.96183E-6	6.78682E-5	0.45271	1.64883E-5	
447.991112401905	3.76472E-6	6.71969E-5	0.421369	1.605506E-5	
448.619430932623	3.50459E-6	6.6886E-5	0.456986	1.583012E-5	
449.247749463341	3.17361E-6	6.38169E-5	0.448978	1.555634E-5	
449.876067994059	3.17446E-6	6.61572E-5	0.451873	1.46465E-5	
450.504386524776	3.03045E-6	6.87106E-5	0.453533	1.505038E-5	
451.132705055494	2.87458E-6	6.80798E-5	0.445293	1.402914E-5	
451.761023586212	2.71179E-6	6.73287E-5	0.471755	1.430318E-5	
452.38934211693	2.55487E-6	0.456095	0.464988	1.396794E-5	
453.017660647648	2.39427E-6	0.4507	0.458745	1.442974E-5	
453.645979178366	2.24597E-6	0.427332	0.436137	1.323272E-5	
454.274297709084	2.10655E-6	0.440554	0.449754	1.343858E-5	
454.902616239802	1.93609E-6	0.463071	0.472418	1.273778E-5	
455.53093477052	1.95071E-6	0.440347	0.448076	1.318254E-5	
456.159253301238	1.70727E-6	0.460739	0.471368	1.26678E-5	
456.787571831956	1.67611E-6	0.450472	0.460391	1.275088E-5	
457.415890362674	1.54705E-6	0.467734	0.476671	1.2297E-5	
458.044208893392	1.428E-6	0.458017	0.468356	1.218284E-5	
458.67252742411	1.35663E-6	0.454763	0.465698	1.102E-5	
459.300845954828	1.26822E-6	0.467628	0.47716	1.14784E-5	
459.929164485546	1.19833E-6	0.468829	0.479123	1.104444E-5	
460.557483016264	1.13733E-6	0.462687	0.473703	1.0592E-5	
461.185801546982	1.07093E-6	0.482372	0.491398	1.037586E-5	
461.8141200777	1.07189E-6	0.457369	0.467911	1.027994E-5	
462.442438608418	1.00907E-6	0.448842	0.460194	9.82304E-6	
463.070757139136	1.0302E-6	0.466208	0.476256	9.54154E-6	
463.699075669854	9.99999E-7	0.461265	0.472392	9.14892E-6	
464.327394200572	9.59056E-7	0.460055	0.470942	1.019268E-5	
464.955712731289	8.96824E-7	0.462681	0.474171	8.96856E-6	
465.584031262007	9.25051E-7	0.473259	0.484286	8.58534E-6	
466.212349792725	9.23061E-7	0.477652	0.490328	8.48764E-6	
466.840668323443	9.13226E-7	0.455722	0.468188	8.22988E-6	
467.468986854161	8.65822E-7	0.46283	0.474328	7.9218E-6	
468.097305384879	9.17153E-7	0.470641	0.483846	7.78444E-6	
468.725623915597	8.94731E-7	0.488066	0.501456	7.43448E-6	
469.353942446315	9.41518E-7	0.491659	0.504253	7.19832E-6	
469.982260977033	9.46811E-7	0.462616	0.474232	7.40554E-6	
470.610579507751	9.61139E-7	0.471601	0.485751	6.90576E-6	
471.238898038469	1.00213E-6	0.474178	0.486961	7.09528E-6	
471.867216569187	1.02617E-6	0.476387	0.489893	6.37842E-6	
472.495535099905	1.08658E-6	0.482442	0.496037	5.914E-6	
473.123853630623	1.11884E-6	0.474587	0.487859	5.5893E-6	
473.752172161341	1.20635E-6	0.470929	0.484406	5.61666E-6	
474.380490692059	1.26652E-6	0.476622	0.490038	5.54336E-6	
475.008809222777	1.31963E-6	0.466113	0.479185	5.11568E-6	
475.637127753495	1.43292E-6	0.466356	0.479535	4.92036E-6	
476.265446284213	1.61635E-6	0.467003	0.479697	4.6677E-6	
476.893764814931	1.69248E-6	0.470693	0.484469	4.4397E-6	
477.522083345649	0.465555	0.472021	0.485651	4.59994E-6	
478.150401876367	0.466427	0.472732	0.486949	4.30716E-6	
478.778720407085	0.467576	0.474207	0.488177	4.02844E-6	
479.407038937803	0.474304	0.481496	0.495899	3.80188E-6	
480.03535746852	0.464737	0.471606	0.486268	3.78558E-6	
480.663675999238	0.48541	0.492217	0.507713	3.41282E-6	
481.291994529956	0.475481	0.482394	0.496673	3.20166E-6	
481.920313060674	0.466977	0.473981	0.488602	3.03092E-6	
482.548631591392	0.462531	0.469431	0.48245	2.88256E-6	
483.17695012211	0.473532	0.48069	0.495677	2.7662E-6	
483.805268652828	0.454729	0.461576	0.476315	2.5796E-6	
484.433587183546	0.479781	0.487354	0.504172	2.26046E-6	
485.061905714264	0.49339	0.501203	0.517697	2.1021E-6	
485.690224244982	0.466867	0.473788	0.489157	2.09388E-6	
486.3185427757	0.470138	0.477173	0.492267	1.953006E-6	
486.946861306418	0.458239	0.465237	0.480371	1.722598E-6	
487.575179837136	0.480464	0.487642	0.503519	1.61183E-6	
488.203498367854	0.476243	0.483202	0.498685	1.529076E-6	
488.831816898572	0.46682	0.473914	0.489487	1.361478E-6	
489.46013542929	0.449923	0.456877	0.472817	1.253308E-6	
490.088453960008	0.488923	0.496555	0.512089	1.176678E-6	
490.716772490726	0.470135	0.477334	0.494119	1.087588E-6	
491.345091021444	0.478844	0.48621	0.503513	9.221E-7	
491.973409552162	0.470183	0.477694	0.493661	8.47918E-7	
492.60172808288	0.485939	0.493988	0.511731	7.44802E-7	
493.230046613598	0.475552	0.483454	0.500528	6.59392E-7	
493.858365144316	0.473643	0.481349	0.499646	5.84686E-7	
494.486683675034	0.475542	0.483196	0.500053	4.77764E-7	
495.115002205751	0.469187	0.476993	0.493884	4.14948E-7	
495.74332073647	0.477437	0.485812	0.504365	3.44874E-7	
496.371639267187	0.482816	0.490982	0.509663	3.08102E-7	
496.999957797905	0.466989	0.475576	0.493341	2.2213E-7	
497.628276328623	0.493077	0.502584	0.523314	1.969998E-7	
498.256594859341	0.503497	0.513521	0.533808	1.34131E-7	
498.884913390059	0.503084	0.513191	0.534314	9.9717E-8	
499.513231920777	0.515956	0.527151	0.549429	7.0871E-8	
500.141550451495	0.505845	0.515159	0.532449	4.61832E-8	
500.769868982213	0.446431	0.452069	0.463081	2.58688E-8	
501.398187512931	0.267316	0.268797	0.272944	1.13408E-8	
502.026506043649	0.0841695	0.0843876	0.0847214	2.79242E-9	
				4.4753E-33	
				2.79242E-9	
				1.13408E-8	
				2.58688E-8	
				4.61832E-8	
				7.0871E-8	
				9.9717E-8	
				1.34131E-7	
				1.969998E-7	
				2.2213E-7	
				3.08102E-7	
				3.44874E-7	
				4.14948E-7	
				4.77764E-7	
				5.84686E-7	
				6.59392E-7	
				7.44802E-7	
				8.47918E-7	
				9.221E-7	
				1.087588E-6	
				1.176678E-6	
				1.253308E-6	
				1.361478E-6	
				1.529076E-6	
				1.61183E-6	
				1.722598E-6	
				1.953006E-6	
				2.09388E-6	
				2.1021E-6	
				2.26046E-6	
				2.5796E-6	
				2.7662E-6	
				2.88256E-6	
				3.03092E-6	
				3.20166E-6	
				3.41282E-6	
				3.78558E-6	
				3.80188E-6	
				4.02844E-6	
				4.30716E-6	
				4.59994E-6	
				4.4397E-6	
				4.6677E-6	
				4.92036E-6	
				5.11568E-6	
				5.54336E-6	
				5.61666E-6	
				5.5893E-6	
				5.914E-6	
				6.37842E-6	
				7.09528E-6	
				6.90576E-6	
				7.40554E-6	
				7.19832E-6	
				7.43448E-6	
				7.78444E-6	
				7.9218E-6	
				8.22988E-6	
				8.48764E-6	
				8.58534E-6	
				8.96856E-6	
				1.019268E-5	
				9.14892E-6	
				9.54154E-6	
				9.82304E-6	
				1.027994E-5	
				1.037586E-5	
				1.0592E-5	
				1.104444E-5	
				1.14784E-5	
				1.102E-5	
				1.218284E-5	
				1.2297E-5	
				1.275088E-5	
				1.26678E-5	
				1.318254E-5	
				1.273778E-5	
				1.343858E-5	
				1.323272E-5	
				1.442974E-5	
				1.396794E-5	
				1.430318E-5	
				1.402914E-5	
				1.505038E-5	
				1.46465E-5	
				1.555634E-5	
				1.583012E-5	
				1.605506E-5	
				1.64883E-5	
				1.706246E-5	
				1.784856E-5	
				1.657468E-5	
				1.693412E-5	
				1.743492E-5	
				1.845748E-5	
				1.88665E-5	
				1.732186E-5	
				2.009E-5	
				1.811382E-5	
				2.00574E-5	
				1.944744E-5	
				1.967958E-5	
				2.04346E-5	
				2.02868E-5	
				2.1747E-5	
				2.05754E-5	
				2.12662E-5	
				2.17968E-5	
				2.11636E-5	
				2.22896E-5	
				2.26838E-5	
				2.33496E-5	
				2.33292E-5	
				2.23168E-5	
				2.43198E-5	
				2.4454E-5	
				2.34632E-5	
				2.36438E-5	
				2.38222E-5	
				2.32552E-5	
				2.3886E-5	
				2.28584E-5	
				2.55468E-5	
				2.5317E-5	
				2.53704E-5	
				2.39632E-5	
				2.4422E-5	
				2.6151E-5	
				2.55416E-5	
				2.549E-5	
				2.69502E-5	
				2.54562E-5	
				2.72194E-5	
				2.63348E-5	
				2.6043E-5	
				2.62146E-5	
				2.62682E-5	
				2.72E-5	
				2.63932E-5	
				2.83192E-5	
				2.78208E-5	
				2.68654E-5	
				2.70292E-5	
				2.7227E-5	
				2.8459E-5	
				2.77634E-5	
				2.76608E-5	
				2.76772E-5	
				2.81196E-5	
				2.8596E-5	
				2.80828E-5	
				2.64654E-5	
				2.88344E-5	
				2.89006E-5	
				2.79844E-5	
				2.85042E-5	
				2.7956E-5	
				2.9075E-5	
				2.81324E-5	
				2.93798E-5	
				2.87834E-5	
				2.72664E-5	
				2.84922E-5	
				2.8804E-5	
				2.964E-5	
				2.97194E-5	
				2.96602E-5	
				2.81342E-5	
				2.82686E-5	
				2.89682E-5	
				2.81562E-5	
				3.04646E-5	
				2.97892E-5	
				2.9712E-5	
				2.88602E-5	
				2.8675E-5	
				3.1005E-5	
				3.20192E-5	
				3.01328E-5	
				3.0176E-5	
				2.9001E-5	
				3.07318E-5	
				3.01334E-5	
				2.95102E-5	
				3.0808E-5	
				2.85704E-5	
				3.12098E-5	
				2.83876E-5	
				2.98532E-5	
				3.01486E-5	
				3.10644E-5	
				2.96332E-5	
				3.02056E-5	
				2.92644E-5	
				2.96996E-5	
				2.90086E-5	
				2.9363E-5	
				2.96808E-5	
				2.9364E-5	
				2.77564E-5	
				3.08128E-5	
				2.97502E-5	
				3.11906E-5	
				3.09058E-5	
				2.91402E-5	
				3.06746E-5	
				3.02324E-5	
				2.88762E-5	
				2.93536E-5	
				3.0261E-5	
				3.00458E-5	
				2.9824E-5	
				3.06554E-5	
				3.12662E-5	
				3.03834E-5	
				3.00992E-5	
				3.0033E-5	
				2.98116E-5	
				3.0884E-5	
				2.9332E-5	
				3.21868E-5	
				3.09302E-5	
				3.04804E-5	
				3.1243E-5	
				3.20634E-5	
				3.11436E-5	
				3.1358E-5	
				2.95772E-5	
				3.09992E-5	
				3.21006E-5	
				3.2964E-5	
				3.2425E-5	
				3.29328E-5	
				3.30482E-5	
				3.3474E-5	
				3.3156E-5	
				3.35548E-5	
				3.19692E-5	
				3.4555E-5	
				3.27088E-5	
				3.4847E-5	
				3.39904E-5	
				3.36624E-5	
				3.27158E-5	
				3.43944E-5	
				3.45596E-5	
				3.60704E-5	
				3.59822E-5	
				3.49436E-5	
				3.85678E-5	
				3.36808E-5	
				3.6406E-5	
				3.5464E-5	
				3.91698E-5	
				3.60552E-5	
				3.56646E-5	
				4.02812E-5	
				3.6399E-5	
				3.8154E-5	
				3.91704E-5	
				3.7306E-5	
				3.72368E-5	
				4.26576E-5	
				3.91636E-5	
				4.04182E-5	
				3.76468E-5	
				3.90694E-5	
				3.94058E-5	
				4.08846E-5	
				4.15588E-5	
				3.9491E-5	
				4.27196E-5	
				4.129E-5	
				4.14556E-5	
				4.22386E-5	
				4.31386E-5	
				4.40986E-5	
				4.31472E-5	
				4.48278E-5	
				4.04848E-5	
				4.55508E-5	
				4.41368E-5	
				4.66734E-5	
				4.33746E-5	
				4.19456E-5	
				4.62598E-5	
				4.49208E-5	
				4.50344E-5	
				4.45954E-5	
				4.53324E-5	
				4.87848E-5	
				4.54092E-5	
				4.80466E-5	
				4.5584E-5	
				4.58862E-5	
				4.63468E-5	
				4.94112E-5	
				4.88774E-5	
				4.6707E-5	
				4.9505E-5	
				5.17514E-5	
				5.0879E-5	
				4.81352E-5	
				5.185E-5	
				5.18922E-5	
				5.03374E-5	
				5.2873E-5	
				4.8762E-5	
				5.1779E-5	
				5.39724E-5	
				5.44982E-5	
				5.19326E-5	
				5.26226E-5	
				5.09096E-5	
				5.13288E-5	
				5.2338E-5	
				4.89768E-5	
				5.24296E-5	
				5.41322E-5	
				5.0959E-5	
				5.27512E-5	
				4.99144E-5	
				5.02794E-5	
				5.50636E-5	
				5.22856E-5	
				5.2398E-5	
				5.2482E-5	
				4.8758E-5	
				5.18938E-5	
				5.24638E-5	
				5.39538E-5	
				5.45524E-5	
				5.38186E-5	
				5.47818E-5	
				4.98126E-5	
				5.20682E-5	
				5.3137E-5	
				5.41778E-5	
				5.33208E-5	
				5.0528E-5	
				5.01326E-5	
				5.06656E-5	
				5.0786E-5	
				5.12398E-5	
				5.12794E-5	
				4.98426E-5	
				5.17252E-5	
				5.1064E-5	
				4.8623E-5	
				4.84302E-5	
				5.0712E-5	
				4.85464E-5	
				4.92028E-5	
				4.87964E-5	
				5.2301E-5	
				4.89824E-5	
				4.98142E-5	
				5.22186E-5	
				4.96816E-5	
				4.74032E-5	
				4.73964E-5	
				5.02294E-5	
				4.87536E-5	
				4.93782E-5	
				4.6425E-5	
				4.45616E-5	
				4.85662E-5	
				4.44512E-5	
				4.34176E-5	
				4.73678E-5	
				4.64212E-5	
				4.6968E-5	
				4.56254E-5	
				4.79926E-5	
				4.98872E-5	
				4.21308E-5	
				4.53586E-5	
				4.5899E-5	
				4.45186E-5	
				4.35994E-5	
				4.37786E-5	
				4.70448E-5	
				4.3308E-5	
				4.36864E-5	
				4.33514E-5	
				4.4039E-5	
				4.27336E-5	
				4.39668E-5	
				4.32598E-5	
				4.37704E-5	
				4.4242E-5	
				4.27206E-5	
				4.24664E-5	
				4.24298E-5	
				4.18686E-5	
				4.21732E-5	
				4.25984E-5	
				4.05176E-5	
				4.10944E-5	
				4.12456E-5	
				3.93944E-5	
				4.13556E-5	
				4.11902E-5	
				4.04804E-5	
				4.09808E-5	
				3.97534E-5	
				3.97914E-5	
				4.17586E-5	
				3.94842E-5	
				4.07112E-5	
				3.98358E-5	
				4.00114E-5	
				4.1642E-5	
				4.11078E-5	
				4.2365E-5	
				4.33774E-5	
				4.09004E-5	
				3.98648E-5	
				3.971E-5	
				4.05278E-5	
				4.17948E-5	
				4.09618E-5	
				4.04936E-5	
				4.29646E-5	
				4.00074E-5	
				4.15818E-5	
				4.05532E-5	
				4.20064E-5	
				4.00398E-5	
				4.26796E-5	
				4.0822E-5	
				4.24256E-5	
				4.05712E-5	
				4.2769E-5	
				4.1605E-5	
				4.27582E-5	
				4.1908E-5	
				4.1848E-5	
				4.23204E-5	
				4.25876E-5	
				3.8953E-5	
				4.30092E-5	
				4.46524E-5	
				4.45302E-5	
				4.4388E-5	
				4.55188E-5	
				4.62694E-5	
				4.62288E-5	
				4.63396E-5	
				4.91154E-5	
				5.08994E-5	
				5.02422E-5	
				5.14036E-5	
				5.26342E-5	
				5.04548E-5	
				5.69928E-5	
				5.76248E-5	
				5.75594E-5	
				5.51976E-5	
				6.17566E-5	
				6.095E-5	
				6.45684E-5	
				6.4527E-5	
				6.83234E-5	
				6.85872E-5	
				6.85332E-5	
				7.14306E-5	
				7.35352E-5	
				7.24292E-5	
				7.67908E-5	
				7.20776E-5	
				7.77734E-5	
				8.2121E-5	
				8.54472E-5	
				8.12012E-5	
				8.41176E-5	
				8.80604E-5	
				8.00554E-5	
				8.79478E-5	
				8.49474E-5	
				8.13408E-5	
				9.07166E-5	
				9.2363E-5	
				9.28908E-5	
				9.1191E-5	
				9.38922E-5	
				9.0836E-5	
				9.61336E-5	
				9.70762E-5	
				1.003044E-4	
				9.47798E-5	
				1.032424E-4	
				9.69622E-5	
				1.007682E-4	
				9.62606E-5	
				1.04105E-4	
				1.017918E-4	
				1.002968E-4	
				1.067328E-4	
				1.063108E-4	
				1.087522E-4	
				1.113412E-4	
				1.112168E-4	
				1.08635E-4	
				1.037822E-4	
				1.099786E-4	
				1.11157E-4	
				1.08535E-4	
				1.085626E-4	
				1.05911E-4	
				1.111374E-4	
				1.078876E-4	
				1.11875E-4	
				1.086414E-4	
				1.078976E-4	
				1.063396E-4	
				1.025318E-4	
				1.143378E-4	
				1.106544E-4	
				9.98812E-5	
				1.15586E-4	
				1.079008E-4	
				1.09317E-4	
				1.044694E-4	
				1.048808E-4	
				1.062358E-4	
				1.009254E-4	
				1.029556E-4	
				1.062176E-4	
				1.044972E-4	
				1.047868E-4	
				9.87724E-5	
				9.95746E-5	
				1.090876E-4	
				9.87364E-5	
				1.009834E-4	
				9.84654E-5	
				9.39478E-5	
				1.061846E-4	
				9.59548E-5	
				9.55654E-5	
				9.44886E-5	
				9.8395E-5	
				9.1287E-5	
				9.18708E-5	
				9.1238E-5	
				9.21816E-5	
				9.42376E-5	
				8.42138E-5	
				8.39748E-5	
				8.66516E-5	
				8.69236E-5	
				8.98388E-5	
				8.20716E-5	
				8.23176E-5	
				7.93572E-5	
				7.79186E-5	
				7.9145E-5	
				7.79736E-5	
				7.3287E-5	
				7.9487E-5	
				7.2852E-5	
				7.65688E-5	
				7.37508E-5	
				7.25508E-5	
				6.98052E-5	
				6.86494E-5	
				6.94992E-5	
				6.82644E-5	
				7.07192E-5	
				6.60048E-5	
				6.71126E-5	
				6.46998E-5	
				6.22596E-5	
				6.20662E-5	
				6.33112E-5	
				6.00452E-5	
				5.83434E-5	
				6.12358E-5	
				5.27336E-5	
				5.77328E-5	
				5.68034E-5	
				5.54942E-5	
				5.24202E-5	
				5.49068E-5	
				5.33128E-5	
				5.56838E-5	
				5.07306E-5	
				5.01594E-5	
				5.08422E-5	
				5.02604E-5	
				5.0239E-5	
				4.67426E-5	
				4.8569E-5	
				4.82188E-5	
				5.00372E-5	
				4.83502E-5	
				4.7803E-5	
				4.51802E-5	
				4.60714E-5	
				4.46666E-5	
				4.31586E-5	
				4.45348E-5	
				4.63642E-5	
				4.16524E-5	
				4.21722E-5	
				4.48374E-5	
				4.38506E-5	
				4.10548E-5	
				4.12662E-5	
				4.07856E-5	
				4.20792E-5	
				4.31026E-5	
				4.15264E-5	
				4.1891E-5	
				3.96422E-5	
				4.068E-5	
				4.02602E-5	
				3.99332E-5	
				4.12368E-5	
				4.0327E-5	
				4.05624E-5	
				3.9329E-5	
				4.00428E-5	
				4.0422E-5	
				4.05742E-5	
				3.96984E-5	
				3.9634E-5	
				3.6916E-5	
				4.00844E-5	
				4.0384E-5	
				3.91426E-5	
				3.8463E-5	
				3.88016E-5	
				4.00286E-5	
				4.03626E-5	
				3.98876E-5	
				3.8253E-5	
				3.90736E-5	
				3.85994E-5	
				4.02352E-5	
				3.89996E-5	
				4.1444E-5	
				4.11054E-5	
				4.0225E-5	
				4.12768E-5	
				4.03822E-5	
				4.048E-5	
				4.1013E-5	
				3.87792E-5	
				4.13286E-5	
				3.8023E-5	
				4.44458E-5	
				4.2154E-5	
				4.49336E-5	
				4.246E-5	
				4.52042E-5	
				4.19038E-5	
				4.43834E-5	
				4.46402E-5	
				4.42412E-5	
				4.69204E-5	
				4.65222E-5	
				4.7252E-5	
				4.60186E-5	
				4.89378E-5	
				4.71756E-5	
				4.8737E-5	
				4.59722E-5	
				4.6548E-5	
				4.9897E-5	
				4.88646E-5	
				5.04708E-5	
				5.33722E-5	
				5.15182E-5	
				5.29396E-5	
				5.30696E-5	
				5.47422E-5	
				5.71148E-5	
				5.62478E-5	
				0.44	
				0.480094	
				0.436626	
				0.453984	
				0.464576	
				0.453764	
				0.474268	
				0.482206	
				0.452628	
				0.428504	
				0.44273	
				0.478358	
				0.447844	
				0.463388	
				0.467558	
				0.42639	
				0.44494	
				0.459138	
				0.46112	
				0.46218	
				0.468192	
				0.461298	
				0.42994	
				0.468366	
				0.49042	
				0.470352	
				0.485758	
				0.464776	
				0.481276	
				0.467084	
				0.433766	
				0.456456	
				0.445448	
				0.48437	
				0.46927	
				0.473884	
				0.464844	
				0.478	
				0.488612	
				0.457196	
				0.479048	
				0.461918	
				0.45894	
				0.458488	
				0.488366	
				0.462428	
				0.496144	
				0.503284	
				0.48021	
				0.472692	
				0.471626	
				0.460302	
				0.471614	
				0.455056	
				0.451722	
				0.456836	
				0.457404	
				0.468998	
				0.465718	
				0.470268	
				0.490732	
				0.473656	
				0.462348	
				0.456942	
				0.472036	
				0.459648	
				0.492216	
				0.488926	
				0.472336	
				0.469184	
				0.456766	
				0.448118	
				0.464338	
				0.480318	
				0.482996	
				0.47652	
				0.487536	
				0.473894	
				0.470092	
				0.47357	
				0.48664	
				0.479948	
				0.49957	
				0.472206	
				0.50777	
				0.470858	
				0.470256	
				0.472682	
				0.520394	
				0.492826	
				0.475002	
				0.498906	
				0.482106	
				0.489508	
				0.455844	
				0.483188	
				0.474974	
				0.483164	
				0.483122	
				0.474878	
				0.476016	
				0.470236	
				0.451314	
				0.480206	
				0.464026	
				0.494904	
				0.489874	
				0.466418	
				0.462836	
				0.501042	
				0.46319	
				0.500888	
				0.483624	
				0.496742	
				0.53357	
				0.538952	
				0.521858	
				0.450438	
				0.266964	
				0.08317	


==> anc/Fig8.dat <==
k	Mathematica1-11	1-3	3-5	5-7	7-9	9-11	k		MUSIC1-11	err	1-3	err	3-5	err	5-7	err	7-9	err	9-11 err	[Results devide by factor 1000]
0	0	0	0	0	0	0		0	0	0	0	0	0	0	0	0	0	0	0	0	
0.5	430.729483077006	314.684250764951	65.4261945102872	28.3457006617316	15.7112734327446	6.74185477770242		0.628318530717959	668.27216	10.5844140417881	491.13312	16.1086476015835	99.04928	2.30730732066623	45.115872	2.03458970220534	24.900576	0.632649712621449	10.297968	0.488129696207882	
1	1499.18818047076	1053.83941225299	246.510567486506	110.40917218204	62.1999675315364	26.9068027300741		1.25663706143592	2175.728	45.2428041571254	1478.5984	38.1775898243983	367.64816	10.2918597021141	170.97376	6.24157088944764	98.38832	2.45520544802263	41.984576	0.576270023929753	
1.5	2700.16885084873	1764.1342835087	501.90114046862	237.640054083299	137.562649744258	60.3137444940439		1.88495559215388	3468.4016	86.5334858468094	2080.16	51.1126420369754	706.83056	10.1223981253455	359.42544	13.9825054281413	212.80992	6.45890644861807	95.89952	4.45361715822094	
2	3592.26446952363	2076.67649735764	775.375259785961	396.968195117237	238.731540876307	106.663336106955		2.51327412287183	3988.3616	88.672107253634	1901.8944	67.8428314031776	1010.2336	29.1687215489469	579.93632	10.121438389478	365.8056	11.1933651347573	164.87072	0.880963036682008	
2.5	4027.10637554362	1919.88375080565	1010.50663290819	572.392277875879	361.624978910486	165.541683350823		3.14159265358979	4081.3008	95.4047391024157	1320.1312	61.4763771476492	1166.912	45.0512358986965	795.616	7.78427228711847	540.9744	20.016375528052	258.2064	6.16889625135648	
3	4119.43145650729	1474.00932463543	1164.14728077391	746.871309460021	501.3456144147	236.425438259891		3.76991118430775	4013.7728	109.618511225066	769.48448	8.6381100636656	1176.1104	47.5308658957524	1017.744	7.17564770595652	739.6216	15.6618832379762	359.37408	14.7566095032701	
3.5	4064.01943485565	977.437844977364	1214.91488843943	904.253909828971	652.414885350947	318.688223530406		4.39822971502571	3991.328	79.6975024953727	364.70544	12.9282329607723	1077.9264	40.242316195766	1093.6272	14.7193625948952	928.6656	31.1400867821527	493.4784	19.8615582470259	
4	3990.54992901381	577.886264952296	1164.86978875594	1030.98681634665	809.030395128045	411.60829181783		5.02654824574367	3955.7888	69.5317080129634	148.36272	5.32317618269394	862.2688	30.9947270870386	1173.7472	33.4997258973861	1118.2352	9.8923511462139	615.70832	30.7107476514656	
4.5	3938.68672797448	310.490108832789	1034.94179040587	1117.39041777473	965.331767159019	514.377308678152		5.65486677646163	3856.0368	79.3454891168994	50.016512	0.721664794430212	612.668	10.4791455224174	1151.0592	30.8401227494314	1296.4624	41.8343649742649	796.96608	21.9835790760285	
5	3903.75288674624	150.895579996189	856.511019013674	1158.36567621728	1115.6604262046	626.110132766815		6.28318530717959	3863.0208	73.5469344786036	12.644864	0.380967876441045	398.7576	14.5836041855229	1077.488	22.3220508018417	1443.808	17.1466092274828	908.4624	25.54040463266	
5.5	3877.01139231608	64.307371076538	662.275199656452	1153.48906928998	1254.79954928773	745.85545258168		6.91150383789755	3841.2	22.2808782591714	2.7561584	0.102462331091968	227.54416	6.08753092542454	952.6032	27.2828260119805	1538.5072	29.0708104324596	1081.7584	33.2868216085585	
6	3855.79297029202	23.0278085278152	479.079126930351	1106.54357454171	1378.18206218524	872.607127484107		7.53982236861551	3775.192	68.9986395228196	1.2521632	0.0389996035261899	121.90224	2.62565578246654	810.50112	17.1836458957929	1630.584	22.803535164531	1311.0848	24.5986826313932	
6.5	3839.43143849983	6.89800599906372	324.141805324394	1024.60953242394	1482.05689713831	1005.3160720538		8.16814089933346	3792.4464	69.1709146737269	0.9459264	0.00814452925588703	56.024256	1.56541693196413	639.1672	18.4116157248624	1670.04	43.1472922904788	1454.392	50.5430468412817	
7	3826.7464641808	2.18232833834143	204.709698878228	916.888009283971	1563.60659824953	1142.90251557004		8.79645943005142	3758.2896	58.8882315985122	0.49988608	0.0194953062543783	20.804784	0.381359426892792	481.94832	14.6643663303942	1685.976	47.3164103456717	1655.7392	27.285911734813	
7.5	3816.60029636341	1.23420874046698	120.133665753474	793.445897773736	1621.01253129018	1284.26846482897		9.42477796076938	3802.0736	36.3428181185774	0.18783328	0.00715391657988825	6.7636912	0.133342049973742	351.22176	12.9766836860579	1620.864	79.2726565721119	1826.712	87.8737925891445	
8	3808.34735728055	0.978661538049019	64.975281912607	664.057305089438	1653.46726587856	1428.31019726461		10.0530964914873	3861.9008	32.7205528559652	0.06174928	0.00228946450053282	1.857816	0.0554496649584108	234.34048	4.88612496279003	1547.9104	44.4651120407899	2061.2	90.2662938643213	
8.5	3801.58089152245	0.677564460161222	31.942369940551	537.276073522424	1661.13678558453	1573.93061234341		10.6814150222053	3769.7168	42.3577195231282	0.044633552	0.00109465404741407	0.74832592	0.0160656086505305	144.31328	2.39160107710294	1456.7824	35.819915533122	2200.864	31.4822149157269	
9	3795.95979626483	0.35959187381336	13.9710429302686	419.819400974963	1645.07803279796	1720.05127464239		11.3097335529233	3785.8752	128.922376223835	0.037888176	0.0010977499262036	0.79649248	0.0219199841503592	84.813136	4.46836142008231	1370.8736	40.2777391222497	2436.0416	47.3929474584563	
9.5	3791.2298446248	0.146314597117069	5.31006721463274	316.284045463917	1607.11956329999	1865.62398515546		11.9380520836412	3804.9392	66.0783768807921	0.020655952	5.62479916370354E-4	0.81304528	0.0140817679071912	46.32296	1.78275884000052	1229.5776	36.0515934294173	2556.7088	72.3126971091524	
10	3787.21497773748	0.0609671991963776	1.81943775178358	229.164702126392	1549.71477192814	2009.64174078498		12.5663706143592	3742.8928	134.591221776162	0.009471168	3.27781456949597E-4	0.61031552	0.0161260691165578	22.688416	0.400028868558258	1126.5936	31.0593642690896	2693.568	70.7160625600718	
10.5	3783.77821552972	0.0455534831090525	0.815019541904491	159.106863142061	1475.77803370096	2151.14888296984		13.1946891450771	3829.0928	163.644116946501	0.0082567392	2.60923338785935E-4	0.3401992	0.00650692753302202	9.661904	0.398045844193857	978.76	29.0459476003107	2788.9552	116.635559668568	
11	3780.81124966788	0.041779074591881	0.739046512206204	105.306951314666	1388.51417223023	2289.25049409675		13.8230076757951	3723.8992	85.935607632692	0.008606512	2.46328318144706E-4	0.1595896	0.00401806727668913	4.3146112	0.0832752188060772	833.9296	20.7625280926962	2967.0752	58.4498446465	
11.5	3778.23210966599	0.0303834633910307	0.818827329420486	65.9714242317431	1291.25172355016	2423.12052694059		14.4513262065131	3826.544	79.4739134055947	0.0063323392	2.40138150878198E-4	0.10713808	0.0031291994938003	3.3101744	0.0846880898166914	714.52736	11.7817026871331	3048.0256	77.2626030936053	
12	3775.97605005324	0.0169939630884184	0.77631700849956	38.7596631753131	1187.28858887981	2552.00909759272		15.079644737231	3825.7568	31.7895653823704	0.0040361552	7.15170627137327E-5	0.1302136	0.00426517195901877	4.1069728	0.0690971623382617	592.56656	21.4435502165103	3144.3888	111.893310699076	
12.5	3773.99060564859	0.00930044308643577	0.600468400179644	21.1578989654169	1079.75735711581	2675.24858952736		15.707963267949	3737.8544	40.8671954114788	0.0037813648	1.29076263050958E-4	0.1639512	0.00561680615296629	5.4554064	0.146109958746144	479.07888	10.4213099000078	3282.7296	110.738332066182	
13	3772.23407968932	0.00802885329941158	0.381700891445782	10.7565550813113	971.515826851503	2792.25838001175		16.3362817986669	3801.0224	60.4508226974622	0.0045183328	1.0610838332196E-4	0.16390176	0.00236276769234727	6.421056	0.213480126662882	408.17024	7.16138639985303	3358.1472	66.7808960946169	
13.5	3770.67258174875	0.00874655353154943	0.208147271780665	5.4263710758426	865.066023950351	2902.54827134504		16.9646003293849	3818.496	79.3131583534536	0.0039731264	1.18446577108838E-4	0.13251472	0.00533202006297801	6.7657104	0.11380107238862	327.63904	9.01889187694363	3453.6336	52.7996783020503	
14	3769.27797122898	0.00780152564452817	0.119708195206163	3.4055518925537	762.5025171223	3005.72078275346		17.5929188601028	3852.5728	73.8432914976029	0.002946864	1.01729730560933E-4	0.0934144	0.00190766378589101	6.2201584	0.166573356947622	257.38496	11.5330214656871	3470.9136	130.211137268668	
14.5	3768.02720804908	0.00546610430849422	0.106746848886388	3.3195517127168	665.489233610033	3101.47210034663		18.2212373908208	3754.6912	103.136947032574	0.0025225152	1.09484705284346E-4	0.06614896	0.00378069271663276	5.3847152	0.194392234462182	206.7968	5.98249010362742	3629.9296	129.656642116013	
15	3766.9011910423	0.00380174024080609	0.132702602921604	4.15735889025362	575.262050549835	3189.59175375131		18.8495559215388	3730.6512	79.657313356653	0.0029514864	9.46592616747037E-5	0.065671904	0.00186272775758563	4.1505808	0.142567898389504	159.09744	1.8234461790796	3576.648	66.0149444898655	
15.5	3765.88373204462	0.00364743268735334	0.160047244539193	5.22507541243655	492.653104963845	3269.96102432608		19.4778744522567	3744.088	82.1209476808445	0.0032662272	9.10062757572245E-5	0.080826624	0.00134907133498567	3.0788032	0.0498498534722019	128.58	5.17935078557149	3592.6224	109.348198251274	
16	3764.96128015107	0.0042177426082525	0.166575204002503	6.09165618606802	418.131895209831	3342.550227086		20.1061929829747	3719.7504	58.0160136238263	0.0028444112	2.62817476435644E-5	0.09983216	0.00281666295605278	2.264328	0.0605854427399849	99.29472	3.68349163050495	3703.9536	183.186319698825	
16.5	3764.1223920919	0.00433766875202408	0.148892040375132	6.53527557388286	351.857781383839	3407.41485029238		20.7345115136926	3763.944	74.8400164617834	0.0022436672	1.03976650240331E-4	0.10488032	0.00263028324558401	1.8124672	0.0540734888388017	83.7648	2.09146738917919	3663.4688	119.360112949009	
17	3763.357188117	0.00363108447270065	0.116897610621056	6.49365057985915	293.738474097304	3464.69070976938		21.3628300444106	3795.4752	54.1058842197406	0.0022099616	8.53173579337758E-5	0.09235488	0.00198197126921659	1.8136	0.0854156090653226	71.668608	1.69416820095291	3668.6992	120.503336332236	
17.5	3762.65724071806	0.00275946809820243	0.0851049029383383	6.01865276644989	243.489550253835	3514.58821220507		21.9911485751286	3780.1248	84.2225513933175	0.0025651792	4.88263901102672E-5	0.072649072	0.00336764627529674	2.0788768	0.0609518539439122	65.168832	1.59617772403953	3631.992	85.1095957927188	
18	3762.01536456114	0.00250567261638446	0.0652002255733551	5.23462214361265	200.690757081218	3557.38580754243		22.6194671058465	3718.9792	68.1919914594081	0.0026332064	5.83416479438145E-5	0.05875128	0.00184736845832119	2.5920288	0.0857341984694555	63.297632	1.50918307925844	3700.96	94.9613812873424	
18.5	3761.42526586261	0.0028596005029446	0.0618719548483949	4.30036054504489	164.835813776946	3593.42274560258		23.2477856365645	3810.0192	30.944919117684	0.0022764048	9.42911980791419E-5	0.053596656	0.00203835704617223	3.0563328	0.113158396821447	66.780912	2.21714847683235	3733.312	74.8664368058213	
19	3760.88150429902	0.00321152760217229	0.0722196221375948	3.37588181690816	135.373523317638	3623.0913402112		23.8761041672824	3779.5648	76.2846405720048	0.0019487248	5.30096433792946E-5	0.059365296	0.00152526434839342	3.3193936	0.130202960507049	69.734672	3.35196669081303	3679.4304	112.389527825328	
19.5	3760.37937030029	0.00310659189777897	0.0881232604467571	2.59583681865106	111.739096150823	3646.82874633965		24.5044226980004	3816.7408	63.0916853095555	0.0019887248	7.29616974802533E-5	0.071032176	0.00240266385790439	3.62816	0.0953691745586592	78.381264	2.1728163507485	3734.9632	34.9760675205204	
20	3759.91469790126	0.0026142093299796	0.100333838103534	2.05158800603916	93.3756681800001	3665.10853036346		25.1327412287184	3802.5872	46.192834630492	0.0022291776	4.17854372335626E-5	0.079262992	0.00198687123013043	3.518864	0.0587208343264976	85.79296	2.73323693228377	3673.7856	104.718538477196	
20.5	3759.48384508783	0.00218456636876017	0.102568661251265	1.78312363690355	79.7467901679759	3678.43214529836		25.7610597594363	0.014019184	4.18242105580009E-4	2.3386016E-6	1.16842013731363E-7	3.1766832E-5	1.05084886768745E-6	6.17792E-4	2.19897278491572E-5	0.010030688	3.57769805769017E-4	0.0067605056	1.92078654672507E-4	
21	3759.08359505442	0.00219096525039955	0.0938989571938248	1.78061237558304	70.3414060161742	3687.32025182502		26.3893782901543	0.012596592	2.98924052428038E-4	1.8762976E-6	2.34841981936792E-8	2.7387776E-5	1.0981966532821E-6	5.6353648E-4	2.15148009749568E-5	0.009149216	2.97754784478772E-4	0.0063512544	1.62418237833071E-4	
21.5	3758.71114523016	0.00252905443126734	0.078498546006574	1.9938928441996	64.6732466773361	3692.30438429475		27.0176968208722	0.01172192	2.80746416539909E-4	1.6438112E-6	2.76224028498609E-8	2.451616E-5	1.15724157408901E-6	5.1744576E-4	1.57043191551878E-5	0.008604416	3.04179659543501E-4	0.0059291968	2.18032092874421E-4	
22	3758.3639430442	0.00275882759332852	0.0631172158946378	2.34702812411085	62.2766883128288	3693.91869435559		27.6460153515902	0.010759696	1.38273669510865E-4	1.5028528E-6	4.41576334873145E-8	2.2440256E-5	9.65656204495162E-7	4.586256E-4	2.39140064932667E-5	0.0079962192	2.12516807324033E-4	0.0055752784	1.85021325681123E-4	
22.5	3758.03976403967	0.002620235139731	0.0537311984660526	2.75456297242008	62.7011424172851	3692.6921835971		28.2743338823081	0.010343664	2.14901952713325E-4	1.4177232E-6	6.48596679855825E-8	2.1021808E-5	4.22213635402743E-7	4.3574656E-4	1.60014100918638E-5	0.00790032	3.14135386405289E-4	0.0052649856	2.25503478387363E-4	
23	3757.73662931514	0.00225458728739297	0.0530506759638264	3.136384891606	65.5057356333499	3689.14135167494		28.9026524130261	0.009623376	1.46936540315879E-4	1.2971728E-6	4.09152281088593E-8	1.9003248E-5	7.8235410622045E-7	4.1053632E-4	1.09146657682222E-5	0.0073008976	2.32512418895852E-4	0.0049684496	9.14502582872242E-5	
23.5	3757.45273471059	0.00199099282589526	0.0598691555916783	3.4289194051647	70.255652036451	3683.76348089382		29.5309709437441	0.009164624	1.930766264466E-4	1.2022624E-6	6.20818830642242E-8	1.886712E-5	5.88463406508851E-7	3.8919808E-4	1.17937224467935E-5	0.0066208272	1.23824443674099E-4	0.0048922864	5.90809942773477E-5	
24	3757.18647513945	0.00204114408390178	0.0701722191117338	3.59160120158405	76.5210307257957	3677.03054156961		30.159289474462	0.00868984	2.16780272165159E-4	1.1502016E-6	4.93391175924337E-8	1.7962096E-5	4.28905533282097E-7	3.7160688E-4	1.45043396165424E-5	0.0065877504	1.36067552681747E-4	0.0045921616	9.62289924544572E-5	
24.5	3756.93644727274	0.00231793636130531	0.0791469434620242	3.60864683098113	83.8787899850046	3669.38384668509		30.78760800518	0.00832288	9.96434764548083E-5	1.1236048E-6	2.59360682293982E-8	1.7448576E-5	4.42434369008557E-7	3.630144E-4	9.5931116453422E-6	0.0063062736	1.15497562142238E-4	0.0045896144	1.28223062437301E-4	
25	3756.70136131504	0.00250740000207206	0.0830951142714119	3.48701529592114	91.9172615479282	3661.2294831723		31.4159265358979	0.008033168	1.76603587823124E-4	1.06884E-6	3.83159116817022E-8	1.641696E-5	7.66979100627912E-7	3.5641648E-4	1.66006372176492E-5	0.0061633744	1.53775663447764E-4	0.0042768032	7.79641580420132E-5	
25.5	3756.48001044956	0.00250740000207206	0.0830951142714119	3.48701529592114	91.9172615479282	3661.2294831723		32.0442450666159	0.0076486704	2.87492460562012E-5	1.02192E-6	3.7927710608472E-8	1.637272E-5	4.21488865807865E-7	3.4351776E-4	1.00110997182128E-5	0.006055528	2.08941358739719E-4	0.004155032	9.67867561187998E-5	
26	3756.27136602717	0.00231793636130531	0.0791469434620242	3.60864683098113	83.8787899850046	3669.38384668509		32.6725635973339	0.0076034896	1.8159588025283E-4	9.942192E-7	2.48360342083836E-8	1.5965248E-5	4.65628427310876E-7	3.4153184E-4	1.06998029051006E-5	0.0059168096	1.16978089216742E-4	0.004019504	1.15454036707254E-4	
26.5	3756.07449031559	0.00204114408390178	0.0701722191117338	3.59160120158405	76.5210307257957	3677.03054156961		33.3008821280518	0.0074300112	1.12215419061732E-4	9.574608E-7	2.56539217118942E-8	1.5786192E-5	4.73745162212766E-7	3.3173536E-4	1.42270563802917E-5	0.0057647008	1.45609771935815E-4	0.0038152016	1.65112231348256E-4	
27	3755.88850064539	0.00199099282589526	0.0598691555916783	3.4289194051647	70.255652036451	3683.76348089382		33.9292006587698	0.0073275232	1.61271394274372E-4	9.349072E-7	1.20211049076198E-8	1.5851568E-5	6.83221261027494E-7	3.2240288E-4	9.06770121431003E-6	0.0055999056	1.00367272498559E-4	0.0038183296	7.09901830734364E-5	
27.5	3755.71259852592	0.00225458728739297	0.0530506759638264	3.136384891606	65.5057356333499	3689.14135167494		34.5575191894877	0.0072606592	1.64513477293503E-4	8.810096E-7	1.60750454058457E-8	1.5758032E-5	4.59290773606438E-7	3.253512E-4	1.28847504904053E-5	0.0055883824	2.22456421145356E-4	0.0035484336	7.44944407912431E-5	
28	3755.54607765063	0.002620235139731	0.0537311984660526	2.75456297242008	62.7011424172851	3692.6921835971		35.1858377202057	0.0071811248	1.66636056852051E-4	8.793328E-7	2.53700860700156E-8	1.5639344E-5	4.56882473815749E-7	3.2994416E-4	1.28120577382402E-5	0.0055487568	1.41699306375155E-4	0.0033598592	1.03193904719223E-4	
28.5	3755.38826547839	0.00275882759332852	0.0631172158946378	2.34702812411085	62.2766883128288	3693.91869435559		35.8141562509236	0.0071149184	1.38110978378983E-4	8.95784E-7	3.08137792553916E-8	1.5218912E-5	2.91529311596621E-7	3.1924064E-4	1.90381035223575E-5	0.0055169056	1.06241545681527E-4	0.00331024	7.70457354043688E-5	
29	3755.23855221617	0.00252905443126734	0.078498546006574	1.9938928441996	64.6732466773361	3692.30438429475		36.4424747816416	0.007192928	1.36411042720156E-4	8.653968E-7	1.01892988571344E-8	1.4917824E-5	2.76784273541687E-7	3.2028E-4	9.55451107697302E-6	0.0054725024	7.80554507308744E-5	0.0032547952	9.27707767090479E-5	
29.5	3755.09641058117	0.00219096525039955	0.0938989571938248	1.78061237558304	70.3414060161742	3687.32025182502		37.0707933123596	0.007259392	2.57890433044733E-4	8.641392E-7	3.07940381762444E-8	1.4468272E-5	4.32221234462167E-7	3.3066032E-4	9.04366632909464E-6	0.0054226256	1.73602852455828E-4	0.0031390416	1.33323949944487E-4	
30	3754.96134415601	0.00218456636876017	0.102568661251265	1.78312363690355	79.7467901679759	3678.43214529836		37.6991118430775	0.0072441184	9.27496541707834E-5	8.703296E-7	3.22204141003805E-8	1.4494048E-5	3.42829261761595E-7	3.312656E-4	2.03640800941265E-5	0.005631576	1.4756587291105E-4	0.003037584	1.0871671268025E-4	
30.5	3754.83287337654	0.0026142093299796	0.100333838103534	2.05158800603916	93.3756681800001	3665.10853036346		38.3274303737955	0.0074807648	2.48706556896274E-4	8.648784E-7	5.57947124089729E-8	1.4138768E-5	3.39112326405279E-7	3.3324656E-4	6.40193229330019E-6	0.00545004	2.95189989044344E-4	0.0031148448	1.08095516221534E-4	
31	3754.71058523034	0.00310659189777897	0.0881232604467571	2.59583681865106	111.739096150823	3646.82874633965		38.9557489045134	0.0077900384	2.22176630591068E-4	8.474752E-7	1.87005151586795E-8	1.4158512E-5	4.68267898024196E-7	3.3727152E-4	1.15358119346668E-5	0.0056975888	1.76752505892279E-4	0.0031788352	4.90046589132095E-5	
31.5	3754.59410004791	0.00321152760217229	0.0722196221375948	3.37588181690816	135.373523317638	3623.0913402112		39.5840674352314	0.0080550592	1.29484933684195E-4	8.797472E-7	1.86810488784757E-8	1.4177568E-5	3.56743168568089E-7	3.3564944E-4	7.09912556643422E-6	0.005588248	4.07379217928457E-5	0.0031412816	8.40245303991638E-5	
32	3754.48304428529	0.0028596005029446	0.0618719548483949	4.30036054504489	164.835813776946	3593.42274560258		40.2123859659494	0.0081907728	3.18899229003772E-4	9.015008E-7	3.97960434616307E-8	1.3884048E-5	2.67460666865242E-7	3.3208784E-4	4.90457785828709E-6	0.0057017792	3.12142509023042E-4	0.003159112	1.74011930901303E-4	
32.5	3754.37708265194	0.00250567261638446	0.0652002255733551	5.23462214361265	200.690757081218	3557.38580754243		40.8407044966673	0.00857256	1.85472507935812E-4	8.887792E-7	2.99989405679601E-8	1.4081328E-5	4.48062947720519E-7	3.3296864E-4	1.67473486321865E-5	0.005704632	1.96023237561265E-4	0.0032861328	1.37059949114247E-4	
33	3754.27592206762	0.00275946809820243	0.0851049029383383	6.01865276644989	243.489550253835	3514.58821220507		41.4690230273853	0.00890512	2.22492570662483E-4	8.85928E-7	1.96893254328329E-8	1.392608E-5	7.69406062882273E-7	3.3172656E-4	5.46973562505535E-6	0.0058059664	1.40565649220569E-4	0.0034229664	1.19664412407365E-4	
33.5	3754.17927220945	0.00363108447270065	0.116897610621056	6.49365057985915	293.738474097304	3464.69070976938		42.0973415581032	0.009259696	2.43058626014385E-4	8.757216E-7	2.93759871459667E-8	1.3330288E-5	5.04844177464691E-7	3.265144E-4	2.2316882864773E-5	0.0060416768	2.14356576169709E-4	0.0035840112	1.66301608276048E-4	
34	3754.08686095169	0.00433766875202408	0.148892040375132	6.53527557388286	351.857781383839	3407.41485029238		42.7256600888212	0.009798544	1.73948225860456E-4	8.769824E-7	2.99091527930833E-8	1.3582176E-5	5.18395319114669E-7	3.1316608E-4	5.81278707953423E-6	0.0061080304	2.15259354000703E-4	0.0037412976	1.35584057753115E-4	
34.5	3753.99845401082	0.0042177426082525	0.166575204002503	6.09165618606802	418.131895209831	3342.550227086		43.3539786195392	0.010125424	1.50878880165515E-4	9.016144E-7	1.97400542248495E-8	1.366992E-5	5.22778854966419E-7	3.091776E-4	7.38921620742012E-6	0.0061238272	1.12468050090682E-4	0.0040076336	1.15024924937163E-4	
35	3753.91382711336	0.00364743268735334	0.160047244539193	5.22507541243655	492.653104963845	3269.96102432608		43.9822971502571	0.010956688	2.70386754705182E-4	8.913584E-7	3.88266924267314E-8	1.4058432E-5	4.56290716451693E-7	3.0037152E-4	1.64826252142066E-5	0.0063184432	1.45029419867832E-4	0.004435376	1.03290336895568E-4	
35.5	3753.83275433569	0.00380174024080609	0.132702602921604	4.15735889025362	575.262050549835	3189.59175375131		44.6106156809751	0.011561968	3.12936965409968E-4	9.17024E-7	3.91805943803817E-8	1.3963904E-5	2.73037148534773E-7	2.9390224E-4	1.49206653084908E-5	0.0062921728	2.30795152503687E-4	0.0047503504	1.17845835483482E-4	
36	3753.75503310287	0.00546610430849422	0.106746848886388	3.3195517127168	665.489233610033	3101.47210034663		45.238934211693	0.01215496	2.07996253812419E-4	9.209008E-7	1.54618711416181E-8	1.4298304E-5	3.99393946473904E-7	2.9368912E-4	7.75555403772033E-6	0.0062613152	3.07574147085219E-4	0.0050359296	1.47212652543183E-4	
36.5	3753.68049346594	0.00780152564452817	0.119708195206163	3.4055518925537	762.5025171223	3005.72078275346		45.867252742411	0.013275696	3.20784026534988E-4	9.113248E-7	3.99460863064206E-8	1.4383328E-5	1.7490442281429E-7	2.9533424E-4	8.24462967803892E-6	0.0064353952	2.27578118920076E-4	0.0055965872	1.66070925339747E-4	
37	3753.6089610784	0.00874655353154943	0.208147271780665	5.4263710758426	865.066023950351	2902.54827134504		46.4955712731289	0.014020592	3.54239975609756E-4	9.189472E-7	2.18620479187107E-8	1.4628976E-5	2.63362019433327E-7	2.9888752E-4	1.26133831477522E-5	0.0064560576	1.08898393655738E-4	0.0061501472	1.59483133713882E-4	
37.5	3753.54026989417	0.00802885329941158	0.381700891445782	10.7565550813113	971.515826851503	2792.25838001175		47.1238898038469	0.015173024	4.44196941547328E-4	9.071904E-7	3.44520217810218E-8	1.4468256E-5	3.96168890853384E-7	3.076208E-4	1.39184171168995E-5	0.0064772416	1.30155884188153E-4	0.0066545712	3.59173067658476E-4	
38	3753.47428281462	0.00930044308643577	0.600468400179644	21.1578989654169	1079.75735711581	2675.24858952736		47.7522083345649	0.01586784	5.60977338579731E-4	9.29272E-7	4.30134185574688E-8	1.470672E-5	5.1011696854741E-7	3.1841312E-4	8.37446833369141E-6	0.0065126352	1.068448404145E-4	0.0074588192	4.20393617062867E-4	
38.5	3753.4108616661	0.0169939630884184	0.77631700849956	38.7596631753131	1187.28858887981	2552.00909759272		48.3805268652828	0.016629904	2.07152847144325E-4	9.204944E-7	1.56095861828557E-8	1.4458272E-5	6.10507617249777E-7	3.2226656E-4	1.92587939094846E-5	0.0066252992	1.67624099231584E-4	0.0080803856	1.70310316530738E-4	
39	3753.34986562777	0.0303834633910307	0.818827329420486	65.9714242317431	1291.25172355016	2423.12052694059		49.0088453960008	0.018053824	2.02776846015515E-4	9.193552E-7	4.13968190468784E-8	1.4691744E-5	4.47689443788883E-7	3.2924992E-4	2.26049103451441E-5	0.0066719536	1.29459518602534E-4	0.008952832	3.12174098092715E-4	
39.5	3753.29117726435	0.041779074591881	0.739046512206204	105.306951314666	1388.51417223023	2289.25049409675		49.6371639267187	0.019258352	7.40313132883647E-4	9.037072E-7	1.5680572030382E-8	1.4789936E-5	5.02150391496413E-7	3.3409936E-4	1.35328203286677E-5	0.0067105056	2.46065722888825E-4	0.009589568	2.2207346964462E-4	
40	3753.23468936617	0.0455534831090525	0.815019541904491	159.106863142061	1475.77803370096	2151.14888296984		50.2654824574367	0.020300928	5.86203761434537E-4	9.164E-7	3.95224873711157E-8	1.4841344E-5	2.99907801298999E-7	3.3588672E-4	9.88334855967348E-6	0.0065773312	7.17214089320611E-5	0.01079472	5.25779071473942E-4	
40.5	3753.18028067964	0.0609671991963776	1.81943775178358	229.164702126392	1549.71477192814	2009.64174078498		50.8938009881547	0.021722208	5.49340237302895E-4	9.11904E-7	2.28415796301394E-8	1.5363056E-5	3.28225207563343E-7	3.4874624E-4	1.19448994892381E-5	0.0066711392	1.90914837776428E-4	0.012156336	3.12261313133727E-4	
41	3753.1278372574	0.146314597117069	5.31006721463274	316.284045463917	1607.11956329999	1865.62398515546		51.5221195188726	0.023246288	4.17229585144678E-4	8.95208E-7	2.87506315756715E-8	1.4913024E-5	6.23008487646839E-7	3.520792E-4	1.14835452226218E-5	0.0067587872	1.94943809635495E-4	0.013081152	3.19185872369064E-4	
41.5	3753.07727247109	0.35959187381336	13.9710429302686	419.819400974963	1645.07803279796	1720.05127464239		52.1504380495906	0.024091248	3.99058486340035E-4	8.972384E-7	1.25496051252619E-8	1.5180736E-5	5.95652503797306E-7	3.4787056E-4	8.92460525782512E-6	0.0068181408	4.62827881151514E-4	0.013892528	1.28656076109915E-4	
42	3753.02850478471	0.677564460161222	31.942369940551	537.276073522424	1661.13678558453	1573.93061234341		52.7787565803085	0.026107344	5.08709619016587E-4	8.675184E-7	2.18152280024757E-8	1.5681936E-5	3.60293735277204E-7	3.5021152E-4	1.45831203420942E-5	0.0068597264	1.85440988729029E-4	0.01602336	2.18989548609061E-4	
42.5	3752.98144746804	0.978661538049019	64.975281912607	664.057305089438	1653.46726587856	1428.31019726461		53.4070751110265	0.026875248	9.04272490967187E-4	8.455456E-7	2.24834235115562E-8	1.4900704E-5	4.10287104939942E-7	3.4910416E-4	1.2578238686239E-5	0.0068278336	2.64236110137884E-4	0.016733616	8.9809000065695E-4	
43	3752.93603629256	1.23420874046698	120.133665753474	793.445897773736	1621.01253129018	1284.26846482897		54.0353936417445	0.027982288	6.14941970855788E-4	7.9482144E-7	2.89241409948161E-8	1.4693824E-5	3.00271079659697E-7	3.4667968E-4	9.63828196474871E-6	0.0070254624	1.60700353443295E-4	0.017666736	6.60302733963749E-4	
43.5	3752.89219627843	2.18232833834143	204.709698878228	916.888009283971	1563.60659824953	1142.90251557004		54.6637121724624	0.02963544	6.22913353846263E-4	7.8564432E-7	3.96802849328479E-8	1.4745344E-5	3.69084954556536E-7	3.5416128E-4	1.34894646844121E-5	0.0071179472	2.03821434758957E-4	0.019588752	6.23290408333065E-4	
44	3752.84983600005	6.89800599906372	324.141805324394	1024.60953242394	1482.05689713831	1005.3160720538		55.2920307031804	0.031424704	7.04260468633588E-4	8.0234448E-7	4.54540515372612E-8	1.421128E-5	4.93104006878873E-7	3.579048E-4	2.44805826401252E-5	0.0070388368	2.22490915632976E-4	0.021137568	9.26418489625504E-4	
44.5	3752.80888399289	23.0278085278152	479.079126930351	1106.54357454171	1378.18206218524	872.607127484107		55.9203492338983	0.032928112	0.0013996193672281	7.6397792E-7	2.46493758824032E-8	1.4113744E-5	5.79451885560829E-7	3.5101888E-4	1.16394882306741E-5	0.007171296	1.08603835365055E-4	0.02229376	4.83816222960744E-4	
45	3752.76928986395	64.307371076538	662.275199656452	1153.48906928998	1254.79954928773	745.85545258168		56.5486677646163	0.034193184	8.96917926947613E-4	7.4161296E-7	4.24529141083154E-8	1.3907648E-5	2.81401643776293E-7	3.572504E-4	4.72165059274827E-6	0.0072169568	2.48476018229526E-4	0.024244	4.14509039708424E-4	
45.5	3752.73099857807	150.895579996189	856.511019013674	1158.36567621728	1115.6604262046	626.110132766815		57.1769862953342	0.035664256	0.00112175238251585	7.4418288E-7	3.00413292574081E-8	1.3883616E-5	2.46350919787201E-7	3.4829616E-4	9.94125331977814E-6	0.0072072432	3.49269038013964E-4	0.02744352	9.17235275379224E-4	
46	3752.69396274057	310.490108832789	1034.94179040587	1117.39041777473	965.331767159019	514.377308678152		57.8053048260522	0.036887536	8.14165462102148E-4	7.2210384E-7	1.81968616318309E-8	1.3370992E-5	3.97936415423369E-7	3.3903904E-4	1.87018137079803E-5	0.0074802608	1.50679001812462E-4	0.02650096	9.97422503856816E-4	
46.5	3752.65812901871	577.886264952296	1164.86978875594	1030.98681634665	809.030395128045	411.60829181783		58.4336233567702	0.038168896	5.4395706712938E-4	7.1339168E-7	1.90003919252209E-8	1.3099888E-5	6.44818068233204E-7	3.3350656E-4	9.20690152266223E-6	0.0074396624	2.12046601927029E-4	0.029662128	8.37378351953282E-4	
47	3752.62344713159	977.437844977364	1214.91488843943	904.253909828971	652.414885350947	318.688223530406		59.0619418874881	0.038463056	3.6638644691091E-4	7.018928E-7	2.60413306941101E-8	1.2704624E-5	4.01280013556619E-7	3.3583568E-4	6.59408682017457E-6	0.0075114768	8.35128298837968E-5	0.031512624	8.49189926270914E-4	
47.5	3752.58985218298	1474.00932463543	1164.14728077391	746.871309460021	501.3456144147	236.425438259891		59.6902604182061	0.039457632	0.00102586794877314	6.8026304E-7	1.52919802186636E-8	1.2729456E-5	2.84613643523988E-7	3.3078656E-4	5.06624239135874E-6	0.007488224	3.18005018023301E-4	0.032562384	0.00133820806083359	
48	3752.55728257337	1919.88375080565	1010.50663290819	572.392277875879	361.624978910486	165.541683350823		60.318578948924	0.040569504	4.69020683211304E-4	6.7272496E-7	1.35603125556899E-8	1.2757008E-5	3.49971942189656E-7	3.1887808E-4	2.88666947744282E-6	0.0076835776	3.79100823925245E-4	0.034456672	9.54535605789536E-4	
48.5	3752.52571749472	2076.67649735764	775.375259785961	396.968195117237	238.731540876307	106.663336106955		60.946897479642	0.04160432	0.00126833652442875	6.4808336E-7	1.79032422574236E-8	1.2476384E-5	2.50323524423894E-7	3.2012032E-4	1.00566522875159E-5	0.0073959968	2.32618556343212E-4	0.035922256	0.00136515399090359	
49	3752.49511836502	1764.1342835087	501.90114046862	237.640054083299	137.562649744258	60.3137444940439		61.57521601036	0.041347344	0.001049345143449	6.3545488E-7	1.87763807170605E-8	1.2494112E-5	3.01888941698764E-7	3.208024E-4	5.84292162535149E-6	0.0074656416	2.32113913371861E-4	0.036721984	0.00117919550799687	
49.5	3752.46543387435	1053.83941225299	246.510567486506	110.40917218204	62.1999675315364	26.9068027300741		62.2035345410779	0.043034384	0.00167396242194381	5.9515808E-7	1.96940845908613E-8	1.2060432E-5	3.57922076882664E-7	3.1268048E-4	1.36708464767914E-5	0.0073646208	2.51138372542309E-4	0.037798848	8.28366600195833E-4	
50	3752.43663772096	314.684250764951	65.4261945102872	28.3457006617316	15.7112734327446	6.74185477770242		62.8318530717959	0.042919024	0.00115194306164845	5.8693488E-7	2.72842723493224E-8	1.1813392E-5	1.15408874528781E-7	3.0642944E-4	8.1870607453469E-6	0.0076254144	4.12501233216096E-4	0.03904328	0.00111081952017418	
50.5	3752.43663772096	0	0	0	0	0		63.4601716025138	0.042222176	9.27979915989564E-4	5.7663344E-7	1.45192682945113E-8	1.1620384E-5	5.62991971239378E-7	2.9872112E-4	9.27068098642164E-6	0.0075410704	1.55653811713044E-4	0.040085776	0.00110320528120563	
51	3752.46543387435	--	--	--	--	--		64.0884901332318	0.0430376	9.55206832471378E-4	5.4589088E-7	2.28966598409462E-8	1.151984E-5	2.94314764835201E-7	3.0109104E-4	1.492048106892E-5	0.00728104	1.92208015483226E-4	0.039824816	0.00108360921576	
51.5	3752.49511836502	--	--	--	--	--		64.7168086639497	0.041925104	7.52132738072208E-4	5.35784E-7	1.16373597830436E-8	1.0934176E-5	1.38274641492936E-7	2.990272E-4	7.1469916244529E-6	0.0073669296	3.00624781488153E-4	0.040192432	0.00120280403936801	
52	3752.52571749472	--	--	--	--	--		65.3451271946677	0.041774624	5.43512058817466E-4	5.217288E-7	1.71665140083827E-8	1.0496976E-5	3.91692889493797E-7	2.9181216E-4	1.13415102401753E-5	0.007002496	2.84747340581085E-4	0.040351408	0.00143807361547314	
52.5	3752.55728257337	--	--	--	--	--		65.9734457253857	0.04127208	9.11978212020441E-4	5.1131648E-7	2.56788996063305E-8	1.0331152E-5	3.24456693443054E-7	2.913296E-4	1.0015823001631E-5	0.0070908512	2.21828277699665E-4	0.040636704	9.35146103493995E-4	
53	3752.58985218298	--	--	--	--	--		66.6017642561036	0.041581904	9.41478869693844E-4	4.9689152E-7	1.1342848074095E-8	1.0245888E-5	2.19389827293792E-7	2.9440416E-4	1.13664159543807E-5	0.006963392	2.86548695310239E-4	0.038120112	6.90583587641644E-4	
53.5	3752.62344713159	--	--	--	--	--		67.2300827868216	0.038799984	4.53233073462209E-4	4.895184E-7	1.36130453315927E-8	9.859904E-6	3.19417221326591E-7	2.8486896E-4	7.24667412596979E-6	0.0068759232	1.47892979424989E-4	0.039176512	0.00138868322274016	
54	3752.65812901871	--	--	--	--	--		67.8584013175395	0.037959856	5.89463200954905E-4	4.6277744E-7	2.06855194367461E-8	9.358704E-6	2.93972594096796E-7	2.7539952E-4	8.10316287087949E-6	0.006788768	2.07505950256854E-4	0.037867424	0.00101325699547548	
54.5	3752.69396274057	--	--	--	--	--		68.4867198482575	0.036788304	8.23590366917921E-4	4.6410512E-7	1.09380261268659E-8	8.658912E-6	2.48486958048104E-7	2.673696E-4	4.94603320652013E-6	0.0066569104	1.94577635993451E-4	0.03705312	0.00134766129513316	
55	3752.73099857807	--	--	--	--	--		69.1150383789755	0.035954448	7.98156565292802E-4	4.5578912E-7	9.73124458391629E-9	8.366416E-6	2.20441755754213E-7	2.619656E-4	1.03055931687604E-5	0.0064184608	1.74147690754715E-4	0.03353416	8.56713192614659E-4	
55.5	3752.76928986395	--	--	--	--	--		69.7433569096934	0.034039904	8.53295104685362E-4	4.4258288E-7	1.96407057355891E-8	8.233952E-6	1.94147709540957E-7	2.5189072E-4	6.5414783552344E-6	0.0064395936	3.54973708204988E-4	0.032319536	8.43372821757969E-4	
56	3752.80888399289	--	--	--	--	--		70.3716754404114	0.031514736	7.09870959315845E-4	4.3466672E-7	1.11910248695997E-8	7.9172384E-6	2.53160965989625E-7	2.4171856E-4	4.40388782418445E-6	0.0061901472	1.43097734947832E-4	0.030806432	0.00106852815195483	
56.5	3752.84983600005	--	--	--	--	--		70.9999939711293	0.030128352	4.72966101449143E-4	4.2233296E-7	7.01209607235956E-9	7.8586576E-6	1.84527020755227E-7	2.331656E-4	1.35363288494333E-5	0.0061424576	2.92633042421392E-4	0.028556432	0.00107966290828202	
57	3752.89219627843	--	--	--	--	--		71.6283125018473	0.027997072	3.62808126039095E-4	4.1224704E-7	1.6911808299765E-8	7.3407392E-6	3.32746932240104E-7	2.2354992E-4	4.92749330511974E-6	0.0058925904	1.46637075519119E-4	0.025713504	0.00108109087040822	
57.5	3752.93603629256	--	--	--	--	--		72.2566310325653	0.02605848	3.0871409685986E-4	4.2040576E-7	1.3241352552062E-8	7.045208E-6	1.67832336335999E-7	2.1689888E-4	7.54220535599503E-6	0.0057239888	1.8180076801598E-4	0.023190032	0.00118153776491486	
58	3752.98144746804	--	--	--	--	--		72.8849495632832	0.0243332	5.82988027321317E-4	3.999208E-7	1.16070750975429E-8	6.9956128E-6	3.02469282253918E-7	2.059112E-4	9.51301550508566E-6	0.0055411712	1.76375157851666E-4	0.021556544	0.00128921566655079	
58.5	3753.02850478471	--	--	--	--	--		73.5132680940012	0.022754864	6.600753712115E-4	4.0264448E-7	7.90230456715002E-9	6.9437296E-6	5.93974241596384E-8	2.0152992E-4	5.15536935165659E-6	0.0055820864	1.29067222844532E-4	0.018625552	4.27541981470825E-4	
59	3753.07727247109	--	--	--	--	--		74.1415866247191	0.020706928	2.88952816079026E-4	4.0086464E-7	1.93571034147158E-8	6.694192E-6	2.48906920755531E-7	1.9355088E-4	6.82690631193955E-6	0.005180976	1.03978149243002E-4	0.016312176	2.51355591304432E-4	
59.5	3753.1278372574	--	--	--	--	--		74.7699051554371	0.019817184	5.90559058249046E-4	3.998224E-7	1.26844398662298E-8	6.3286112E-6	1.62331967779609E-7	1.9008096E-4	8.22350514853612E-6	0.0050414976	2.72416523868873E-4	0.015185808	3.97729699569947E-4	
60	3753.18028067964	--	--	--	--	--		75.398223686155	0.018932288	2.82870246438186E-4	3.8764896E-7	5.67009828204063E-9	6.3408672E-6	1.51274434651729E-7	1.80488E-4	6.40383347691053E-6	0.0050930752	1.95874901840945E-4	0.013496	4.77404713843506E-4	
60.5	3753.23468936617	--	--	--	--	--		76.026542216873	0.018463024	1.05338348572588E-4	3.8884032E-7	9.77320591167507E-9	6.1721904E-6	2.70169839524696E-7	1.8100656E-4	5.15824290703724E-6	0.0048176768	1.7737471085586E-4	0.01275992	5.48567627189209E-4	
61	3753.29117726435	--	--	--	--	--		76.654860747591	0.018344352	4.26069052056118E-4	3.8561248E-7	9.81985248931979E-9	6.23492E-6	1.77917688114476E-7	1.7834496E-4	6.06016336149448E-6	0.004933792	9.88412702467948E-5	0.01234984	2.81939403418536E-4	
61.5	3753.34986562777	--	--	--	--	--		77.2831792783089	0.018140384	4.58745344259753E-4	3.8868784E-7	1.60860634677351E-8	5.9850352E-6	1.83138765014947E-7	1.7278912E-4	7.96407068979176E-6	0.004895984	1.47347846947283E-4	0.012282192	1.89742626523404E-4	
62	3753.4108616661	--	--	--	--	--		77.9114978090269	0.01831656	1.94047680738523E-4	3.7233584E-7	1.64426759612905E-8	5.8940704E-6	2.42076668212367E-7	1.7156032E-4	2.36144779997357E-6	0.004942632	9.49463649857115E-5	0.011948704	3.21799179116417E-4	
62.5	3753.47428281462	--	--	--	--	--		78.5398163397448	0.018176464	4.62519148663057E-4	3.725712E-7	1.90396048110248E-8	5.8243952E-6	1.16107836441818E-7	1.7668E-4	5.4735693948282E-6	0.0049583472	1.79719481379176E-4	0.011778256	2.07300094741899E-4	
63	3753.54026989417	--	--	--	--	--		79.1681348704628	0.018552032	2.35412955293459E-4	3.7254576E-7	6.57282006812906E-9	5.7690144E-6	1.34325925110531E-7	1.6981168E-4	4.60146650014971E-6	0.004854792	1.34688690898679E-4	0.011554048	2.39381640732951E-4	
63.5	3753.6089610784	--	--	--	--	--		79.7964534011808	0.018574544	1.55622778795393E-4	3.7449408E-7	1.98881500283963E-8	5.7707504E-6	1.10896032809114E-7	1.6811824E-4	5.02547301335904E-6	0.00475784	1.18698759959825E-4	0.011698608	3.90454982193851E-4	
64	3753.68049346594	--	--	--	--	--		80.4247719318987	0.018850912	3.50228992974598E-4	3.7200256E-7	7.95349489771635E-9	5.47072E-6	2.26893401014662E-7	1.6555872E-4	3.18837391031855E-6	0.0047769936	1.7982882878115E-4	0.011275616	2.03935451748832E-4	
64.5	3753.75503310287	--	--	--	--	--		81.0530904626167	0.018974064	4.7221881504235E-4	3.6865808E-7	8.9668733386839E-9	5.5554464E-6	8.73946170241626E-8	1.6094688E-4	5.09803709990424E-6	0.0047754784	2.34006152835347E-4	0.011503968	3.61068333034067E-4	
65	3753.83275433569	--	--	--	--	--		81.6814089933346	0.0194368	6.70915885040741E-4	3.721464E-7	1.21539076843623E-8	5.381336E-6	1.7207540681922E-7	1.615576E-4	2.51577849581398E-6	0.00468748	2.03746418550118E-4	0.011743872	2.33550039862981E-4	
65.5	3753.91382711336	--	--	--	--	--		82.3097275240526	0.019426096	3.39341943885516E-4	3.7645232E-7	5.06537506133557E-9	5.3530592E-6	1.82805897637904E-7	1.5480624E-4	2.58749561700111E-6	0.004722576	1.13833449425026E-4	0.011500912	1.49676371949616E-4	
66	3753.99845401082	--	--	--	--	--		82.9380460547706	0.019905152	7.12741051659016E-4	3.5841088E-7	8.14255426460274E-9	5.4267232E-6	1.43911635398949E-7	1.565256E-4	3.59081757821251E-6	0.0046416224	5.46521855811826E-5	0.011684576	2.71039943329393E-4	
66.5	3754.08686095169	--	--	--	--	--		83.5663645854885	0.020165248	3.17507193493314E-4	3.6353232E-7	4.66844846517552E-9	5.231784E-6	2.47195532839896E-7	1.52416E-4	3.8285492604902E-6	0.0047298848	9.18584468581961E-5	0.012119248	3.92084185245974E-4	
67	3754.17927220945	--	--	--	--	--		84.1946831162065	0.02025096	3.06035924688587E-4	3.685184E-7	1.95585886280171E-8	5.2100832E-6	2.85473752578412E-7	1.5333408E-4	3.56328543229419E-6	0.004683936	2.0658965147364E-4	0.012017792	3.06956260597499E-4	
67.5	3754.27592206762	--	--	--	--	--		84.8230016469244	0.020625024	2.7303039186142E-4	3.5688976E-7	1.98969298005496E-8	5.261072E-6	1.16907395557339E-7	1.5187472E-4	2.28688172671872E-6	0.0047985648	1.5142245557116E-4	0.012314704	4.33781126007115E-4	
68	3754.37708265194	--	--	--	--	--		85.4513201776424	0.021534464	3.55907243646432E-4	3.6344992E-7	1.88171588639731E-8	5.0406944E-6	1.59183615377965E-7	1.5287968E-4	4.82921782817879E-6	0.0047786464	1.11517574492992E-4	0.012445728	3.24911437040926E-4	
68.5	3754.48304428529	--	--	--	--	--		86.0796387083603	0.02205816	4.67008138687111E-4	3.5042416E-7	1.21558058082548E-8	5.1422752E-6	1.05878701102724E-7	1.502728E-4	5.35835135839373E-6	0.004743264	2.16481480630561E-4	0.012915664	3.99916736934078E-4	
69	3754.59410004791	--	--	--	--	--		86.7079572390783	0.021886192	3.76036328457769E-4	3.596048E-7	1.63122819396919E-8	4.9242912E-6	1.43310457019716E-7	1.481528E-4	2.33647056904211E-6	0.0047471776	2.61964827831524E-4	0.013490432	1.68340099560384E-4	
69.5	3754.71058523034	--	--	--	--	--		87.3362757697963	0.0227832	2.55186601529156E-4	3.6148544E-7	1.47059365580027E-8	5.0352208E-6	1.66120817103697E-7	1.4896432E-4	5.30848719994689E-6	0.0047667392	7.39533519132163E-5	0.014002048	4.21542556238395E-4	
70	3754.83287337654	--	--	--	--	--		87.9645943005142	0.023197888	4.62220853186007E-4	3.5339728E-7	7.76897587279044E-9	4.9408944E-6	1.28577301312479E-7	1.4363728E-4	7.63171992358211E-6	0.0047216304	1.11258601163236E-4	0.014253664	3.51551192971949E-4	
70.5	3754.96134415601	--	--	--	--	--		88.5929128312322	0.024085664	6.73696281480015E-4	3.5557728E-7	1.5383894493658E-8	4.8641888E-6	2.5850155766494E-7	1.4690944E-4	4.93138151515373E-6	0.0046450688	1.11815063543335E-4	0.015045808	4.10509180798676E-4	
71	3755.09641058117	--	--	--	--	--		89.2212313619501	0.023999984	3.65902428087052E-4	3.5178288E-7	1.19878969711956E-8	4.7590608E-6	1.54853757136209E-7	1.4109744E-4	4.03238614817578E-6	0.004689936	7.56179485572041E-5	0.015548288	4.35188494700859E-4	
71.5	3755.23855221617	--	--	--	--	--		89.8495498926681	0.024464592	2.4583693196914E-4	3.5546096E-7	8.85092046557871E-9	4.7522608E-6	9.42472558497066E-8	1.402936E-4	6.37035396190825E-6	0.0047576848	9.28917540538448E-5	0.0162048	8.22409595274765E-4	
72	3755.38826547839	--	--	--	--	--		90.4778684233861	0.025460976	5.44207058829634E-4	3.557024E-7	1.54235411238794E-8	4.6571312E-6	1.47816178340532E-7	1.3867728E-4	5.2853449189244E-6	0.0047628032	9.34540819183413E-5	0.016761168	5.9228292320478E-4	
72.5	3755.54607765063	--	--	--	--	--		91.106186954104	0.02567248	5.92128583333046E-4	3.577448E-7	1.18036744516273E-8	4.6148688E-6	1.77626732997035E-7	1.3521952E-4	5.77371061554006E-6	0.0045779584	1.00055139901956E-4	0.017492896	7.81596404085897E-4	
73	3755.71259852592	--	--	--	--	--		91.734505484822	0.026815744	5.53796252497252E-4	3.5659808E-7	1.09630219862956E-8	4.5161984E-6	1.55056080528304E-7	1.3643824E-4	1.77846553185605E-6	0.0046009184	1.63451429987015E-4	0.018308032	3.36272278250824E-4	
73.5	3755.88850064539	--	--	--	--	--		92.3628240155399	0.02714504	4.65761054619211E-4	3.4900064E-7	1.30762798183581E-8	4.6913952E-6	1.14402354605139E-7	1.33388E-4	5.33048926835052E-6	0.0046258672	1.37620179171515E-4	0.01864104	3.37549963116574E-4	
74	3756.07449031559	--	--	--	--	--		92.9911425462579	0.0277116	7.45379209798609E-4	3.4886752E-7	1.09502811594954E-8	4.5935568E-6	1.38908481825985E-7	1.3028288E-4	9.37227005330086E-6	0.0046020944	1.05883030617753E-4	0.02014184	6.49428437936005E-4	
74.5	3756.27136602717	--	--	--	--	--		93.6194610769759	0.028475408	6.22428088312218E-4	3.3873088E-7	1.54302214485729E-8	4.4606544E-6	1.00175668486913E-7	1.3148912E-4	3.6904233946798E-6	0.0046472	9.40553624202258E-5	0.02033664	1.91418101547372E-4	
75	3756.48001044956	--	--	--	--	--		94.2477796076938	0.02823744	3.43481879580277E-4	3.4838048E-7	1.38369351820408E-8	4.4854944E-6	1.54910124487717E-7	1.2925024E-4	5.46923729673526E-6	0.00448776	1.15584484356682E-4	0.021078544	5.53896649998897E-4	
75.5	3756.70136131504	--	--	--	--	--		94.8760981384118	0.029555264	8.44639887099821E-4	3.5882432E-7	8.28716489228977E-9	4.4807728E-6	1.29697070141156E-7	1.2672864E-4	3.55325254492275E-6	0.0045012112	1.17863932206592E-4	0.022469296	6.84899979617462E-4	
76	3756.93644727274	--	--	--	--	--		95.5044166691297	0.029463968	8.1680895705177E-4	3.4939808E-7	5.48826928202326E-9	4.4571536E-6	8.31966044307098E-8	1.2509712E-4	1.76436074315884E-6	0.004598152	1.86417919739493E-4	0.02307016	0.00121346763681608	
76.5	3757.18647513945	--	--	--	--	--		96.1327351998477	0.030430304	9.80970132715568E-4	3.5125408E-7	5.6302998740742E-9	4.3877568E-6	8.19082682224449E-8	1.2477216E-4	4.10638672898694E-6	0.0045078528	1.41581752225349E-4	0.023685392	7.15341372157378E-4	
77	3757.45273471059	--	--	--	--	--		96.7610537305657	0.030446912	4.87912597418843E-4	3.5641568E-7	1.74672096876404E-8	4.3338992E-6	9.47297455459478E-8	1.2076544E-4	4.65751742970436E-6	0.0044843344	1.61291922416468E-4	0.024662832	8.14324229481106E-4	
77.5	3757.73662931514	--	--	--	--	--		97.3893722612836	0.03076696	7.57098167478959E-4	3.5329616E-7	6.89347901483715E-9	4.27112E-6	1.94812590968858E-8	1.174848E-4	4.50462517863584E-6	0.0046545456	1.68206206154232E-4	0.025802384	3.58438539892128E-4	
78	3758.03976403967	--	--	--	--	--		98.0176907920016	0.03141784	8.06552699828101E-4	3.549808E-7	8.15452449625358E-9	4.3817552E-6	3.69064194307712E-8	1.1865808E-4	4.06399455117745E-6	0.0043948528	1.46509925353882E-4	0.026061344	0.00100597942308976	
78.5	3758.3639430442	--	--	--	--	--		98.6460093227195	0.031539072	4.59691627419948E-4	3.4806848E-7	1.53130348511325E-8	4.2368432E-6	5.38116236068008E-8	1.157312E-4	5.35820853644201E-6	0.004503496	7.03597057412832E-5	0.026569072	7.4593968142203E-4	
79	3758.71114523016	--	--	--	--	--		99.2743278534375	0.032418096	9.89834766655528E-4	3.4920608E-7	1.25956918298282E-8	4.2238784E-6	2.12902195866553E-7	1.1815248E-4	2.33212120439741E-6	0.0044545936	1.43659375513052E-4	0.027477696	8.86470266889985E-4	
79.5	3759.08359505442	--	--	--	--	--		99.9026463841554	0.03246384	7.00403805814904E-4	3.5715936E-7	1.4367280264824E-8	4.2125024E-6	1.67323821844948E-7	1.1614352E-4	2.10292699635532E-6	0.004515512	8.96487697628916E-5	0.028184896	4.94227055188199E-4	
80	3759.48384508783	--	--	--	--	--		100.530964914873	0.03231192	8.40803320640448E-4	3.5783856E-7	1.87202763005251E-8	4.2046688E-6	1.29249561961347E-7	1.1501728E-4	3.95774944532875E-6	0.0044919968	7.88873076939504E-5	0.028906448	8.48135212993777E-4	
80.5	3759.91469790126	--	--	--	--	--		101.159283445591	0.032979888	0.00123848133789735	3.4982512E-7	1.40895000745945E-8	4.1510448E-6	6.75016976616144E-8	1.136232E-4	3.27637712115074E-6	0.0044247632	1.6447936980424E-4	0.03019384	7.26252562129732E-4	
81	3760.37937030029	--	--	--	--	--		101.787601976309	0.032507744	5.23562346698077E-4	3.463624E-7	1.27968298699326E-8	4.1289024E-6	6.21523211215797E-8	1.1334656E-4	5.15250237923283E-6	0.0043178944	1.50383314542539E-4	0.030199872	0.00129253862283492	
81.5	3760.88150429902	--	--	--	--	--		102.415920507027	0.032807904	2.82228460081544E-4	3.4601792E-7	1.8917826950049E-8	4.0952384E-6	1.50122509907076E-7	1.07604E-4	2.50180920135809E-6	0.0043983536	1.31704877285544E-4	0.030285648	0.00101914464779049	
82	3761.42526586261	--	--	--	--	--		103.044239037745	0.032626608	8.09875778326525E-4	3.531352E-7	1.16738726256543E-8	4.1598192E-6	3.93242571856104E-8	1.0612368E-4	2.66695239402581E-6	0.0043223136	1.30449418782914E-4	0.031557328	5.91900136441952E-4	
82.5	3762.01536456114	--	--	--	--	--		103.672557568463	0.033077792	8.80009130134456E-4	3.5236992E-7	1.48922898344076E-8	4.1092336E-6	7.01456631645894E-8	1.03156E-4	2.90793028802274E-6	0.0041757424	1.02132440981306E-4	0.031201584	0.00131107380649603	
83	3762.65724071806	--	--	--	--	--		104.300876099181	0.032521824	0.00106083419462233	3.519488E-7	1.07869120845588E-8	4.1067424E-6	1.36527258219009E-7	1.0505408E-4	1.39376997815279E-6	0.0041991232	8.35457388691969E-5	0.032482576	0.00117088511532088	
83.5	3763.357188117	--	--	--	--	--		104.929194629899	0.031946864	6.20131225854658E-4	3.5851312E-7	7.20612709518782E-9	4.069624E-6	2.59303362107011E-8	1.0283232E-4	3.63969192542445E-6	0.004184864	1.28327155785515E-4	0.031691392	0.00107475018358687	
84	3764.1223920919	--	--	--	--	--		105.557513160617	0.032610624	0.00114079832454295	3.5214848E-7	9.03326652944549E-9	4.0223632E-6	8.37301407331914E-8	1.019384E-4	3.34487232641248E-6	0.0041349584	1.33938428170559E-4	0.031844544	0.00141081047844138	
84.5	3764.96128015107	--	--	--	--	--		106.185831691335	0.031587872	4.85689881632303E-4	3.5369424E-7	4.14805467273517E-9	3.9294816E-6	1.08429387957325E-7	1.0353312E-4	4.95178078997848E-6	0.0041607632	1.99991364741581E-4	0.031742704	4.80008084598582E-4	
85	3765.88373204462	--	--	--	--	--		106.814150222053	0.031719984	5.85732674587991E-4	3.636712E-7	1.36055168339905E-8	4.0704784E-6	1.39242331885099E-7	1.0270656E-4	4.2270006538916E-6	0.0039583168	1.26868395509678E-4	0.031995184	0.00147901323363924	
85.5	3766.9011910423	--	--	--	--	--		107.442468752771	0.03189712	6.35506022001365E-4	3.5657424E-7	8.20011148021783E-9	3.9572272E-6	6.3752985210106E-8	1.011352E-4	1.92281959632203E-6	0.0039889232	1.32166347983138E-4	0.03221304	7.50018907495004E-4	
86	3768.02720804908	--	--	--	--	--		108.070787283489	0.030791648	9.50618368179367E-4	3.5728976E-7	9.06198348972232E-9	3.9390128E-6	1.76662536297881E-7	9.9644E-5	1.76171162225831E-6	0.0040228976	1.37250090028386E-4	0.031458976	8.5453432165127E-4	
86.5	3769.27797122898	--	--	--	--	--		108.699105814207	0.031028528	7.35778602787548E-4	3.4979504E-7	1.08204733264308E-8	3.9221696E-6	1.29768999490633E-7	9.695376E-5	3.09200560930927E-6	0.003879536	1.70565065403206E-4	0.031223616	3.16347714516794E-4	
87	3770.67258174875	--	--	--	--	--		109.327424344925	0.029939088	2.09099842945901E-4	3.463064E-7	1.4707126664308E-8	3.8689312E-6	9.56579992431367E-8	9.859472E-5	3.50548053653134E-6	0.0038664816	9.18975978619678E-5	0.031218832	0.00121849868622005	
87.5	3772.23407968932	--	--	--	--	--		109.955742875643	0.029872144	8.28002970815927E-4	3.5069824E-7	2.26322180265215E-9	3.9341984E-6	1.56867035915134E-7	9.676384E-5	1.32491296619816E-6	0.0039120928	8.39094812473536E-5	0.030656608	0.0013360091575734	
88	3773.99060564859	--	--	--	--	--		110.584061406361	0.029845072	4.92613427669203E-4	3.59352E-7	1.55430581598346E-8	3.9000848E-6	1.01163872697718E-7	9.649552E-5	4.1244947753634E-6	0.0037056416	1.4418636344953E-4	0.029628288	4.19391698916419E-4	
88.5	3775.97605005324	--	--	--	--	--		111.212379937079	0.029106896	0.0013224851580566	3.613568E-7	1.44760345951507E-8	3.9201472E-6	1.42251531208631E-7	9.40472E-5	1.98627079724794E-6	0.0037631984	1.14349972753823E-4	0.029197472	0.0011204616314359	
89	3778.23210966599	--	--	--	--	--		111.840698467797	0.0287164	7.12080184248939E-4	3.5520544E-7	8.15839092762785E-9	3.9746016E-6	1.32441712873248E-7	9.04528E-5	6.09776090052736E-7	0.0037942416	9.83911913780904E-5	0.029142784	8.94821284324416E-4	
89.5	3780.81124966788	--	--	--	--	--		112.469016998515	0.02774024	3.88636047736183E-4	3.6376544E-7	1.27327028571313E-8	3.9715872E-6	1.1342424765102E-7	9.294656E-5	3.03827674315557E-6	0.0037438432	7.60752744273722E-5	0.028107632	0.00107523590207917	
90	3783.77821552972	--	--	--	--	--		113.097335529233	0.028014848	6.00286322616135E-4	3.6093936E-7	1.75507371779079E-8	4.012744E-6	2.0117430682868E-7	8.9856E-5	2.4255149061591E-6	0.0037598112	1.51969288539494E-4	0.026441744	0.00157694786967737	
90.5	3787.21497773748	--	--	--	--	--		113.725654059951	0.02669672	8.30686226200965E-4	3.5845488E-7	1.21129902844838E-8	3.8596144E-6	2.07743353464798E-7	8.971216E-5	2.54851155932242E-6	0.003754816	7.61080619119947E-5	0.026301072	6.44668878975867E-4	
91	3791.2298446248	--	--	--	--	--		114.353972590668	0.026821536	8.0634217133919E-4	3.6464672E-7	1.1539327253874E-8	3.9054992E-6	9.56304464655481E-8	8.994048E-5	1.29089582538639E-6	0.003577456	6.69397245288625E-5	0.025860992	0.00127020333943822	
91.5	3795.95979626483	--	--	--	--	--		114.982291121386	0.025940128	7.9895036061072E-4	3.6695904E-7	6.78930003814826E-9	3.7897248E-6	1.14387531432408E-7	9.027808E-5	1.64483215921869E-6	0.0035437888	1.30976246102871E-4	0.025022416	7.07653240280859E-4	
92	3801.58089152245	--	--	--	--	--		115.610609652104	0.025145792	8.19000121318673E-4	3.7020832E-7	7.46838603394332E-9	3.7792912E-6	1.61827905885233E-7	8.700912E-5	2.66868906244246E-6	0.0035849936	1.61765598063371E-4	0.024140368	9.56620962513366E-4	
92.5	3808.34735728055	--	--	--	--	--		116.238928182822	0.024902304	2.89756650449992E-4	3.5512112E-7	2.09142302529163E-8	3.8136816E-6	1.38381631890941E-7	8.717488E-5	2.06922421018119E-6	0.003606712	7.26563662179717E-5	0.023161808	6.77692887612081E-4	
93	3816.60029636341	--	--	--	--	--		116.86724671354	0.024855088	2.98755930351181E-4	3.637248E-7	7.53915038184012E-9	3.7916848E-6	1.59136545605339E-7	8.642192E-5	5.14800110644899E-6	0.0034675504	6.1751181080203E-5	0.022575584	6.39571805257235E-4	
93.5	3826.7464641808	--	--	--	--	--		117.495565244258	0.024337872	7.39559251662773E-4	3.6354624E-7	2.38734519665673E-9	3.7317136E-6	1.67668158207812E-7	8.425392E-5	2.88089756013642E-6	0.0033976256	1.11007204436469E-4	0.020993904	7.18722017806608E-4	
94	3839.43143849983	--	--	--	--	--		118.123883774976	0.024226592	3.033416692774E-4	3.6506032E-7	1.08434454834245E-8	3.8058976E-6	1.9408846753169E-7	8.462208E-5	2.53438053022824E-6	0.0034904832	5.898411761822E-5	0.02173776	6.01587382846415E-4	
94.5	3855.79297029202	--	--	--	--	--		118.752202305694	0.023541136	7.30195150682337E-4	3.6364496E-7	7.62911059350957E-9	3.76364E-6	1.04929525149025E-7	8.560704E-5	2.04797581235717E-6	0.0034623952	2.00845622036429E-4	0.020590624	7.1632364394874E-4	
95	3877.01139231608	--	--	--	--	--		119.380520836412	0.022997328	6.84450430871366E-4	3.693632E-7	1.17301171622452E-8	3.8451552E-6	8.68190004273259E-8	8.1986416E-5	3.10784813549182E-6	0.003401016	8.29370886395226E-5	0.020214752	9.72362369654441E-4	
95.5	3903.75288674624	--	--	--	--	--		120.00883936713	0.022928928	4.5724215938603E-4	3.571296E-7	2.09203738781122E-8	3.6924752E-6	1.14434808354801E-7	8.34072E-5	1.02550217942235E-6	0.0033330768	7.16393379310557E-5	0.019184128	4.36114449565707E-4	
96	3938.68672797448	--	--	--	--	--		120.637157897848	0.022711264	5.08164560432936E-4	3.6897504E-7	9.31368614287598E-9	3.8361392E-6	8.92943389202249E-8	8.381504E-5	3.24918679795422E-6	0.0032769088	1.16071321743142E-4	0.019453392	2.62010885880722E-4	
96.5	3990.54992901381	--	--	--	--	--		121.265476428566	0.023087904	6.36543635330683E-4	3.7307104E-7	9.56969883580464E-9	3.7632192E-6	9.40979298560815E-8	8.1400224E-5	2.72161506074611E-6	0.003362024	1.04543790633399E-4	0.017888576	4.88596266543248E-4	
97	4064.01943485565	--	--	--	--	--		121.893794959284	0.022686448	2.84693371050329E-4	3.6624928E-7	1.25100048741797E-8	3.8107168E-6	6.39088948050265E-8	7.9747024E-5	1.01734208586886E-6	0.0032855408	2.41204653925251E-4	0.018246416	6.29371814812198E-4	
97.5	4119.43145650729	--	--	--	--	--		122.522113490002	0.022516912	4.44929767401552E-4	3.7224176E-7	7.61580029990282E-9	3.757032E-6	1.75411890406551E-7	8.0962176E-5	1.34973022892725E-6	0.0032664112	1.2310883985807E-4	0.018029776	4.3439480438882E-4	
98	4027.10637554362	--	--	--	--	--		123.15043202072	0.022530496	3.5682335080541E-4	3.6797264E-7	2.40458211920489E-9	3.8668704E-6	1.15319446602904E-7	7.797336E-5	1.89209937413446E-6	0.003169632	8.06908873169703E-5	0.016918864	6.63810723384308E-4	
98.5	3592.26446952363	--	--	--	--	--		123.778750551438	0.022579344	5.24483909076342E-4	3.8012128E-7	8.43238715619724E-9	3.7796896E-6	1.79023103885504E-7	7.8475024E-5	1.99639268794493E-6	0.0031899008	3.92101103696483E-5	0.017260176	7.0039061193023E-4	
99	2700.16885084873	--	--	--	--	--		124.407069082156	0.021953856	6.46356754493989E-4	3.6993568E-7	1.1522364793392E-8	3.7133632E-6	1.37279558344278E-7	8.0153936E-5	2.62905955529349E-6	0.0031574448	1.33580326048412E-4	0.017582064	8.70049183713199E-4	
99.5	1499.18818047076	--	--	--	--	--		125.035387612874	0.022165312	6.03405351252375E-4	3.7130608E-7	1.41469696950265E-8	3.7531328E-6	1.31319828766261E-7	7.747192E-5	1.98131424907812E-6	0.0031298448	6.07488928886775E-5	0.017251216	6.09566527689964E-4	
100	430.729483077006	--	--	--	--	--		125.663706143592	0.02309032	7.17291766577592E-4	3.7660352E-7	7.39799753663115E-9	3.8118352E-6	1.17430037533844E-7	7.5722352E-5	2.06728862162979E-6	0.0032199968	8.21819122873155E-5	0.017003552	4.3972716850338E-4	
100.5	0	--	--	--	--	--		126.29202467431	0.022728192	3.90987208384112E-4	3.7354448E-7	1.56870139577932E-8	3.7059728E-6	8.4563113017438E-8	7.5804816E-5	3.37042571241083E-6	0.0030741744	6.87626757827239E-5	0.017272864	4.9573649581204E-4	
								126.920343205028	0.022810464	4.22729251980507E-4	3.724528E-7	1.43736274391679E-8	3.7641168E-6	7.21349305898329E-8	7.6443136E-5	3.07259133964801E-6	0.003030824	6.19418816633788E-5	0.017502336	0.00116708962658401	
								127.548661735746	0.022848384	2.86999012681228E-4	3.8541632E-7	2.07787571647584E-8	3.7475296E-6	1.56714181351912E-7	7.4895552E-5	1.34595721132583E-6	0.0030378064	1.62215725541021E-4	0.017360528	5.3253639004297E-4	
								128.176980266464	0.022989392	5.35995013708149E-4	3.8611088E-7	7.60471442409246E-9	3.6645696E-6	1.03866313984853E-7	7.2686864E-5	2.56722409798599E-6	0.0031098896	1.30872432226195E-4	0.01737304	6.13956050544336E-4	
								128.805298797182	0.022894032	4.90473699519148E-4	3.7963984E-7	1.01904099450415E-8	3.6184704E-6	1.02409987856654E-7	7.2918256E-5	2.44410930518257E-6	0.0029399872	9.52288654726078E-5	0.017671472	3.06826208007073E-4	
								129.433617327899	0.022654864	4.10803643216562E-4	3.7862464E-7	8.82670465168059E-9	3.78828E-6	1.32987597015662E-7	7.3682016E-5	3.22945010868414E-6	0.003015264	7.95560700889631E-5	0.017924192	5.49771727465136E-4	
								130.061935858617	0.023149648	4.8954794036948E-4	3.7378864E-7	1.77755780904026E-8	3.7117184E-6	9.57673446473274E-8	7.1914944E-5	2.57370310977782E-6	0.0030437424	1.62211128239711E-4	0.018094064	5.17628918512093E-4	
								130.690254389335	0.023348448	4.60806661757401E-4	3.7949536E-7	6.81956590759265E-9	3.6584384E-6	1.10510461318375E-7	7.2449472E-5	3.62039112211927E-6	0.0028832112	1.05850360581342E-4	0.018354912	5.3778811173175E-4	
								131.318572920053	0.023640912	5.84484945503303E-4	3.848472E-7	1.4491823979058E-8	3.6372192E-6	1.3905517921746E-7	7.0588592E-5	1.35298266016975E-6	0.0029891584	8.87426595770039E-5	0.018794	7.43923550910979E-4	
								131.946891450771	0.023779984	3.60939194435848E-4	3.8650368E-7	1.61811965500701E-8	3.7261968E-6	1.37180818554199E-7	7.0427904E-5	2.57867581857045E-6	0.002957816	1.52053633379804E-4	0.019192368	6.96613232375039E-4	
								132.575209981489	0.02361648	8.32009232641081E-4	3.884128E-7	1.23251493654236E-8	3.7203168E-6	1.59272439458934E-7	7.0165408E-5	2.45515309345873E-6	0.0028875552	1.69492759548011E-4	0.018763408	5.99545175879182E-4	
								133.203528512207	0.023688352	5.21158489828191E-4	3.9376496E-7	1.37236222203907E-8	3.7344432E-6	1.01691075651701E-7	6.9461568E-5	3.28436212356677E-6	0.0029349872	1.3860308101626E-4	0.018819616	8.37746167571059E-4	
								133.831847042925	0.02380416	4.6470911676015E-4	3.8246E-7	1.67943493068353E-8	3.7948608E-6	1.58478428018454E-7	6.9941456E-5	2.17671647792724E-6	0.0028922864	1.08089275308886E-4	0.020160896	5.80974470764423E-4	
								134.460165573643	0.023616448	4.33326284824726E-4	3.8923744E-7	7.80198677056043E-9	3.7356512E-6	1.53524442728838E-7	6.8804912E-5	2.11479137399414E-6	0.002915992	9.34918631753587E-5	0.019383296	8.94044051532138E-4	
								135.088484104361	0.023844736	4.71853561690489E-4	3.9408016E-7	1.42593218621364E-8	3.6495296E-6	1.61296578453481E-7	6.700608E-5	4.30277626952646E-6	0.0027882432	9.1854605737546E-5	0.020118192	9.4954832647949E-4	
								135.716802635079	0.02405768	6.45253723739742E-4	3.9001568E-7	1.74851401559152E-8	3.6453568E-6	1.02369200461858E-7	6.7460128E-5	1.56380894648931E-6	0.0028071024	1.31948743672685E-4	0.019700672	6.78199974284872E-4	
								136.345121165797	0.024656064	0.00112125267147062	3.9529248E-7	2.23125351072441E-8	3.6422128E-6	1.03765573111702E-7	6.9732352E-5	3.23502943398047E-6	0.002749128	7.78352263695559E-5	0.020315248	8.59810733778079E-4	
								136.973439696515	0.02388008	8.18153122098794E-4	3.9194368E-7	5.80297252380189E-9	3.7413536E-6	1.12918419315894E-7	6.6521472E-5	1.35153652718674E-6	0.0027609776	1.12664838653415E-4	0.021003984	8.48327111248955E-4	
								137.601758227233	0.023935712	5.58297295999184E-4	3.9124128E-7	1.27179235110139E-8	3.7828512E-6	8.04751975903135E-8	6.935096E-5	5.90511038338824E-7	0.0027390768	9.69590070246185E-5	0.021320896	5.22548393624935E-4	
								138.230076757951	0.02408176	4.25311785870085E-4	3.9856352E-7	1.39505684311429E-8	3.7027984E-6	3.25895676068275E-8	6.6881008E-5	2.00519038705057E-6	0.0027326736	1.14232192086119E-4	0.02114448	9.86357528688255E-4	
								138.858395288669	0.024089104	0.00101719684529593	3.9057264E-7	1.96898339365268E-8	3.721784E-6	1.07292501285039E-7	6.5988896E-5	1.02208432434903E-6	0.002750104	8.23484512544105E-5	0.021254688	7.44994914559825E-4	
								139.486713819387	0.0238372	5.38407334273967E-4	3.9233888E-7	1.32095232022961E-8	3.7135696E-6	1.76248239789224E-7	6.5294768E-5	1.217279730021E-6	0.0026233168	3.64564014022229E-5	0.021277648	0.00113036255083048	
								140.115032350105	0.023866864	4.19452318720496E-4	4.093424E-7	1.18111473718687E-8	3.6818064E-6	1.30389524781709E-7	6.5256032E-5	3.87307291564721E-6	0.0026786528	6.98582108216351E-5	0.021780624	6.34149386564396E-4	
								140.743350880823	0.024192752	2.87745251776638E-4	3.9925664E-7	1.02983466851723E-8	3.593328E-6	1.17360678252982E-7	6.6653744E-5	3.06957009075864E-6	0.0025529104	4.02085473102424E-5	0.022014176	0.00101871712485852	
								141.371669411541	0.023722736	3.7321785766493E-4	4.0195984E-7	1.20814006260864E-8	3.7525392E-6	1.70449124806201E-7	6.402312E-5	1.30835201012572E-6	0.0026413824	1.02581381452971E-4	0.022625632	0.00103117333340229	
								141.999987942259	0.024095408	2.11022755929305E-4	3.9450048E-7	1.0410937242727E-8	3.6313984E-6	8.28690563045098E-8	6.2696528E-5	1.50946947141041E-6	0.0026117024	9.55889164118935E-5	0.023134016	5.24082526020474E-4	
								142.628306472977	0.023690432	2.73712202723955E-4	4.0756624E-7	1.01431509013718E-8	3.729944E-6	5.22064317876642E-8	6.4266176E-5	2.24870904789392E-6	0.002603928	3.93242719958046E-5	0.02230672	6.96555837819195E-4	
								143.256625003695	0.024075968	8.23818315115657E-4	4.1733904E-7	1.16513836074519E-8	3.64996E-6	1.09658464406538E-7	6.2753312E-5	2.88064223483583E-6	0.0025708848	1.14932598487983E-4	0.022396896	5.61781450459163E-4	
								143.884943534413	0.023418624	3.89183914981079E-4	3.9981408E-7	1.21217056832774E-8	3.7066816E-6	1.36071591791968E-7	6.3778992E-5	2.77849305608634E-6	0.0025585424	9.41036960634384E-5	0.023505872	7.59589981187221E-4	
								144.513262065131	0.023581616	9.08350377156304E-4	4.027272E-7	2.01168488108849E-8	3.6078448E-6	1.4742346544292E-7	6.0907504E-5	5.0786660736851E-7	0.0025521872	1.37377379052011E-4	0.023833984	6.20567150661394E-4	
								145.141580595848	0.023798544	7.3365514383803E-4	4.0318192E-7	1.48537984109116E-8	3.6758E-6	1.08511681214513E-7	6.1851664E-5	1.06635685043985E-6	0.002549192	9.46152687889222E-5	0.023399904	5.83694883033936E-4	
								145.769899126566	0.023374592	3.79803033584514E-4	4.1170496E-7	1.17793067014999E-8	3.6652544E-6	1.48007815296355E-7	6.1577568E-5	2.02793865595585E-6	0.0025127088	4.99172180635099E-5	0.02352656	6.39518253687882E-4	
								146.398217657284	0.023190704	3.6210346543495E-4	4.1949008E-7	2.71489177661284E-8	3.6301168E-6	2.09902189991434E-7	6.2562976E-5	1.92681832617401E-6	0.0024937824	7.20927061830807E-5	0.022692496	6.58316391775263E-4	
								147.026536188002	0.022984688	7.25844828816739E-4	4.1683024E-7	1.0235168788447E-8	3.6749264E-6	1.47833210818138E-7	6.09092E-5	2.99571377431156E-6	0.0025105504	6.73618946051847E-5	0.023017328	9.436969235512E-4	
								147.65485471872	0.02331504	7.83393491931099E-4	4.0770592E-7	5.57901796663177E-9	3.6659664E-6	7.54669358911571E-8	6.1018592E-5	2.64094777750716E-6	0.0023994752	4.40365123414651E-5	0.023539328	4.9181194649988E-4	
								148.283173249438	0.02261568	4.03576130116735E-4	4.1004736E-7	2.22071624294506E-8	3.6281456E-6	6.8062241256074E-8	6.255208E-5	1.99921524764093E-6	0.0024679872	1.33139385439471E-4	0.022632288	0.0010183048637417	
								148.911491780156	0.02256512	5.39173373229799E-4	4.1254848E-7	1.20416688889871E-8	3.7223536E-6	9.58384157465055E-8	6.0222176E-5	2.09311766350581E-6	0.0023916528	4.36309932410438E-5	0.022508288	9.07864359207916E-4	
								149.539810310874	0.022785504	5.33977657659944E-4	4.219328E-7	1.75257554108233E-8	3.640896E-6	1.18543258062194E-7	5.942504E-5	1.31502272649563E-6	0.0023079648	5.15844697869428E-5	0.022421104	2.06871077920524E-4	
								150.168128841592	0.022370208	6.19115752925091E-4	4.2119648E-7	1.4653853462895E-8	3.6854528E-6	9.18032650574043E-8	5.9508976E-5	1.78034962085541E-6	0.0023613776	5.68032659342752E-5	0.022239808	9.53886347276235E-4	
								150.79644737231	0.0219756	7.20377472163031E-4	4.15768E-7	2.84640898087397E-8	3.6813904E-6	8.49412931194246E-8	5.75864E-5	3.37725147278079E-6	0.0023401952	8.71050100235344E-5	0.022565072	7.81831058170498E-4	
								151.424765903028	0.021928304	2.78792977816874E-4	4.1838176E-7	5.90270810797891E-9	3.6346768E-6	1.14330869266353E-7	5.756296E-5	2.57265014924299E-6	0.0023406384	1.22339545122581E-4	0.022442448	0.00110254448922481	
								152.053084433746	0.021755088	4.10227318836765E-4	4.2359312E-7	1.90460644006052E-8	3.7556208E-6	1.95580593033154E-7	5.8130912E-5	2.10660290902676E-6	0.0023728496	9.5315245101715E-5	0.021793616	9.17200485651855E-4	
								152.681402964464	0.021553888	8.8996984506218E-4	4.1934912E-7	1.84013906309279E-8	3.6902288E-6	8.73634427160469E-8	5.8608384E-5	1.94812739903734E-6	0.0023672608	3.77783110686541E-5	0.021641168	8.50337917959679E-4	
								153.309721495182	0.02133344	4.89591065277951E-4	4.2080384E-7	8.59991122558831E-9	3.6392656E-6	1.1583036664364E-7	5.777168E-5	2.20547279212418E-6	0.0023299168	5.04455941703535E-5	0.020996944	6.13662331645017E-4	
								153.9380400259	0.020996608	2.68242878600718E-4	4.4057408E-7	1.58701714934654E-8	3.6103744E-6	1.57502123658064E-7	5.7969616E-5	1.7402580262938E-6	0.0022598912	5.36146960748636E-5	0.02097064	7.63040803102953E-4	
								154.566358556618	0.021106448	3.70262668277536E-4	4.2773968E-7	1.85470980035153E-8	3.6973632E-6	1.45956249949086E-7	5.6297248E-5	1.71849667195488E-6	0.0023375008	3.19934316258822E-5	0.021040576	4.57461557379417E-4	
								155.194677087336	0.02045352	4.2580935828138E-4	4.3603696E-7	1.05309266813515E-8	3.7839376E-6	1.74436210039086E-7	5.6006736E-5	5.5323787404696E-7	0.00220572	4.08625962953897E-5	0.0202356	5.07118239466891E-4	
								155.822995618054	0.020439808	5.00965159986202E-4	4.1980912E-7	1.3328730335332E-8	3.7014048E-6	2.10671160976532E-7	5.6616064E-5	1.62857819452429E-6	0.0022995024	6.53720734014151E-5	0.019761184	4.82679949946132E-4	
								156.451314148772	0.020390144	4.83499315904377E-4	4.3139824E-7	1.6946281427145E-8	3.6046784E-6	1.04482474917088E-7	5.676592E-5	1.6000055429904E-6	0.0022398832	5.7053257814081E-5	0.020405776	5.57006833423074E-4	
								157.07963267949	0.019867968	4.04468700791544E-4	4.1709072E-7	5.79087568093117E-9	3.6411248E-6	1.83652809537998E-7	5.4882576E-5	9.492133524556E-7	0.0022220768	7.10160127520544E-5	0.01990672	8.10833842411625E-4	
								157.707951210208	0.019947216	4.33416254056074E-4	4.2516832E-7	1.61086512368975E-8	3.589904E-6	2.25330463098091E-8	5.4941632E-5	2.52542797006764E-7	0.0021760608	5.1934799000285E-5	0.019594672	7.76742007310021E-4	
								158.336269740926	0.019914416	4.44777076387712E-4	4.2465328E-7	1.67760532626718E-8	3.6827184E-6	1.07903228111118E-7	5.506144E-5	2.19085999187534E-6	0.0022054304	5.90840362602286E-5	0.01937336	8.35475506283697E-4	
								158.964588271644	0.019551936	5.49655573318419E-4	4.3951184E-7	1.92290813043161E-8	3.610912E-6	1.08282950089107E-7	5.5388432E-5	2.37619717067418E-6	0.0021825536	6.63217096040204E-5	0.019283216	8.68212632757668E-4	
								159.592906802362	0.019295808	4.22612471562304E-4	4.3072336E-7	1.01129537746397E-8	3.6005072E-6	3.93382779897644E-8	5.4483888E-5	1.52118635029374E-6	0.0021910352	8.93992251599533E-5	0.018335936	0.00113813104117232	
								160.221225333079	0.019077744	4.91325910246955E-4	4.3772896E-7	2.28776689120199E-8	3.6850416E-6	8.0241715913856E-8	5.454656E-5	1.40145280163122E-6	0.0021592816	5.78317215099118E-5	0.018016624	8.20087664387167E-4	
								160.849543863797	0.019357168	6.42234976562316E-4	4.5842E-7	1.31027856824417E-8	3.6816832E-6	1.06600079939933E-7	5.4450816E-5	2.026739258928E-6	0.0021114496	5.0111365704798E-5	0.018359824	6.71118072234687E-4	
								161.477862394515	0.019081952	5.2434217408101E-4	4.4176448E-7	2.80135815952191E-8	3.6588256E-6	1.64474181939902E-7	5.3124272E-5	1.05433377121289E-6	0.0021029504	1.1529762938066E-4	0.017828832	4.57705227761275E-4	
								162.106180925233	0.019174816	5.35530213227974E-4	4.4286032E-7	1.48753736205851E-8	3.643424E-6	1.8804919186213E-7	5.4750512E-5	1.30633734644616E-6	0.0020950608	2.6339659891502E-5	0.017118112	7.43322456219371E-4	
								162.734499455951	0.019000736	2.38585024844394E-4	4.3401024E-7	1.02194117310147E-8	3.6070864E-6	1.52244693401117E-7	5.4028688E-5	1.15370945195054E-6	0.0021516736	5.85944375243932E-5	0.016960768	4.91883819128054E-4	
								163.362817986669	0.018996608	4.34913006841599E-4	4.3814336E-7	1.80298163930751E-8	3.6713728E-6	8.45825730703436E-8	5.298608E-5	8.47872324350786E-7	0.0021119024	5.07071199418781E-5	0.016732592	4.16124964307598E-4	
								163.991136517387	0.018617632	2.56718582732145E-4	4.4402336E-7	1.88765998243328E-8	3.6828736E-6	1.5280411747332E-7	5.3445504E-5	2.49846803455238E-6	0.0020755168	7.72848057718979E-5	0.01629632	1.69304695741141E-4	
								164.619455048105	0.018347872	5.1626853353657E-4	4.3720816E-7	2.17578749359399E-8	3.6272448E-6	1.15988582003575E-7	5.2962576E-5	2.57863370917236E-6	0.0020496928	8.30261461661324E-5	0.016426688	4.85391153112622E-4	
								165.247773578823	0.018238832	3.91109893917298E-4	4.3956432E-7	2.80578393158133E-8	3.6540736E-6	1.70020157242605E-7	5.2427184E-5	1.20762204603924E-6	0.0020886576	8.55602744081622E-5	0.015852384	9.67531135044242E-4	
								165.876092109541	0.018648192	3.35205291605011E-4	4.4046736E-7	1.70041055880043E-8	3.664088E-6	5.67250381401368E-8	5.4258736E-5	2.26042647261086E-6	0.0020886032	8.31364612381355E-5	0.016152304	6.07617327995179E-4	
								166.504410640259	0.018263536	1.08874980045922E-4	4.4280064E-7	1.55578663976781E-8	3.6148224E-6	6.28607566992315E-8	5.1206864E-5	1.82818492491323E-6	0.0020413152	2.11560462090627E-5	0.015443168	4.70444680190987E-4	
								167.132729170977	0.01787488	3.57990636749064E-4	4.4299296E-7	1.53738453162506E-8	3.6086656E-6	9.36454601398274E-8	5.2765168E-5	2.37679816936988E-6	0.0020541856	4.73774580660466E-5	0.015841984	7.22298281653778E-4	
								167.761047701695	0.017830272	3.53716630539193E-4	4.4980064E-7	4.33386912215862E-9	3.582776E-6	1.46202004582701E-7	5.1987392E-5	2.81874418653414E-6	0.0020063408	3.65404711956481E-5	0.015676512	4.18106090268964E-4	
								168.389366232413	0.017928208	3.18294216598417E-4	4.5215152E-7	1.03788753548735E-8	3.5759472E-6	6.72996571997212E-8	5.0993776E-5	2.09705004262655E-6	0.0020695808	7.63563057461531E-5	0.015239312	3.55232357084768E-4	
								169.017684763131	0.017788272	4.1443256474365E-4	4.4661008E-7	8.04759262587267E-9	3.571552E-6	3.22599764414049E-8	5.095896E-5	1.6961071428421E-6	0.0020585264	1.06959205142896E-4	0.015300944	2.75839926914144E-4	
								169.646003293849	0.017777968	4.62722495152332E-4	4.5671184E-7	2.14737905915095E-8	3.605072E-6	7.29143458038266E-8	5.0805744E-5	1.99228628095462E-6	0.0020094848	7.29242556300715E-5	0.015356384	3.67792934788041E-4	
								170.274321824567	0.017688944	2.22259382884053E-4	4.4774976E-7	1.84115958712981E-8	3.7084464E-6	1.55897778755183E-7	5.0401152E-5	1.78193559174287E-6	0.0020233872	9.02427741772159E-5	0.015258592	7.58886050155096E-4	
								170.902640355285	0.01760336	4.15929240135867E-4	4.4601424E-7	1.18846628075011E-8	3.576952E-6	1.56669736299006E-7	5.0602912E-5	2.07594271103997E-6	0.0020272128	8.46080827533635E-5	0.015207776	5.77038498265063E-4	
								171.530958886003	0.01736776	6.22705703844118E-4	4.4874512E-7	1.80946712739414E-8	3.5542144E-6	1.03577305529735E-7	4.9323584E-5	9.12144024417196E-7	0.0019835168	9.36509983459866E-5	0.014937056	5.60402633541278E-4	
								172.159277416721	0.017606368	4.79367802339707E-4	4.4866528E-7	1.7996426681761E-8	3.6245584E-6	1.2212108789558E-7	4.8924448E-5	1.80797302422354E-6	0.002039128	6.81832887443838E-5	0.014960928	5.35449387636217E-4	
								172.787595947439	0.017572448	4.2198502570589E-4	4.555264E-7	1.09831489692164E-8	3.5135488E-6	9.37086638641273E-8	4.8969184E-5	1.57993103687471E-6	0.0020280448	3.02095511254305E-5	0.01539936	2.51723302060021E-4	
								173.415914478157	0.0175372	6.95251029197368E-4	4.550632E-7	8.42325776407206E-9	3.5602192E-6	1.85489848399313E-7	4.9533264E-5	1.75208945835537E-6	0.0020358432	4.56499602102783E-5	0.015090096	5.28431376509759E-4	
								174.044233008875	0.017509872	7.30583358365081E-4	4.4216736E-7	9.90193265014463E-9	3.6077024E-6	1.39984991812694E-7	4.9726432E-5	2.77244090265599E-6	0.0019814576	7.33731265028281E-5	0.015095216	6.54894437661521E-4	
								174.672551539593	0.017551376	5.47197229232751E-4	4.5488224E-7	1.95266043778226E-8	3.6479888E-6	7.1059729377475E-8	4.9535312E-5	8.78799218206299E-7	0.0019594928	3.85455440122461E-5	0.015239248	4.35143524276762E-4	
								175.30087007031	0.017408544	2.75772993021433E-4	4.5448512E-7	9.7697460290429E-9	3.6178736E-6	1.72363193602347E-7	4.8671392E-5	2.14320333825795E-6	0.0019403008	6.22010342293439E-5	0.014832064	4.07604543252403E-4	
								175.929188601028	0.017188288	4.54458089948898E-4	4.4874336E-7	5.93018746145515E-9	3.5962384E-6	1.26123061098278E-7	4.8086512E-5	1.75380285377804E-6	0.0019960272	5.52361402272099E-5	0.015153568	1.94740036766968E-4	
								176.557507131746	0.017176336	2.87615668001588E-4	4.5452752E-7	1.22819274656709E-8	3.4646064E-6	6.3468441896741E-8	4.8115296E-5	9.42898636164033E-7	0.0019543984	3.23266465442983E-5	0.015098192	6.24380757166651E-4	
								177.185825662464	0.016665024	4.35071372167831E-4	4.5301264E-7	7.43918605009983E-9	3.5073472E-6	8.47603589610143E-8	4.8196864E-5	1.45719041380322E-6	0.002021016	7.32115750411095E-5	0.015176736	6.50520329336446E-4	
								177.814144193182	0.01692016	4.64004203429235E-4	4.6028496E-7	1.32781601183297E-8	3.5459248E-6	1.09215387282196E-7	4.7661136E-5	1.05297650860786E-6	0.002017968	5.81861803523826E-5	0.014995552	5.50290924075621E-4	
								178.4424627239	0.016661872	2.38613143644688E-4	4.5230608E-7	1.77994525542782E-8	3.5183376E-6	6.94248244707899E-8	4.7585584E-5	1.26088809641459E-6	0.0019955568	6.80936272142996E-5	0.015034288	5.72511951595772E-4	
								179.070781254618	0.016902656	3.23179100314361E-4	4.4335728E-7	1.6037903180653E-8	3.4868224E-6	1.35761201220378E-7	4.7808896E-5	2.0518104016892E-6	0.0019730368	1.68213631790053E-5	0.014953408	6.39113510043404E-4	
								179.699099785336	0.016568416	3.76627210488037E-4	4.5031824E-7	1.53342461114983E-8	3.367088E-6	4.77855556418465E-8	4.6876832E-5	1.44396065165225E-6	0.002033352	4.14152269582094E-5	0.014939328	4.54292908507276E-4	
								180.327418316054	0.016249664	4.47039822476702E-4	4.3970864E-7	2.06472515276973E-8	3.4569552E-6	1.0574681696959E-7	4.8354816E-5	1.98312080309798E-6	0.0019769248	1.08589871881313E-4	0.014820528	4.58454037303631E-4	
								180.955736846772	0.016406608	4.59246309859969E-4	4.61356E-7	2.14798958284253E-8	3.5623008E-6	7.62443118612788E-8	4.7439312E-5	1.06820937962555E-6	0.0020896784	4.61868439796444E-5	0.015063856	3.32193612942814E-4	
								181.58405537749	0.0161904	2.68646051152814E-4	4.5524096E-7	2.11760380309443E-8	3.4109952E-6	8.9052912019765E-8	4.7097904E-5	2.56411059817629E-6	0.001965648	1.98026422479425E-5	0.014743952	3.31821043817297E-4	
								182.212373908208	0.01609784	3.49812887126818E-4	4.4680192E-7	2.31634203802461E-8	3.4391056E-6	1.24040063643969E-7	4.673896E-5	1.68567203642939E-6	0.0019823008	5.65073912616748E-5	0.015245952	4.56212976930732E-4	
								182.840692438926	0.015997568	5.77805793255831E-4	4.5675984E-7	1.10446582694079E-8	3.4715184E-6	1.14975184578239E-7	4.5520496E-5	2.39713996614298E-6	0.0020243488	3.84540601133354E-5	0.015133392	4.00335945325922E-4	
								183.469010969644	0.01612608	5.02886770555761E-4	4.4823936E-7	8.44451959367732E-9	3.4093328E-6	1.17304257873276E-7	4.71292E-5	2.08907676986749E-6	0.001973544	4.95262684239384E-5	0.015002272	5.39170238347777E-4	
								184.097329500362	0.015607072	3.10307561493432E-4	4.5458656E-7	9.81377440784129E-9	3.4859456E-6	1.69603091518993E-7	4.6501408E-5	1.386314876325E-6	0.00202736	6.54685448746188E-5	0.01520608	6.92775985726988E-4	
								184.72564803108	0.015544256	3.85808758428318E-4	4.4300048E-7	1.03586874936934E-8	3.4709424E-6	5.58791033285254E-8	4.7228992E-5	1.65804777214651E-6	0.0020519792	4.09012542008189E-5	0.014334624	6.4187634048935E-4	
								185.353966561798	0.01581048	1.11245817898922E-4	4.503528E-7	1.3518984305043E-8	3.3955216E-6	1.7422678879208E-7	4.5162192E-5	2.07051702343159E-6	0.0020002912	1.04966431296867E-4	0.014496608	3.7106352491184E-4	
								185.982285092516	0.01549592	2.18530305449839E-4	4.527472E-7	1.54541553143483E-8	3.3329456E-6	8.96512552327071E-8	4.49324E-5	2.35261483528435E-6	0.00202904	6.69701562190203E-5	0.015009264	5.44238140229073E-4	
								186.610603623234	0.015191904	2.94981091733011E-4	4.411728E-7	9.16495678985995E-9	3.5171824E-6	5.89597756847837E-8	4.4161856E-5	8.08047526127024E-7	0.0020460064	6.64739615548825E-5	0.014364736	4.37971792333708E-4	
								187.238922153952	0.015168992	4.1096922162128E-4	4.343032E-7	2.29092488362234E-8	3.3126544E-6	8.92539211732458E-8	4.4992336E-5	1.11555705388832E-6	0.0019765024	7.27192698313178E-5	0.01422504	7.314602009679E-4	
								187.86724068467	0.01503912	3.94262560231124E-4	4.347672E-7	1.00339874267412E-8	3.306512E-6	1.39151313554706E-7	4.3582656E-5	1.3573629343989E-6	0.0019854	9.36386605628254E-5	0.014395296	0.00108716099768157	
								188.495559215388	0.0151668	5.60590982446202E-4	4.3755296E-7	2.9105319966769E-8	3.2999248E-6	6.86896076215321E-8	4.3086224E-5	1.02517376072547E-6	0.0020429216	8.95569420469459E-5	0.014024992	3.90836971025004E-4	
								189.123877746106	0.014560224	2.77700520129149E-4	4.396344E-7	1.34727128077459E-8	3.2779584E-6	9.64491150234154E-8	4.43032E-5	2.88016587522317E-6	0.0020209728	3.86274938767712E-5	0.01405792	6.67784199872983E-4	
								189.752196276824	0.014555024	1.17056436303177E-4	4.3483168E-7	2.50243045927754E-8	3.3145424E-6	1.14205675291555E-7	4.4306064E-5	1.88360410141834E-6	0.0020456672	5.51506972866163E-5	0.014160544	6.9753351151038E-4	
								190.380514807541	0.0144796	3.46731042740623E-4	4.3909072E-7	1.51950290671654E-8	3.2302E-6	7.72610798785523E-8	4.4180496E-5	2.82725788192022E-6	0.0020083344	1.21572251228642E-4	0.013895712	3.86132224399881E-4	
								191.008833338259	0.01427256	3.88488900227535E-4	4.3532704E-7	9.08740845610011E-9	3.2753392E-6	1.07593418624003E-7	4.3659552E-5	2.60946012108252E-6	0.0020578512	3.6908613021895E-5	0.013705888	5.76146388620114E-4	
								191.637151868977	0.014291104	3.3419938671398E-4	4.35612E-7	1.20456480041548E-8	3.2341696E-6	1.29193824669757E-7	4.3213504E-5	2.40700353960687E-6	0.0020847824	8.48365014648765E-5	0.013707104	3.45649928800802E-4	
								192.265470399695	0.013996288	2.01530850045347E-4	4.3259248E-7	1.15844549579167E-8	3.215264E-6	1.44676589619745E-7	4.2928768E-5	1.34877063621655E-6	0.00200888	4.37424008486045E-5	0.013566032	8.60270937042511E-4	
								192.893788930413	0.013939536	1.2667835679389E-4	4.3721024E-7	1.30978290402646E-8	3.1651232E-6	1.24227616845853E-7	4.3315488E-5	7.6779174176335E-7	0.00206152	3.93307338350048E-5	0.013656352	8.84326358942218E-4	
								193.522107461131	0.01363888	6.97094846918266E-4	4.2620336E-7	1.55914613493412E-8	3.1999552E-6	6.7139265077896E-8	4.1531712E-5	1.49197548140712E-6	0.00201108	8.55795798073348E-5	0.013413152	5.96452125421647E-4	
								194.150425991849	0.013506784	1.93038038945696E-4	4.271104E-7	9.33846604962508E-9	3.129832E-6	1.22616763617378E-7	4.3153648E-5	2.34684928300051E-6	0.0020106976	5.4923401322205E-5	0.013065568	5.08355247754954E-4	
								194.778744522567	0.013469312	3.3551980734377E-4	4.2215936E-7	1.22313491049843E-8	3.0889904E-6	1.45239785116889E-7	4.1717168E-5	3.0395455226596E-6	0.002064832	5.54318960888043E-5	0.012788304	6.92199290146992E-4	
								195.407063053285	0.013213152	2.52675346482398E-4	4.2320496E-7	1.19367059228247E-8	3.0271312E-6	5.33446717414213E-8	4.1346624E-5	1.44621437238053E-6	0.0020649152	6.28835728247053E-5	0.012711424	2.60974300037378E-4	
								196.035381584003	0.013182992	3.19090510545205E-4	4.1585056E-7	1.72709545065697E-8	3.1119632E-6	6.56240679263333E-8	4.1888672E-5	1.30690554406966E-6	0.0020928832	5.36048283198445E-5	0.012299872	4.80649163028503E-4	
								196.663700114721	0.013027008	1.5403104725996E-4	4.0823104E-7	1.10882529898988E-8	3.1433728E-6	1.80279431603275E-7	4.1355168E-5	1.20112984756853E-6	0.0020669168	5.94786562322991E-5	0.012052864	2.90070801839826E-4	
								197.292018645439	0.01254256	1.79094245580366E-4	4.1323216E-7	1.63140803420849E-8	3.0128784E-6	1.33349907884483E-7	4.0857808E-5	1.27632272107019E-6	0.0020065424	5.87650403284129E-5	0.01223408	5.5570917285933E-4	
								197.920337176157	0.012520704	5.78163045238971E-4	4.03424E-7	1.074145643756E-8	3.0473008E-6	1.23845325027633E-7	3.9968432E-5	1.8792795611936E-6	0.0020828016	4.97498929928498E-5	0.012001856	3.40264548373762E-4	
								198.548655706875	0.012228784	4.63642418766877E-4	4.0117584E-7	2.20240918007531E-8	3.077632E-6	1.22034554319668E-7	4.0502048E-5	9.36683713704898E-7	0.0020240448	8.66768962250034E-5	0.011775312	2.85946068201679E-4	
								199.176974237593	0.012181424	3.65940984968889E-4	4.0168208E-7	9.71603187479334E-9	2.9832976E-6	4.04538581200856E-8	3.9415424E-5	5.67103863220838E-7	0.0020775504	8.5394326631223E-5	0.01129232	5.32234053777096E-4	
								199.805292768311	0.012067312	2.40316881471111E-4	4.0116544E-7	5.92255959260856E-9	2.9723024E-6	1.65501740065777E-7	3.8220224E-5	1.1271911616403E-6	0.0020601088	1.15712121902591E-4	0.011169264	6.20828569961145E-4	
								200.433611299029	0.01172656	1.19057754052392E-4	3.979976E-7	2.17317067383121E-8	2.921448E-6	8.0142144318704E-8	4.0420496E-5	2.61216333970141E-6	0.0021236928	6.32215215508138E-5	0.011156752	3.77219268224729E-4	
								201.061929829747	0.01174824	3.04996194074616E-4	3.9800768E-7	1.5086897590691E-8	2.8130928E-6	7.52179637267588E-8	3.9056976E-5	2.01013606178288E-6	0.0020850848	8.30034797535621E-5	0.010618224	3.20158912541882E-4	
								201.690248360465	0.011442832	1.75994196267945E-4	3.8561008E-7	1.58124735228869E-8	2.83488E-6	1.01593356790688E-7	3.8878752E-5	1.64740545061621E-6	0.0020544496	5.25772213491737E-5	0.0104728	2.91540734718152E-4	
								202.318566891183	0.01140136	3.42152728470781E-4	3.8833408E-7	1.01663669593419E-8	2.8617312E-6	1.1269261648928E-7	3.85888E-5	1.63496440572876E-6	0.002100984	7.90970621957605E-5	0.010172704	3.40127784927959E-4	
								202.946885421901	0.011228624	5.32337419011664E-4	3.8609264E-7	7.40164324241584E-9	2.743664E-6	7.63276583159734E-8	3.801088E-5	1.23738132004649E-6	0.002063584	9.59852136946104E-5	0.010365424	3.35724426993331E-4	
								203.575203952619	0.0109228	3.01184498937114E-4	3.734112E-7	1.40880975351536E-8	2.778968E-6	1.02985279880185E-7	3.738184E-5	1.84333620764092E-6	0.0021221136	4.86426556511874E-5	0.009774736	3.10196177410361E-4	
								204.203522483337	0.010893984	2.83262509485459E-4	3.7167616E-7	8.74877934159961E-9	2.6883168E-6	1.59091603660281E-7	3.819824E-5	1.24832724427531E-6	0.002071472	9.59712311893518E-5	0.009868912	5.1079177001984E-4	
								204.831841014055	0.010858016	2.69741466741768E-4	3.6909168E-7	1.52492110809707E-8	2.7017424E-6	1.23758918340457E-7	3.7175296E-5	1.63981086850893E-6	0.0020802576	9.0990630445118E-5	0.009663824	3.06668218894623E-4	
								205.460159544773	0.010685488	1.86442455250943E-4	3.7099376E-7	6.51752128097789E-9	2.701912E-6	9.90826013384792E-8	3.7485392E-5	6.49825565763612E-7	0.0020958224	5.92433987951398E-5	0.009487984	4.86528941461862E-4	
								206.08847807549	0.010370656	3.12805541638892E-4	3.5988464E-7	5.33384707392329E-9	2.585304E-6	8.68039691258413E-8	3.5986832E-5	1.11201675469392E-6	0.002124248	8.53003208434762E-5	0.009374032	1.45759896816649E-4	
								206.716796606208	0.01010496	3.25697071525061E-4	3.4794384E-7	1.13301720855422E-8	2.6294832E-6	9.79945163527022E-8	3.652952E-5	2.08653650703744E-6	0.0020838144	5.87353999969354E-5	0.00889272	2.95148868200438E-4	
								207.345115136926	0.010122768	2.80774401112352E-4	3.4456976E-7	6.24967182242397E-9	2.5535584E-6	1.34032505836457E-7	3.6135648E-5	9.15535055101659E-7	0.0020546768	1.15444056560743E-4	0.009064752	1.68415510924617E-4	
								207.973433667644	0.010094032	2.31545683440654E-4	3.380504E-7	1.32364158411558E-8	2.528856E-6	8.97519363579418E-8	3.5698032E-5	1.56954601803197E-6	0.0020337984	3.48185818895601E-5	0.008709472	4.68715059199084E-4	
								208.601752198362	0.009743088	2.80118435523263E-4	3.4672976E-7	1.30047054671761E-8	2.4923792E-6	1.27822788904014E-7	3.4710272E-5	1.02608179104787E-6	0.0020248384	9.26280017100663E-5	0.008516608	2.2726892334853E-4	
								209.23007072908	0.0097816	2.19907726103473E-4	3.3968688E-7	1.94527506299752E-8	2.5075408E-6	1.01398691052695E-7	3.4387712E-5	1.90391495826888E-6	0.0020089664	9.21615637714552E-5	0.0082169072	2.67623746964278E-4	
								209.858389259798	0.009510464	1.88950629742269E-4	3.3351824E-7	6.40092516813E-9	2.4779936E-6	1.18844380047186E-7	3.4696288E-5	1.50025937768107E-6	0.0020978096	3.95842180268853E-5	0.0082982864	4.59575267094303E-4	
								210.486707790516	0.009296496	1.52232615690594E-4	3.3170448E-7	8.54671622741741E-9	2.3502464E-6	1.15721968237669E-7	3.435496E-5	1.21747649702161E-6	0.0020524992	5.30112472896083E-5	0.007831568	2.31380895391128E-4	
								211.115026321234	0.00906016	1.84307030793728E-4	3.241088E-7	6.21304604199906E-9	2.3412208E-6	1.19975452235864E-7	3.4193856E-5	1.75616212226548E-6	0.0019831888	1.0249460217592E-4	0.0078791568	1.36272380250732E-4	
								211.743344851952	0.0089992	2.39813954556443E-4	3.1870192E-7	1.04331969804083E-8	2.3211872E-6	7.93428686348055E-8	3.3001696E-5	1.11857277549563E-6	0.001994192	2.88271910528931E-5	0.0077750672	1.84159139407199E-4	
								212.37166338267	0.008661072	1.66464541329378E-4	3.0816688E-7	1.02559079808664E-8	2.2569248E-6	6.89088289495617E-8	3.2696672E-5	6.20851416942895E-7	0.0019862384	5.97455271363473E-5	0.0072960112	3.64614902804589E-4	
								212.999981913388	0.00830128	2.74962269411641E-4	2.9977424E-7	2.3576133287713E-9	2.2069024E-6	2.46226259525667E-8	3.2665184E-5	2.21544212472364E-7	0.0019930128	8.57836918021136E-5	0.0073307344	2.0959066997555E-4	
								213.628300444106	0.008380864	2.58875243466809E-4	3.0077424E-7	5.70143387999896E-9	2.2057616E-6	5.32742193260491E-8	3.174816E-5	9.34150108708448E-7	0.0019439168	6.30353971923714E-5	0.0071313264	4.28015580740701E-4	
								214.256618974824	0.00814376	3.03729416421919E-4	2.8292016E-7	7.86948566349796E-9	2.2114816E-6	5.14927205418398E-8	3.1591264E-5	8.35455875363864E-7	0.0019605824	5.06607048983728E-5	0.0068685552	4.05762441735556E-4	
								214.884937505542	0.0080138544	2.83968860512557E-4	2.8633264E-7	8.77930465401445E-9	2.0985088E-6	3.16899886273251E-8	3.052872E-5	6.50622859727508E-7	0.0019745344	6.62128070753688E-5	0.0066753024	3.05868230996291E-4	
								215.51325603626	0.0079138464	2.57895109431722E-4	2.8163552E-7	3.26818558102198E-9	2.0358096E-6	7.91913299092773E-8	3.0708704E-5	1.74800945205683E-6	0.0019238208	5.32738055257929E-5	0.00662316	1.87559843548666E-4	
								216.141574566978	0.007725368	1.9417355585146E-4	2.7147584E-7	1.58806096346456E-8	1.9702688E-6	9.52729620574484E-8	3.0041968E-5	1.09665497305214E-6	0.0019162736	8.4160616993936E-5	0.0065471728	1.77777280132193E-4	
								216.769893097696	0.0074605776	2.40699692357095E-4	2.7369584E-7	8.9109008011536E-9	1.9879088E-6	8.07851458821485E-8	3.0273056E-5	1.43940453510471E-6	0.0018763024	5.6149916302698E-5	0.0063288304	2.62806668615544E-4	
								217.398211628414	0.0072847744	2.3042289083509E-4	2.6899008E-7	7.01474986809936E-9	1.9231184E-6	5.46749704782727E-8	2.9003552E-5	7.1353245106302E-7	0.0018871936	4.30053054959502E-5	0.00600712	1.74939388726496E-4	
								218.026530159132	0.0070735648	1.42646318155079E-4	2.5328208E-7	1.23023226893136E-8	1.8601056E-6	3.20984223412928E-8	2.8548496E-5	5.71114417678279E-7	0.0018603504	5.99989246303632E-5	0.0060074608	1.21737325431438E-4	
								218.65484868985	0.00685888	2.08116915833385E-4	2.5140064E-7	1.62672695228179E-8	1.8317616E-6	8.29045746192573E-8	2.7628544E-5	7.97890220819882E-7	0.0018235952	6.05050611040101E-5	0.0056676576	2.94785699702004E-4	
								219.283167220568	0.0067477264	1.9101053863282E-4	2.4534592E-7	4.34676422549005E-9	1.8034048E-6	6.76883313075452E-8	2.7585552E-5	6.39567492857478E-7	0.001820232	6.03316352173552E-5	0.0056823024	1.22206611330157E-4	
								219.911485751286	0.006478472	1.47641337951131E-4	2.3484496E-7	6.05647803661499E-9	1.705896E-6	8.02132252437215E-8	2.6456896E-5	1.09478880432712E-6	0.0017692432	4.25264358628841E-5	0.005422424	2.21545310796685E-4	
								220.539804282004	0.0061988592	6.13654489366775E-5	2.245688E-7	4.92940866230423E-9	1.6838128E-6	1.16202755850281E-7	2.6298672E-5	1.00096681359573E-6	0.0017261808	5.35057238358665E-5	0.0054077824	2.6852048892552E-4	
								221.168122812721	0.0061329664	2.13095874865751E-4	2.1911344E-7	6.50226236074798E-9	1.6807648E-6	6.07716893561467E-8	2.56168E-5	1.15790277035682E-6	0.0016698448	3.8527570014212E-5	0.0052720048	1.73864832151876E-4	
								221.796441343439	0.0058429936	6.25571327731696E-5	2.1175632E-7	4.92146754048018E-9	1.6322176E-6	5.77317632919695E-8	2.5331008E-5	1.07797428184535E-6	0.0017412336	4.79726696859785E-5	0.0050330384	7.78664630042999E-5	
								222.424759874157	0.005815856	5.62248557134655E-5	2.1219616E-7	8.83479076198187E-9	1.5822896E-6	6.98319396035941E-8	2.4343984E-5	1.37997648837942E-6	0.0016687344	4.44540670445348E-5	0.0049294528	1.08638615690738E-4	
								223.053078404875	0.0055881008	8.93224740544055E-5	2.0721472E-7	6.1700840733332E-9	1.512568E-6	2.42351962236743E-8	2.4362272E-5	9.78026449703688E-7	0.0015891792	4.26261856046257E-5	0.0047301888	9.48303503483986E-5	
								223.681396935593	0.0054159584	1.11727724673869E-4	2.0150416E-7	5.52323532433663E-9	1.4681936E-6	2.56054153022364E-8	2.38468E-5	6.79195338028759E-7	0.0016040896	3.53480203236333E-5	0.004530192	1.15705326826383E-4	
								224.309715466311	0.0052205904	1.95012592282653E-4	1.9203104E-7	8.59462994014286E-9	1.4470656E-6	5.72631087944062E-8	2.2730848E-5	1.20313475833757E-6	0.0015644672	4.05542562402518E-5	0.0042966592	1.4306332970821E-4	
								224.938033997029	0.0049576208	9.93564778119679E-5	1.829728E-7	5.66553143138398E-9	1.3874944E-6	5.77784351189958E-8	2.2435952E-5	5.36278783022413E-7	0.0015389312	9.79671828481355E-5	0.0042259696	2.34223509624461E-4	
								225.566352527747	0.0048128288	5.3599609132903E-5	1.799688E-7	7.65662369455364E-9	1.3496016E-6	5.1585489866822E-8	2.1646432E-5	1.13570713633401E-6	0.0014256528	3.35610810791309E-5	0.0040011312	1.72605784894945E-4	
								226.194671058465	0.0044632992	4.15548730620129E-5	1.7414432E-7	3.20387263666958E-9	1.2939824E-6	2.94076378650174E-8	2.085688E-5	5.5930700549877E-7	0.0014308752	2.68736293641182E-5	0.0039986432	1.57346572340169E-4	
								226.822989589183	0.0044426464	7.27338207768572E-5	1.6441152E-7	8.03357208917677E-9	1.2114208E-6	4.20178543383643E-8	2.0364592E-5	6.83255074126788E-7	0.0014122736	4.73559898302211E-5	0.0037545952	1.0673036690277E-4	
								227.451308119901	0.0042437328	1.78340512108719E-4	1.56736E-7	6.47174197260677E-9	1.1516384E-6	4.86951468300487E-8	2.0114544E-5	3.92035718372702E-7	0.0013573504	4.92271599830817E-6	0.0035003152	9.24224673291076E-5	
								228.079626650619	0.0040273312	7.55727594520672E-5	1.4440192E-7	5.33942497578157E-9	1.1393184E-6	3.07159754655456E-8	1.9087152E-5	7.27110253207861E-7	0.001266632	6.38036595815632E-5	0.0034606128	1.84909765029325E-4	
								228.707945181337	0.0038068704	2.93906899000345E-5	1.4181488E-7	5.83206188170188E-9	1.0618608E-6	2.81114380137339E-8	1.79096E-5	7.30497927717801E-7	0.0012397232	4.58760774609164E-5	0.0033086672	9.6364345705245E-5	
								229.336263712055	0.0036874432	1.09801773770736E-4	1.3656752E-7	6.36820046418138E-9	1.0363584E-6	2.34578610448609E-8	1.7678176E-5	6.84831993177889E-7	0.001187272	5.45481465129659E-5	0.0030072592	9.8179657298241E-5	
								229.964582242773	0.0035432416	4.9044011385693E-5	1.3036976E-7	4.67490715715297E-9	9.99648E-7	3.88724111935445E-8	1.6848624E-5	3.27060515012129E-7	0.001169016	4.1746326113803E-5	0.002962264	1.22958753669676E-4	
								230.592900773491	0.0033830912	7.72861083714273E-5	1.2389552E-7	6.7767437277796E-9	9.397456E-7	2.72386533587841E-8	1.6108352E-5	3.18751632968367E-7	0.0010870256	4.54529863133326E-5	0.0027719888	9.49626308986857E-5	
								231.221219304209	0.0031276016	8.4220847471395E-5	1.1734288E-7	4.32333543829298E-9	9.175488E-7	3.0547274104247E-8	1.5580336E-5	2.03054825305876E-7	0.001057056	5.75150231504778E-5	0.0027324944	3.69582300009076E-5	
								231.849537834927	0.0029618736	6.40090542095413E-5	1.1308704E-7	5.86898335046199E-9	8.2826064E-7	3.56517377142826E-8	1.4517824E-5	3.89083885659635E-7	9.79464E-4	2.12504689830602E-5	0.0024946784	2.96786131212362E-5	
								232.477856365645	0.0028536944	7.24259554358796E-5	1.0509872E-7	2.7622057620677E-9	7.9045424E-7	1.34549432569595E-8	1.40556E-5	4.43573398661372E-7	9.590704E-4	3.42070904462803E-5	0.0023783728	1.08751181783004E-4	
								233.106174896363	0.0026355408	4.9479506092927E-5	1.0129584E-7	2.27068535204683E-9	7.5878944E-7	3.14083960005601E-8	1.3827344E-5	2.0390058283389E-7	9.0448E-4	5.41531608680418E-5	0.0022450736	1.04819600060294E-4	
								233.734493427081	0.0025031632	6.47856244795095E-5	9.50224E-8	2.77463268920411E-9	7.1337456E-7	5.07833057148508E-8	1.2337504E-5	6.10462168262703E-7	8.57336E-4	4.10387824380792E-5	0.0020816672	8.33948813009526E-5	
								234.362811957799	0.0023521392	4.75512034253603E-5	8.649264E-8	3.8841101693953E-9	6.9089216E-7	9.51718653216379E-9	1.205424E-5	4.36369131813881E-7	7.95104E-4	3.22707838789206E-5	0.0019419904	8.24111257343328E-5	
								234.991130488517	0.0021872464	7.06045606232346E-5	8.3771856E-8	4.68246383773329E-9	6.3106144E-7	1.52388990405475E-8	1.1485296E-5	4.8650441445068E-7	7.8894864E-4	3.72620408347154E-5	0.0018672688	6.7722860565691E-5	
								235.619449019235	0.0020231792	7.90097542535098E-5	7.6705904E-8	3.63458301163696E-9	5.975976E-7	2.63635914093661E-8	1.0731552E-5	3.31198157482798E-7	7.174344E-4	2.85202015252347E-5	0.0016585504	3.75669392524864E-5	
								236.247767549953	0.0018759488	6.82240257035599E-5	7.0257488E-8	3.83791706365836E-9	5.6290544E-7	3.43924776956822E-8	9.650144E-6	1.81918895335257E-7	6.5611184E-4	1.95860350527614E-5	0.0015380336	7.26718448699357E-5	
								236.87608608067	0.0017459984	2.59558735703501E-5	6.4701824E-8	1.50578838927653E-9	5.109216E-7	1.27985993358649E-8	9.10672E-6	2.70108096879748E-7	6.23888E-4	2.52684821039966E-5	0.0014298704	3.68277019212441E-5	
								237.504404611388	0.0016064048	4.14574575583213E-5	5.9876528E-8	1.6788817493558E-9	4.7806224E-7	2.3470949679295E-8	8.51112E-6	2.69362607649986E-7	5.6285024E-4	1.82365962385529E-5	0.0013204336	3.28755181373617E-5	
								238.132723142106	0.00143508	3.56444176835587E-5	5.5791616E-8	1.88993118892726E-9	4.379592E-7	1.71699601676882E-8	7.8441472E-6	2.95765399712677E-7	5.44264E-4	3.23955973601353E-5	0.001224912	5.50126650145219E-5	
								238.761041672824	0.0013222032	1.56482449878572E-5	5.0849072E-8	1.40237596168788E-9	3.9394976E-7	1.13717679526096E-8	7.0722976E-6	2.27989317532204E-7	4.8487568E-4	2.83602803179376E-5	0.0011105456	4.34494311677381E-5	
								239.389360203542	0.0012153312	1.20961410044691E-5	4.526664E-8	1.40404455427882E-9	3.4777232E-7	8.87072166804937E-9	6.824504E-6	2.82913940497813E-7	4.471904E-4	1.38888390299549E-5	0.00100208	8.78882745307921E-6	
								240.01767873426	0.001094072	1.46207009407894E-5	4.135952E-8	9.92718133610945E-10	3.1874144E-7	1.19675268810227E-8	6.04608E-6	1.77451913306112E-7	3.9803456E-4	1.87278639328675E-5	8.854704E-4	2.95188690298257E-5	
								240.645997264978	9.772016E-4	2.3684296502113E-5	3.738312E-8	6.64609799506447E-10	2.8478208E-7	1.48326684056511E-8	5.3660016E-6	1.61510545082357E-7	3.7100128E-4	1.38044392349708E-5	7.9379792E-4	1.73535184268782E-5	
								241.274315795696	8.687984E-4	2.14950512630233E-5	3.343384E-8	1.2571653612791E-9	2.6107552E-7	1.43465692132998E-8	4.7638528E-6	1.85617070473597E-7	3.2208864E-4	4.11527505374794E-6	7.1756272E-4	2.77167872804913E-5	
								241.902634326414	7.725168E-4	2.40605266708774E-5	2.8625344E-8	8.84467384859384E-10	2.2707872E-7	8.75197390489712E-9	4.3612528E-6	1.51875740535478E-7	2.9573344E-4	1.06830246713185E-5	6.153528E-4	2.04305274802194E-5	
								242.530952857132	6.8783296E-4	1.61463025652315E-5	2.5610592E-8	6.73681606933124E-10	2.0183456E-7	7.25646806428583E-9	3.7821792E-6	1.44574538460962E-7	2.5060976E-4	6.22689555782012E-6	5.4569456E-4	2.20479893860642E-5	
								243.15927138785	5.8475184E-4	1.46967776321206E-5	2.2101136E-8	1.3559001773287E-9	1.7378912E-7	4.65437901679698E-9	3.3792752E-6	1.24330164526554E-7	2.1787312E-4	6.02231590270721E-6	4.6617952E-4	1.80885138060594E-5	
								243.787589918568	5.0767728E-4	8.75545943694561E-6	1.8711776E-8	2.59530760566065E-10	1.5077248E-7	7.97620634838391E-9	2.8187472E-6	9.85221801788816E-8	1.8822816E-4	5.3616854185974E-6	4.0084992E-4	5.47257361320979E-6	
								244.415908449286	4.1970208E-4	6.66214441392558E-6	1.6154288E-8	7.21042211468927E-10	1.2825888E-7	3.20715822372392E-9	2.3890816E-6	8.7351788148841E-8	1.5933168E-4	5.2425254250218E-6	3.3046208E-4	1.2511888447073E-5	
								245.044226980004	3.480136E-4	9.07120504453517E-6	1.3551712E-8	6.76901823546074E-10	1.0387936E-7	4.68024147753083E-9	1.9617808E-6	5.07220017270613E-8	1.3457008E-4	3.90054866294475E-6	2.7500832E-4	1.13878688801725E-5	
								245.672545510722	2.8402704E-4	4.83414993230454E-6	1.0970864E-8	3.59745013697202E-10	8.645632E-8	3.99406534147853E-9	1.6646656E-6	1.70812378005811E-8	1.0533968E-4	6.1597043461517E-6	2.2298016E-4	4.70603974143866E-6	
								246.30086404144	2.2349648E-4	9.33758042492809E-6	8.3250112E-9	3.40814535352E-10	6.818576E-8	2.639236463525E-9	1.3162432E-6	6.8381205979421E-8	8.856E-5	3.00951414018941E-6	1.8133616E-4	7.15131717993267E-6	
								246.929182572158	1.6902784E-4	4.28612019990107E-6	6.5229152E-9	1.63874921141705E-10	5.28264E-8	1.58798878283192E-9	1.0078272E-6	3.50593319274626E-8	6.637888E-5	3.76929794248213E-6	1.3834592E-4	3.81239396075484E-6	
								247.557501102876	1.2796448E-4	3.50407500376347E-6	4.7975376E-9	1.75375285045527E-10	3.7995232E-8	1.17150796442875E-9	7.3223664E-7	3.06927131438066E-8	5.0132544E-5	1.47110829447733E-6	1.0090048E-4	4.39504555971835E-6	
								248.185819633594	8.771008E-5	2.27624073243583E-6	3.393024E-9	1.14265096963158E-10	2.6531072E-8	1.13499638991496E-9	5.1906912E-7	1.6099421352086E-8	3.3497376E-5	1.28758627566466E-6	7.01776E-5	2.97191609572006E-6	
								248.814138164312	5.6114336E-5	1.65996709885467E-6	2.144104E-9	7.23143486729987E-11	1.7300112E-8	2.90997647275714E-10	3.3204832E-7	1.3442291145188E-8	2.1719088E-5	3.73989961790419E-7	4.3476096E-5	1.73429945317411E-6	
								249.44245669503	3.2317856E-5	6.69624311147677E-7	1.2194816E-9	4.64608292306541E-11	9.510192E-9	1.45485126112603E-10	1.8965136E-7	4.3483980093823E-9	1.2067184E-5	1.55397424946491E-7	2.463912E-5	4.60130009453849E-7	
								250.070775225748	1.4185776E-5	3.510657027965E-7	5.352496E-10	2.20038531898393E-11	4.2204096E-9	1.26650030480849E-10	8.523472E-8	1.56824840889446E-9	5.5508576E-6	2.05469113622462E-7	1.0955616E-5	3.89905659974308E-7	
								250.699093756466	3.5610496E-6	4.46342639325439E-8	1.3177296E-10	5.08727043197037E-12	1.0793232E-9	3.39271570751219E-11	2.0423136E-8	4.11615429837124E-10	1.381456E-6	2.01636314189681E-8	2.7598928E-6	9.8650259417804E-8	
								251.327412287184	2.88492E-29	8.1734210022487E-31	1.4547504E-30	9.10042647616034E-32	1.393456E-30	7.1835371565824E-32	2.28712E-30	5.4762850473656E-32	6.053648E-30	4.49965777792045E-31	1.8671728E-29	1.14504945653889E-30	
								251.955730817901	3.5610496E-6	4.46342639325439E-8	1.3177296E-10	5.08727043197037E-12	1.0793232E-9	3.39271570751219E-11	2.0423136E-8	4.11615429837124E-10	1.381456E-6	2.01636314189681E-8	2.7598928E-6	9.8650259417804E-8	
								252.584049348619	1.4185776E-5	3.510657027965E-7	5.352496E-10	2.20038531898393E-11	4.2204096E-9	1.26650030480849E-10	8.523472E-8	1.56824840889446E-9	5.5508576E-6	2.05469113622462E-7	1.0955616E-5	3.89905659974308E-7	
								253.212367879337	3.2317856E-5	6.69624311147677E-7	1.2194816E-9	4.64608292306541E-11	9.510192E-9	1.45485126112603E-10	1.8965136E-7	4.3483980093823E-9	1.2067184E-5	1.55397424946491E-7	2.463912E-5	4.60130009453849E-7	
								253.840686410055	5.6114336E-5	1.65996709885467E-6	2.144104E-9	7.23143486729987E-11	1.7300112E-8	2.90997647275714E-10	3.3204832E-7	1.3442291145188E-8	2.1719088E-5	3.73989961790419E-7	4.3476096E-5	1.73429945317411E-6	
								254.469004940773	8.771008E-5	2.27624073243583E-6	3.393024E-9	1.14265096963158E-10	2.6531072E-8	1.13499638991496E-9	5.1906912E-7	1.6099421352086E-8	3.3497376E-5	1.28758627566466E-6	7.01776E-5	2.97191609572006E-6	
								255.097323471491	1.2796448E-4	3.50407500376347E-6	4.7975376E-9	1.75375285045527E-10	3.7995232E-8	1.17150796442875E-9	7.3223664E-7	3.06927131438066E-8	5.0132544E-5	1.47110829447733E-6	1.0090048E-4	4.39504555971835E-6	
								255.725642002209	1.6902784E-4	4.28612019990107E-6	6.5229152E-9	1.63874921141705E-10	5.28264E-8	1.58798878283192E-9	1.0078272E-6	3.50593319274626E-8	6.637888E-5	3.76929794248213E-6	1.3834592E-4	3.81239396075484E-6	
								256.353960532927	2.2349648E-4	9.33758042492809E-6	8.3250112E-9	3.40814535352E-10	6.818576E-8	2.639236463525E-9	1.3162432E-6	6.8381205979421E-8	8.856E-5	3.00951414018941E-6	1.8133616E-4	7.15131717993267E-6	
								256.982279063645	2.8402704E-4	4.83414993230454E-6	1.0970864E-8	3.59745013697202E-10	8.645632E-8	3.99406534147853E-9	1.6646656E-6	1.70812378005811E-8	1.0533968E-4	6.1597043461517E-6	2.2298016E-4	4.70603974143866E-6	
								257.610597594363	3.480136E-4	9.07120504453517E-6	1.3551712E-8	6.76901823546074E-10	1.0387936E-7	4.68024147753083E-9	1.9617808E-6	5.07220017270613E-8	1.3457008E-4	3.90054866294475E-6	2.7500832E-4	1.13878688801725E-5	
								258.238916125081	4.1970208E-4	6.66214441392558E-6	1.6154288E-8	7.21042211468927E-10	1.2825888E-7	3.20715822372392E-9	2.3890816E-6	8.7351788148841E-8	1.5933168E-4	5.2425254250218E-6	3.3046208E-4	1.2511888447073E-5	
								258.867234655799	5.0767728E-4	8.75545943694561E-6	1.8711776E-8	2.59530760566065E-10	1.5077248E-7	7.97620634838391E-9	2.8187472E-6	9.85221801788816E-8	1.8822816E-4	5.3616854185974E-6	4.0084992E-4	5.47257361320979E-6	
								259.495553186517	5.8475184E-4	1.46967776321206E-5	2.2101136E-8	1.3559001773287E-9	1.7378912E-7	4.65437901679698E-9	3.3792752E-6	1.24330164526554E-7	2.1787312E-4	6.02231590270721E-6	4.6617952E-4	1.80885138060594E-5	
								260.123871717235	6.8783296E-4	1.61463025652315E-5	2.5610592E-8	6.73681606933124E-10	2.0183456E-7	7.25646806428583E-9	3.7821792E-6	1.44574538460962E-7	2.5060976E-4	6.22689555782012E-6	5.4569456E-4	2.20479893860642E-5	
								260.752190247953	7.725168E-4	2.40605266708774E-5	2.8625344E-8	8.84467384859384E-10	2.2707872E-7	8.75197390489712E-9	4.3612528E-6	1.51875740535478E-7	2.9573344E-4	1.06830246713185E-5	6.153528E-4	2.04305274802194E-5	
								261.380508778671	8.687984E-4	2.14950512630233E-5	3.343384E-8	1.2571653612791E-9	2.6107552E-7	1.43465692132998E-8	4.7638528E-6	1.85617070473597E-7	3.2208864E-4	4.11527505374794E-6	7.1756272E-4	2.77167872804913E-5	
								262.008827309389	9.772016E-4	2.3684296502113E-5	3.738312E-8	6.64609799506447E-10	2.8478208E-7	1.48326684056511E-8	5.3660016E-6	1.61510545082357E-7	3.7100128E-4	1.38044392349708E-5	7.9379792E-4	1.73535184268782E-5	
								262.637145840107	0.001094072	1.46207009407894E-5	4.135952E-8	9.92718133610945E-10	3.1874144E-7	1.19675268810227E-8	6.04608E-6	1.77451913306112E-7	3.9803456E-4	1.87278639328675E-5	8.854704E-4	2.95188690298257E-5	
								263.265464370825	0.0012153312	1.20961410044691E-5	4.526664E-8	1.40404455427882E-9	3.4777232E-7	8.87072166804937E-9	6.824504E-6	2.82913940497813E-7	4.471904E-4	1.38888390299549E-5	0.00100208	8.78882745307921E-6	
								263.893782901543	0.0013222032	1.56482449878572E-5	5.0849072E-8	1.40237596168788E-9	3.9394976E-7	1.13717679526096E-8	7.0722976E-6	2.27989317532204E-7	4.8487568E-4	2.83602803179376E-5	0.0011105456	4.34494311677381E-5	
								264.522101432261	0.00143508	3.56444176835587E-5	5.5791616E-8	1.88993118892726E-9	4.379592E-7	1.71699601676882E-8	7.8441472E-6	2.95765399712677E-7	5.44264E-4	3.23955973601353E-5	0.001224912	5.50126650145219E-5	
								265.150419962979	0.0016064048	4.14574575583213E-5	5.9876528E-8	1.6788817493558E-9	4.7806224E-7	2.3470949679295E-8	8.51112E-6	2.69362607649986E-7	5.6285024E-4	1.82365962385529E-5	0.0013204336	3.28755181373617E-5	
								265.778738493697	0.0017459984	2.59558735703501E-5	6.4701824E-8	1.50578838927653E-9	5.109216E-7	1.27985993358649E-8	9.10672E-6	2.70108096879748E-7	6.23888E-4	2.52684821039966E-5	0.0014298704	3.68277019212441E-5	
								266.407057024415	0.0018759488	6.82240257035599E-5	7.0257488E-8	3.83791706365836E-9	5.6290544E-7	3.43924776956822E-8	9.650144E-6	1.81918895335257E-7	6.5611184E-4	1.95860350527614E-5	0.0015380336	7.26718448699357E-5	
								267.035375555132	0.0020231792	7.90097542535098E-5	7.6705904E-8	3.63458301163696E-9	5.975976E-7	2.63635914093661E-8	1.0731552E-5	3.31198157482798E-7	7.174344E-4	2.85202015252347E-5	0.0016585504	3.75669392524864E-5	
								267.66369408585	0.0021872464	7.06045606232346E-5	8.3771856E-8	4.68246383773329E-9	6.3106144E-7	1.52388990405475E-8	1.1485296E-5	4.8650441445068E-7	7.8894864E-4	3.72620408347154E-5	0.0018672688	6.7722860565691E-5	
								268.292012616568	0.0023521392	4.75512034253603E-5	8.649264E-8	3.8841101693953E-9	6.9089216E-7	9.51718653216379E-9	1.205424E-5	4.36369131813881E-7	7.95104E-4	3.22707838789206E-5	0.0019419904	8.24111257343328E-5	
								268.920331147286	0.0025031632	6.47856244795095E-5	9.50224E-8	2.77463268920411E-9	7.1337456E-7	5.07833057148508E-8	1.2337504E-5	6.10462168262703E-7	8.57336E-4	4.10387824380792E-5	0.0020816672	8.33948813009526E-5	
								269.548649678004	0.0026355408	4.9479506092927E-5	1.0129584E-7	2.27068535204683E-9	7.5878944E-7	3.14083960005601E-8	1.3827344E-5	2.0390058283389E-7	9.0448E-4	5.41531608680418E-5	0.0022450736	1.04819600060294E-4	
								270.176968208722	0.0028536944	7.24259554358796E-5	1.0509872E-7	2.7622057620677E-9	7.9045424E-7	1.34549432569595E-8	1.40556E-5	4.43573398661372E-7	9.590704E-4	3.42070904462803E-5	0.0023783728	1.08751181783004E-4	
								270.80528673944	0.0029618736	6.40090542095413E-5	1.1308704E-7	5.86898335046199E-9	8.2826064E-7	3.56517377142826E-8	1.4517824E-5	3.89083885659635E-7	9.79464E-4	2.12504689830602E-5	0.0024946784	2.96786131212362E-5	
								271.433605270158	0.0031276016	8.4220847471395E-5	1.1734288E-7	4.32333543829298E-9	9.175488E-7	3.0547274104247E-8	1.5580336E-5	2.03054825305876E-7	0.001057056	5.75150231504778E-5	0.0027324944	3.69582300009076E-5	
								272.061923800876	0.0033830912	7.72861083714273E-5	1.2389552E-7	6.7767437277796E-9	9.397456E-7	2.72386533587841E-8	1.6108352E-5	3.18751632968367E-7	0.0010870256	4.54529863133326E-5	0.0027719888	9.49626308986857E-5	
								272.690242331594	0.0035432416	4.9044011385693E-5	1.3036976E-7	4.67490715715297E-9	9.99648E-7	3.88724111935445E-8	1.6848624E-5	3.27060515012129E-7	0.001169016	4.1746326113803E-5	0.002962264	1.22958753669676E-4	
								273.318560862312	0.0036874432	1.09801773770736E-4	1.3656752E-7	6.36820046418138E-9	1.0363584E-6	2.34578610448609E-8	1.7678176E-5	6.84831993177889E-7	0.001187272	5.45481465129659E-5	0.0030072592	9.8179657298241E-5	
								273.94687939303	0.0038068704	2.93906899000345E-5	1.4181488E-7	5.83206188170188E-9	1.0618608E-6	2.81114380137339E-8	1.79096E-5	7.30497927717801E-7	0.0012397232	4.58760774609164E-5	0.0033086672	9.6364345705245E-5	
								274.575197923748	0.0040273312	7.55727594520672E-5	1.4440192E-7	5.33942497578157E-9	1.1393184E-6	3.07159754655456E-8	1.9087152E-5	7.27110253207861E-7	0.001266632	6.38036595815632E-5	0.0034606128	1.84909765029325E-4	
								275.203516454466	0.0042437328	1.78340512108719E-4	1.56736E-7	6.47174197260677E-9	1.1516384E-6	4.86951468300487E-8	2.0114544E-5	3.92035718372702E-7	0.0013573504	4.92271599830817E-6	0.0035003152	9.24224673291076E-5	
								275.831834985184	0.0044426464	7.27338207768572E-5	1.6441152E-7	8.03357208917677E-9	1.2114208E-6	4.20178543383643E-8	2.0364592E-5	6.83255074126788E-7	0.0014122736	4.73559898302211E-5	0.0037545952	1.0673036690277E-4	
								276.460153515902	0.0044632992	4.15548730620129E-5	1.7414432E-7	3.20387263666958E-9	1.2939824E-6	2.94076378650174E-8	2.085688E-5	5.5930700549877E-7	0.0014308752	2.68736293641182E-5	0.0039986432	1.57346572340169E-4	
								277.08847204662	0.0048128288	5.3599609132903E-5	1.799688E-7	7.65662369455364E-9	1.3496016E-6	5.1585489866822E-8	2.1646432E-5	1.13570713633401E-6	0.0014256528	3.35610810791309E-5	0.0040011312	1.72605784894945E-4	
								277.716790577338	0.0049576208	9.93564778119679E-5	1.829728E-7	5.66553143138398E-9	1.3874944E-6	5.77784351189958E-8	2.2435952E-5	5.36278783022413E-7	0.0015389312	9.79671828481355E-5	0.0042259696	2.34223509624461E-4	
								278.345109108056	0.0052205904	1.95012592282653E-4	1.9203104E-7	8.59462994014286E-9	1.4470656E-6	5.72631087944062E-8	2.2730848E-5	1.20313475833757E-6	0.0015644672	4.05542562402518E-5	0.0042966592	1.4306332970821E-4	
								278.973427638774	0.0054159584	1.11727724673869E-4	2.0150416E-7	5.52323532433663E-9	1.4681936E-6	2.56054153022364E-8	2.38468E-5	6.79195338028759E-7	0.0016040896	3.53480203236333E-5	0.004530192	1.15705326826383E-4	
								279.601746169492	0.0055881008	8.93224740544055E-5	2.0721472E-7	6.1700840733332E-9	1.512568E-6	2.42351962236743E-8	2.4362272E-5	9.78026449703688E-7	0.0015891792	4.26261856046257E-5	0.0047301888	9.48303503483986E-5	
								280.23006470021	0.005815856	5.62248557134655E-5	2.1219616E-7	8.83479076198187E-9	1.5822896E-6	6.98319396035941E-8	2.4343984E-5	1.37997648837942E-6	0.0016687344	4.44540670445348E-5	0.0049294528	1.08638615690738E-4	
								280.858383230928	0.0058429936	6.25571327731696E-5	2.1175632E-7	4.92146754048018E-9	1.6322176E-6	5.77317632919695E-8	2.5331008E-5	1.07797428184535E-6	0.0017412336	4.79726696859785E-5	0.0050330384	7.78664630042999E-5	
								281.486701761646	0.0061329664	2.13095874865751E-4	2.1911344E-7	6.50226236074798E-9	1.6807648E-6	6.07716893561467E-8	2.56168E-5	1.15790277035682E-6	0.0016698448	3.8527570014212E-5	0.0052720048	1.73864832151876E-4	
								282.115020292364	0.0061988592	6.13654489366775E-5	2.245688E-7	4.92940866230423E-9	1.6838128E-6	1.16202755850281E-7	2.6298672E-5	1.00096681359573E-6	0.0017261808	5.35057238358665E-5	0.0054077824	2.6852048892552E-4	
								282.743338823081	0.006478472	1.47641337951131E-4	2.3484496E-7	6.05647803661499E-9	1.705896E-6	8.02132252437215E-8	2.6456896E-5	1.09478880432712E-6	0.0017692432	4.25264358628841E-5	0.005422424	2.21545310796685E-4	
								283.371657353799	0.0067477264	1.9101053863282E-4	2.4534592E-7	4.34676422549005E-9	1.8034048E-6	6.76883313075452E-8	2.7585552E-5	6.39567492857478E-7	0.001820232	6.03316352173552E-5	0.0056823024	1.22206611330157E-4	
								283.999975884517	0.00685888	2.08116915833385E-4	2.5140064E-7	1.62672695228179E-8	1.8317616E-6	8.29045746192573E-8	2.7628544E-5	7.97890220819882E-7	0.0018235952	6.05050611040101E-5	0.0056676576	2.94785699702004E-4	
								284.628294415235	0.0070735648	1.42646318155079E-4	2.5328208E-7	1.23023226893136E-8	1.8601056E-6	3.20984223412928E-8	2.8548496E-5	5.71114417678279E-7	0.0018603504	5.99989246303632E-5	0.0060074608	1.21737325431438E-4	
								285.256612945953	0.0072847744	2.3042289083509E-4	2.6899008E-7	7.01474986809936E-9	1.9231184E-6	5.46749704782727E-8	2.9003552E-5	7.1353245106302E-7	0.0018871936	4.30053054959502E-5	0.00600712	1.74939388726496E-4	
								285.884931476671	0.0074605776	2.40699692357095E-4	2.7369584E-7	8.9109008011536E-9	1.9879088E-6	8.07851458821485E-8	3.0273056E-5	1.43940453510471E-6	0.0018763024	5.6149916302698E-5	0.0063288304	2.62806668615544E-4	
								286.513250007389	0.007725368	1.9417355585146E-4	2.7147584E-7	1.58806096346456E-8	1.9702688E-6	9.52729620574484E-8	3.0041968E-5	1.09665497305214E-6	0.0019162736	8.4160616993936E-5	0.0065471728	1.77777280132193E-4	
								287.141568538107	0.0079138464	2.57895109431722E-4	2.8163552E-7	3.26818558102198E-9	2.0358096E-6	7.91913299092773E-8	3.0708704E-5	1.74800945205683E-6	0.0019238208	5.32738055257929E-5	0.00662316	1.87559843548666E-4	
								287.769887068825	0.0080138544	2.83968860512557E-4	2.8633264E-7	8.77930465401445E-9	2.0985088E-6	3.16899886273251E-8	3.052872E-5	6.50622859727508E-7	0.0019745344	6.62128070753688E-5	0.0066753024	3.05868230996291E-4	
								288.398205599543	0.00814376	3.03729416421919E-4	2.8292016E-7	7.86948566349796E-9	2.2114816E-6	5.14927205418398E-8	3.1591264E-5	8.35455875363864E-7	0.0019605824	5.06607048983728E-5	0.0068685552	4.05762441735556E-4	
								289.026524130261	0.008380864	2.58875243466809E-4	3.0077424E-7	5.70143387999896E-9	2.2057616E-6	5.32742193260491E-8	3.174816E-5	9.34150108708448E-7	0.0019439168	6.30353971923714E-5	0.0071313264	4.28015580740701E-4	
								289.654842660979	0.00830128	2.74962269411641E-4	2.9977424E-7	2.3576133287713E-9	2.2069024E-6	2.46226259525667E-8	3.2665184E-5	2.21544212472364E-7	0.0019930128	8.57836918021136E-5	0.0073307344	2.0959066997555E-4	
								290.283161191697	0.008661072	1.66464541329378E-4	3.0816688E-7	1.02559079808664E-8	2.2569248E-6	6.89088289495617E-8	3.2696672E-5	6.20851416942895E-7	0.0019862384	5.97455271363473E-5	0.0072960112	3.64614902804589E-4	
								290.911479722415	0.0089992	2.39813954556443E-4	3.1870192E-7	1.04331969804083E-8	2.3211872E-6	7.93428686348055E-8	3.3001696E-5	1.11857277549563E-6	0.001994192	2.88271910528931E-5	0.0077750672	1.84159139407199E-4	
								291.539798253133	0.00906016	1.84307030793728E-4	3.241088E-7	6.21304604199906E-9	2.3412208E-6	1.19975452235864E-7	3.4193856E-5	1.75616212226548E-6	0.0019831888	1.0249460217592E-4	0.0078791568	1.36272380250732E-4	
								292.168116783851	0.009296496	1.52232615690594E-4	3.3170448E-7	8.54671622741741E-9	2.3502464E-6	1.15721968237669E-7	3.435496E-5	1.21747649702161E-6	0.0020524992	5.30112472896083E-5	0.007831568	2.31380895391128E-4	
								292.796435314569	0.009510464	1.88950629742269E-4	3.3351824E-7	6.40092516813E-9	2.4779936E-6	1.18844380047186E-7	3.4696288E-5	1.50025937768107E-6	0.0020978096	3.95842180268853E-5	0.0082982864	4.59575267094303E-4	
								293.424753845287	0.0097816	2.19907726103473E-4	3.3968688E-7	1.94527506299752E-8	2.5075408E-6	1.01398691052695E-7	3.4387712E-5	1.90391495826888E-6	0.0020089664	9.21615637714552E-5	0.0082169072	2.67623746964278E-4	
								294.053072376005	0.009743088	2.80118435523263E-4	3.4672976E-7	1.30047054671761E-8	2.4923792E-6	1.27822788904014E-7	3.4710272E-5	1.02608179104787E-6	0.0020248384	9.26280017100663E-5	0.008516608	2.2726892334853E-4	
								294.681390906723	0.010094032	2.31545683440654E-4	3.380504E-7	1.32364158411558E-8	2.528856E-6	8.97519363579418E-8	3.5698032E-5	1.56954601803197E-6	0.0020337984	3.48185818895601E-5	0.008709472	4.68715059199084E-4	
								295.309709437441	0.010122768	2.80774401112352E-4	3.4456976E-7	6.24967182242397E-9	2.5535584E-6	1.34032505836457E-7	3.6135648E-5	9.15535055101659E-7	0.0020546768	1.15444056560743E-4	0.009064752	1.68415510924617E-4	
								295.938027968159	0.01010496	3.25697071525061E-4	3.4794384E-7	1.13301720855422E-8	2.6294832E-6	9.79945163527022E-8	3.652952E-5	2.08653650703744E-6	0.0020838144	5.87353999969354E-5	0.00889272	2.95148868200438E-4	
								296.566346498876	0.010370656	3.12805541638892E-4	3.5988464E-7	5.33384707392329E-9	2.585304E-6	8.68039691258413E-8	3.5986832E-5	1.11201675469392E-6	0.002124248	8.53003208434762E-5	0.009374032	1.45759896816649E-4	
								297.194665029594	0.010685488	1.86442455250943E-4	3.7099376E-7	6.51752128097789E-9	2.701912E-6	9.90826013384792E-8	3.7485392E-5	6.49825565763612E-7	0.0020958224	5.92433987951398E-5	0.009487984	4.86528941461862E-4	
								297.822983560312	0.010858016	2.69741466741768E-4	3.6909168E-7	1.52492110809707E-8	2.7017424E-6	1.23758918340457E-7	3.7175296E-5	1.63981086850893E-6	0.0020802576	9.0990630445118E-5	0.009663824	3.06668218894623E-4	
								298.45130209103	0.010893984	2.83262509485459E-4	3.7167616E-7	8.74877934159961E-9	2.6883168E-6	1.59091603660281E-7	3.819824E-5	1.24832724427531E-6	0.002071472	9.59712311893518E-5	0.009868912	5.1079177001984E-4	
								299.079620621748	0.0109228	3.01184498937114E-4	3.734112E-7	1.40880975351536E-8	2.778968E-6	1.02985279880185E-7	3.738184E-5	1.84333620764092E-6	0.0021221136	4.86426556511874E-5	0.009774736	3.10196177410361E-4	
								299.707939152466	0.011228624	5.32337419011664E-4	3.8609264E-7	7.40164324241584E-9	2.743664E-6	7.63276583159734E-8	3.801088E-5	1.23738132004649E-6	0.002063584	9.59852136946104E-5	0.010365424	3.35724426993331E-4	
								300.336257683184	0.01140136	3.42152728470781E-4	3.8833408E-7	1.01663669593419E-8	2.8617312E-6	1.1269261648928E-7	3.85888E-5	1.63496440572876E-6	0.002100984	7.90970621957605E-5	0.010172704	3.40127784927959E-4	
								300.964576213902	0.011442832	1.75994196267945E-4	3.8561008E-7	1.58124735228869E-8	2.83488E-6	1.01593356790688E-7	3.8878752E-5	1.64740545061621E-6	0.0020544496	5.25772213491737E-5	0.0104728	2.91540734718152E-4	
								301.59289474462	0.01174824	3.04996194074616E-4	3.9800768E-7	1.5086897590691E-8	2.8130928E-6	7.52179637267588E-8	3.9056976E-5	2.01013606178288E-6	0.0020850848	8.30034797535621E-5	0.010618224	3.20158912541882E-4	
								302.221213275338	0.01172656	1.19057754052392E-4	3.979976E-7	2.17317067383121E-8	2.921448E-6	8.0142144318704E-8	4.0420496E-5	2.61216333970141E-6	0.0021236928	6.32215215508138E-5	0.011156752	3.77219268224729E-4	
								302.849531806056	0.012067312	2.40316881471111E-4	4.0116544E-7	5.92255959260856E-9	2.9723024E-6	1.65501740065777E-7	3.8220224E-5	1.1271911616403E-6	0.0020601088	1.15712121902591E-4	0.011169264	6.20828569961145E-4	
								303.477850336774	0.012181424	3.65940984968889E-4	4.0168208E-7	9.71603187479334E-9	2.9832976E-6	4.04538581200856E-8	3.9415424E-5	5.67103863220838E-7	0.0020775504	8.5394326631223E-5	0.01129232	5.32234053777096E-4	
								304.106168867492	0.012228784	4.63642418766877E-4	4.0117584E-7	2.20240918007531E-8	3.077632E-6	1.22034554319668E-7	4.0502048E-5	9.36683713704898E-7	0.0020240448	8.66768962250034E-5	0.011775312	2.85946068201679E-4	
								304.73448739821	0.012520704	5.78163045238971E-4	4.03424E-7	1.074145643756E-8	3.0473008E-6	1.23845325027633E-7	3.9968432E-5	1.8792795611936E-6	0.0020828016	4.97498929928498E-5	0.012001856	3.40264548373762E-4	
								305.362805928928	0.01254256	1.79094245580366E-4	4.1323216E-7	1.63140803420849E-8	3.0128784E-6	1.33349907884483E-7	4.0857808E-5	1.27632272107019E-6	0.0020065424	5.87650403284129E-5	0.01223408	5.5570917285933E-4	
								305.991124459646	0.013027008	1.5403104725996E-4	4.0823104E-7	1.10882529898988E-8	3.1433728E-6	1.80279431603275E-7	4.1355168E-5	1.20112984756853E-6	0.0020669168	5.94786562322991E-5	0.012052864	2.90070801839826E-4	
								306.619442990364	0.013182992	3.19090510545205E-4	4.1585056E-7	1.72709545065697E-8	3.1119632E-6	6.56240679263333E-8	4.1888672E-5	1.30690554406966E-6	0.0020928832	5.36048283198445E-5	0.012299872	4.80649163028503E-4	
								307.247761521082	0.013213152	2.52675346482398E-4	4.2320496E-7	1.19367059228247E-8	3.0271312E-6	5.33446717414213E-8	4.1346624E-5	1.44621437238053E-6	0.0020649152	6.28835728247053E-5	0.012711424	2.60974300037378E-4	
								307.8760800518	0.013469312	3.3551980734377E-4	4.2215936E-7	1.22313491049843E-8	3.0889904E-6	1.45239785116889E-7	4.1717168E-5	3.0395455226596E-6	0.002064832	5.54318960888043E-5	0.012788304	6.92199290146992E-4	
								308.504398582518	0.013506784	1.93038038945696E-4	4.271104E-7	9.33846604962508E-9	3.129832E-6	1.22616763617378E-7	4.3153648E-5	2.34684928300051E-6	0.0020106976	5.4923401322205E-5	0.013065568	5.08355247754954E-4	
								309.132717113236	0.01363888	6.97094846918266E-4	4.2620336E-7	1.55914613493412E-8	3.1999552E-6	6.7139265077896E-8	4.1531712E-5	1.49197548140712E-6	0.00201108	8.55795798073348E-5	0.013413152	5.96452125421647E-4	
								309.761035643954	0.013939536	1.2667835679389E-4	4.3721024E-7	1.30978290402646E-8	3.1651232E-6	1.24227616845853E-7	4.3315488E-5	7.6779174176335E-7	0.00206152	3.93307338350048E-5	0.013656352	8.84326358942218E-4	
								310.389354174672	0.013996288	2.01530850045347E-4	4.3259248E-7	1.15844549579167E-8	3.215264E-6	1.44676589619745E-7	4.2928768E-5	1.34877063621655E-6	0.00200888	4.37424008486045E-5	0.013566032	8.60270937042511E-4	
								311.01767270539	0.014291104	3.3419938671398E-4	4.35612E-7	1.20456480041548E-8	3.2341696E-6	1.29193824669757E-7	4.3213504E-5	2.40700353960687E-6	0.0020847824	8.48365014648765E-5	0.013707104	3.45649928800802E-4	
								311.645991236108	0.01427256	3.88488900227535E-4	4.3532704E-7	9.08740845610011E-9	3.2753392E-6	1.07593418624003E-7	4.3659552E-5	2.60946012108252E-6	0.0020578512	3.6908613021895E-5	0.013705888	5.76146388620114E-4	
								312.274309766826	0.0144796	3.46731042740623E-4	4.3909072E-7	1.51950290671654E-8	3.2302E-6	7.72610798785523E-8	4.4180496E-5	2.82725788192022E-6	0.0020083344	1.21572251228642E-4	0.013895712	3.86132224399881E-4	
								312.902628297543	0.014555024	1.17056436303177E-4	4.3483168E-7	2.50243045927754E-8	3.3145424E-6	1.14205675291555E-7	4.4306064E-5	1.88360410141834E-6	0.0020456672	5.51506972866163E-5	0.014160544	6.9753351151038E-4	
								313.530946828261	0.014560224	2.77700520129149E-4	4.396344E-7	1.34727128077459E-8	3.2779584E-6	9.64491150234154E-8	4.43032E-5	2.88016587522317E-6	0.0020209728	3.86274938767712E-5	0.01405792	6.67784199872983E-4	
								314.159265358979	0.0151668	5.60590982446202E-4	4.3755296E-7	2.9105319966769E-8	3.2999248E-6	6.86896076215321E-8	4.3086224E-5	1.02517376072547E-6	0.0020429216	8.95569420469459E-5	0.014024992	3.90836971025004E-4	
								314.787583889697	0.01503912	3.94262560231124E-4	4.347672E-7	1.00339874267412E-8	3.306512E-6	1.39151313554706E-7	4.3582656E-5	1.3573629343989E-6	0.0019854	9.36386605628254E-5	0.014395296	0.00108716099768157	
								315.415902420415	0.015168992	4.1096922162128E-4	4.343032E-7	2.29092488362234E-8	3.3126544E-6	8.92539211732458E-8	4.4992336E-5	1.11555705388832E-6	0.0019765024	7.27192698313178E-5	0.01422504	7.314602009679E-4	
								316.044220951133	0.015191904	2.94981091733011E-4	4.411728E-7	9.16495678985995E-9	3.5171824E-6	5.89597756847837E-8	4.4161856E-5	8.08047526127024E-7	0.0020460064	6.64739615548825E-5	0.014364736	4.37971792333708E-4	
								316.672539481851	0.01549592	2.18530305449839E-4	4.527472E-7	1.54541553143483E-8	3.3329456E-6	8.96512552327071E-8	4.49324E-5	2.35261483528435E-6	0.00202904	6.69701562190203E-5	0.015009264	5.44238140229073E-4	
								317.300858012569	0.01581048	1.11245817898922E-4	4.503528E-7	1.3518984305043E-8	3.3955216E-6	1.7422678879208E-7	4.5162192E-5	2.07051702343159E-6	0.0020002912	1.04966431296867E-4	0.014496608	3.7106352491184E-4	
								317.929176543287	0.015544256	3.85808758428318E-4	4.4300048E-7	1.03586874936934E-8	3.4709424E-6	5.58791033285254E-8	4.7228992E-5	1.65804777214651E-6	0.0020519792	4.09012542008189E-5	0.014334624	6.4187634048935E-4	
								318.557495074005	0.015607072	3.10307561493432E-4	4.5458656E-7	9.81377440784129E-9	3.4859456E-6	1.69603091518993E-7	4.6501408E-5	1.386314876325E-6	0.00202736	6.54685448746188E-5	0.01520608	6.92775985726988E-4	
								319.185813604723	0.01612608	5.02886770555761E-4	4.4823936E-7	8.44451959367732E-9	3.4093328E-6	1.17304257873276E-7	4.71292E-5	2.08907676986749E-6	0.001973544	4.95262684239384E-5	0.015002272	5.39170238347777E-4	
								319.814132135441	0.015997568	5.77805793255831E-4	4.5675984E-7	1.10446582694079E-8	3.4715184E-6	1.14975184578239E-7	4.5520496E-5	2.39713996614298E-6	0.0020243488	3.84540601133354E-5	0.015133392	4.00335945325922E-4	
								320.442450666159	0.01609784	3.49812887126818E-4	4.4680192E-7	2.31634203802461E-8	3.4391056E-6	1.24040063643969E-7	4.673896E-5	1.68567203642939E-6	0.0019823008	5.65073912616748E-5	0.015245952	4.56212976930732E-4	
								321.070769196877	0.0161904	2.68646051152814E-4	4.5524096E-7	2.11760380309443E-8	3.4109952E-6	8.9052912019765E-8	4.7097904E-5	2.56411059817629E-6	0.001965648	1.98026422479425E-5	0.014743952	3.31821043817297E-4	
								321.699087727595	0.016406608	4.59246309859969E-4	4.61356E-7	2.14798958284253E-8	3.5623008E-6	7.62443118612788E-8	4.7439312E-5	1.06820937962555E-6	0.0020896784	4.61868439796444E-5	0.015063856	3.32193612942814E-4	
								322.327406258313	0.016249664	4.47039822476702E-4	4.3970864E-7	2.06472515276973E-8	3.4569552E-6	1.0574681696959E-7	4.8354816E-5	1.98312080309798E-6	0.0019769248	1.08589871881313E-4	0.014820528	4.58454037303631E-4	
								322.955724789031	0.016568416	3.76627210488037E-4	4.5031824E-7	1.53342461114983E-8	3.367088E-6	4.77855556418465E-8	4.6876832E-5	1.44396065165225E-6	0.002033352	4.14152269582094E-5	0.014939328	4.54292908507276E-4	
								323.584043319749	0.016902656	3.23179100314361E-4	4.4335728E-7	1.6037903180653E-8	3.4868224E-6	1.35761201220378E-7	4.7808896E-5	2.0518104016892E-6	0.0019730368	1.68213631790053E-5	0.014953408	6.39113510043404E-4	
								324.212361850467	0.016661872	2.38613143644688E-4	4.5230608E-7	1.77994525542782E-8	3.5183376E-6	6.94248244707899E-8	4.7585584E-5	1.26088809641459E-6	0.0019955568	6.80936272142996E-5	0.015034288	5.72511951595772E-4	
								324.840680381185	0.01692016	4.64004203429235E-4	4.6028496E-7	1.32781601183297E-8	3.5459248E-6	1.09215387282196E-7	4.7661136E-5	1.05297650860786E-6	0.002017968	5.81861803523826E-5	0.014995552	5.50290924075621E-4	
								325.468998911903	0.016665024	4.35071372167831E-4	4.5301264E-7	7.43918605009983E-9	3.5073472E-6	8.47603589610143E-8	4.8196864E-5	1.45719041380322E-6	0.002021016	7.32115750411095E-5	0.015176736	6.50520329336446E-4	
								326.097317442621	0.017176336	2.87615668001588E-4	4.5452752E-7	1.22819274656709E-8	3.4646064E-6	6.3468441896741E-8	4.8115296E-5	9.42898636164033E-7	0.0019543984	3.23266465442983E-5	0.015098192	6.24380757166651E-4	
								326.725635973339	0.017188288	4.54458089948898E-4	4.4874336E-7	5.93018746145515E-9	3.5962384E-6	1.26123061098278E-7	4.8086512E-5	1.75380285377804E-6	0.0019960272	5.52361402272099E-5	0.015153568	1.94740036766968E-4	
								327.353954504057	0.017408544	2.75772993021433E-4	4.5448512E-7	9.7697460290429E-9	3.6178736E-6	1.72363193602347E-7	4.8671392E-5	2.14320333825795E-6	0.0019403008	6.22010342293439E-5	0.014832064	4.07604543252403E-4	
								327.982273034774	0.017551376	5.47197229232751E-4	4.5488224E-7	1.95266043778226E-8	3.6479888E-6	7.1059729377475E-8	4.9535312E-5	8.78799218206299E-7	0.0019594928	3.85455440122461E-5	0.015239248	4.35143524276762E-4	
								328.610591565492	0.017509872	7.30583358365081E-4	4.4216736E-7	9.90193265014463E-9	3.6077024E-6	1.39984991812694E-7	4.9726432E-5	2.77244090265599E-6	0.0019814576	7.33731265028281E-5	0.015095216	6.54894437661521E-4	
								329.23891009621	0.0175372	6.95251029197368E-4	4.550632E-7	8.42325776407206E-9	3.5602192E-6	1.85489848399313E-7	4.9533264E-5	1.75208945835537E-6	0.0020358432	4.56499602102783E-5	0.015090096	5.28431376509759E-4	
								329.867228626928	0.017572448	4.2198502570589E-4	4.555264E-7	1.09831489692164E-8	3.5135488E-6	9.37086638641273E-8	4.8969184E-5	1.57993103687471E-6	0.0020280448	3.02095511254305E-5	0.01539936	2.51723302060021E-4	
								330.495547157646	0.017606368	4.79367802339707E-4	4.4866528E-7	1.7996426681761E-8	3.6245584E-6	1.2212108789558E-7	4.8924448E-5	1.80797302422354E-6	0.002039128	6.81832887443838E-5	0.014960928	5.35449387636217E-4	
								331.123865688364	0.01736776	6.22705703844118E-4	4.4874512E-7	1.80946712739414E-8	3.5542144E-6	1.03577305529735E-7	4.9323584E-5	9.12144024417196E-7	0.0019835168	9.36509983459866E-5	0.014937056	5.60402633541278E-4	
								331.752184219082	0.01760336	4.15929240135867E-4	4.4601424E-7	1.18846628075011E-8	3.576952E-6	1.56669736299006E-7	5.0602912E-5	2.07594271103997E-6	0.0020272128	8.46080827533635E-5	0.015207776	5.77038498265063E-4	
								332.3805027498	0.017688944	2.22259382884053E-4	4.4774976E-7	1.84115958712981E-8	3.7084464E-6	1.55897778755183E-7	5.0401152E-5	1.78193559174287E-6	0.0020233872	9.02427741772159E-5	0.015258592	7.58886050155096E-4	
								333.008821280518	0.017777968	4.62722495152332E-4	4.5671184E-7	2.14737905915095E-8	3.605072E-6	7.29143458038266E-8	5.0805744E-5	1.99228628095462E-6	0.0020094848	7.29242556300715E-5	0.015356384	3.67792934788041E-4	
								333.637139811236	0.017788272	4.1443256474365E-4	4.4661008E-7	8.04759262587267E-9	3.571552E-6	3.22599764414049E-8	5.095896E-5	1.6961071428421E-6	0.0020585264	1.06959205142896E-4	0.015300944	2.75839926914144E-4	
								334.265458341954	0.017928208	3.18294216598417E-4	4.5215152E-7	1.03788753548735E-8	3.5759472E-6	6.72996571997212E-8	5.0993776E-5	2.09705004262655E-6	0.0020695808	7.63563057461531E-5	0.015239312	3.55232357084768E-4	
								334.893776872672	0.017830272	3.53716630539193E-4	4.4980064E-7	4.33386912215862E-9	3.582776E-6	1.46202004582701E-7	5.1987392E-5	2.81874418653414E-6	0.0020063408	3.65404711956481E-5	0.015676512	4.18106090268964E-4	
								335.52209540339	0.01787488	3.57990636749064E-4	4.4299296E-7	1.53738453162506E-8	3.6086656E-6	9.36454601398274E-8	5.2765168E-5	2.37679816936988E-6	0.0020541856	4.73774580660466E-5	0.015841984	7.22298281653778E-4	
								336.150413934108	0.018263536	1.08874980045922E-4	4.4280064E-7	1.55578663976781E-8	3.6148224E-6	6.28607566992315E-8	5.1206864E-5	1.82818492491323E-6	0.0020413152	2.11560462090627E-5	0.015443168	4.70444680190987E-4	
								336.778732464826	0.018648192	3.35205291605011E-4	4.4046736E-7	1.70041055880043E-8	3.664088E-6	5.67250381401368E-8	5.4258736E-5	2.26042647261086E-6	0.0020886032	8.31364612381355E-5	0.016152304	6.07617327995179E-4	
								337.407050995544	0.018238832	3.91109893917298E-4	4.3956432E-7	2.80578393158133E-8	3.6540736E-6	1.70020157242605E-7	5.2427184E-5	1.20762204603924E-6	0.0020886576	8.55602744081622E-5	0.015852384	9.67531135044242E-4	
								338.035369526262	0.018347872	5.1626853353657E-4	4.3720816E-7	2.17578749359399E-8	3.6272448E-6	1.15988582003575E-7	5.2962576E-5	2.57863370917236E-6	0.0020496928	8.30261461661324E-5	0.016426688	4.85391153112622E-4	
								338.66368805698	0.018617632	2.56718582732145E-4	4.4402336E-7	1.88765998243328E-8	3.6828736E-6	1.5280411747332E-7	5.3445504E-5	2.49846803455238E-6	0.0020755168	7.72848057718979E-5	0.01629632	1.69304695741141E-4	
								339.292006587698	0.018996608	4.34913006841599E-4	4.3814336E-7	1.80298163930751E-8	3.6713728E-6	8.45825730703436E-8	5.298608E-5	8.47872324350786E-7	0.0021119024	5.07071199418781E-5	0.016732592	4.16124964307598E-4	
								339.920325118416	0.019000736	2.38585024844394E-4	4.3401024E-7	1.02194117310147E-8	3.6070864E-6	1.52244693401117E-7	5.4028688E-5	1.15370945195054E-6	0.0021516736	5.85944375243932E-5	0.016960768	4.91883819128054E-4	
								340.548643649134	0.019174816	5.35530213227974E-4	4.4286032E-7	1.48753736205851E-8	3.643424E-6	1.8804919186213E-7	5.4750512E-5	1.30633734644616E-6	0.0020950608	2.6339659891502E-5	0.017118112	7.43322456219371E-4	
								341.176962179852	0.019081952	5.2434217408101E-4	4.4176448E-7	2.80135815952191E-8	3.6588256E-6	1.64474181939902E-7	5.3124272E-5	1.05433377121289E-6	0.0021029504	1.1529762938066E-4	0.017828832	4.57705227761275E-4	
								341.80528071057	0.019357168	6.42234976562316E-4	4.5842E-7	1.31027856824417E-8	3.6816832E-6	1.06600079939933E-7	5.4450816E-5	2.026739258928E-6	0.0021114496	5.0111365704798E-5	0.018359824	6.71118072234687E-4	
								342.433599241287	0.019077744	4.91325910246955E-4	4.3772896E-7	2.28776689120199E-8	3.6850416E-6	8.0241715913856E-8	5.454656E-5	1.40145280163122E-6	0.0021592816	5.78317215099118E-5	0.018016624	8.20087664387167E-4	
								343.061917772005	0.019295808	4.22612471562304E-4	4.3072336E-7	1.01129537746397E-8	3.6005072E-6	3.93382779897644E-8	5.4483888E-5	1.52118635029374E-6	0.0021910352	8.93992251599533E-5	0.018335936	0.00113813104117232	
								343.690236302723	0.019551936	5.49655573318419E-4	4.3951184E-7	1.92290813043161E-8	3.610912E-6	1.08282950089107E-7	5.5388432E-5	2.37619717067418E-6	0.0021825536	6.63217096040204E-5	0.019283216	8.68212632757668E-4	
								344.318554833441	0.019914416	4.44777076387712E-4	4.2465328E-7	1.67760532626718E-8	3.6827184E-6	1.07903228111118E-7	5.506144E-5	2.19085999187534E-6	0.0022054304	5.90840362602286E-5	0.01937336	8.35475506283697E-4	
								344.946873364159	0.019947216	4.33416254056074E-4	4.2516832E-7	1.61086512368975E-8	3.589904E-6	2.25330463098091E-8	5.4941632E-5	2.52542797006764E-7	0.0021760608	5.1934799000285E-5	0.019594672	7.76742007310021E-4	
								345.575191894877	0.019867968	4.04468700791544E-4	4.1709072E-7	5.79087568093117E-9	3.6411248E-6	1.83652809537998E-7	5.4882576E-5	9.492133524556E-7	0.0022220768	7.10160127520544E-5	0.01990672	8.10833842411625E-4	
								346.203510425595	0.020390144	4.83499315904377E-4	4.3139824E-7	1.6946281427145E-8	3.6046784E-6	1.04482474917088E-7	5.676592E-5	1.6000055429904E-6	0.0022398832	5.7053257814081E-5	0.020405776	5.57006833423074E-4	
								346.831828956313	0.020439808	5.00965159986202E-4	4.1980912E-7	1.3328730335332E-8	3.7014048E-6	2.10671160976532E-7	5.6616064E-5	1.62857819452429E-6	0.0022995024	6.53720734014151E-5	0.019761184	4.82679949946132E-4	
								347.460147487031	0.02045352	4.2580935828138E-4	4.3603696E-7	1.05309266813515E-8	3.7839376E-6	1.74436210039086E-7	5.6006736E-5	5.5323787404696E-7	0.00220572	4.08625962953897E-5	0.0202356	5.07118239466891E-4	
								348.088466017749	0.021106448	3.70262668277536E-4	4.2773968E-7	1.85470980035153E-8	3.6973632E-6	1.45956249949086E-7	5.6297248E-5	1.71849667195488E-6	0.0023375008	3.19934316258822E-5	0.021040576	4.57461557379417E-4	
								348.716784548467	0.020996608	2.68242878600718E-4	4.4057408E-7	1.58701714934654E-8	3.6103744E-6	1.57502123658064E-7	5.7969616E-5	1.7402580262938E-6	0.0022598912	5.36146960748636E-5	0.02097064	7.63040803102953E-4	
								349.345103079185	0.02133344	4.89591065277951E-4	4.2080384E-7	8.59991122558831E-9	3.6392656E-6	1.1583036664364E-7	5.777168E-5	2.20547279212418E-6	0.0023299168	5.04455941703535E-5	0.020996944	6.13662331645017E-4	
								349.973421609903	0.021553888	8.8996984506218E-4	4.1934912E-7	1.84013906309279E-8	3.6902288E-6	8.73634427160469E-8	5.8608384E-5	1.94812739903734E-6	0.0023672608	3.77783110686541E-5	0.021641168	8.50337917959679E-4	
								350.601740140621	0.021755088	4.10227318836765E-4	4.2359312E-7	1.90460644006052E-8	3.7556208E-6	1.95580593033154E-7	5.8130912E-5	2.10660290902676E-6	0.0023728496	9.5315245101715E-5	0.021793616	9.17200485651855E-4	
								351.230058671339	0.021928304	2.78792977816874E-4	4.1838176E-7	5.90270810797891E-9	3.6346768E-6	1.14330869266353E-7	5.756296E-5	2.57265014924299E-6	0.0023406384	1.22339545122581E-4	0.022442448	0.00110254448922481	
								351.858377202057	0.0219756	7.20377472163031E-4	4.15768E-7	2.84640898087397E-8	3.6813904E-6	8.49412931194246E-8	5.75864E-5	3.37725147278079E-6	0.0023401952	8.71050100235344E-5	0.022565072	7.81831058170498E-4	
								352.486695732775	0.022370208	6.19115752925091E-4	4.2119648E-7	1.4653853462895E-8	3.6854528E-6	9.18032650574043E-8	5.9508976E-5	1.78034962085541E-6	0.0023613776	5.68032659342752E-5	0.022239808	9.53886347276235E-4	
								353.115014263493	0.022785504	5.33977657659944E-4	4.219328E-7	1.75257554108233E-8	3.640896E-6	1.18543258062194E-7	5.942504E-5	1.31502272649563E-6	0.0023079648	5.15844697869428E-5	0.022421104	2.06871077920524E-4	
								353.743332794211	0.02256512	5.39173373229799E-4	4.1254848E-7	1.20416688889871E-8	3.7223536E-6	9.58384157465055E-8	6.0222176E-5	2.09311766350581E-6	0.0023916528	4.36309932410438E-5	0.022508288	9.07864359207916E-4	
								354.371651324929	0.02261568	4.03576130116735E-4	4.1004736E-7	2.22071624294506E-8	3.6281456E-6	6.8062241256074E-8	6.255208E-5	1.99921524764093E-6	0.0024679872	1.33139385439471E-4	0.022632288	0.0010183048637417	
								354.999969855647	0.02331504	7.83393491931099E-4	4.0770592E-7	5.57901796663177E-9	3.6659664E-6	7.54669358911571E-8	6.1018592E-5	2.64094777750716E-6	0.0023994752	4.40365123414651E-5	0.023539328	4.9181194649988E-4	
								355.628288386365	0.022984688	7.25844828816739E-4	4.1683024E-7	1.0235168788447E-8	3.6749264E-6	1.47833210818138E-7	6.09092E-5	2.99571377431156E-6	0.0025105504	6.73618946051847E-5	0.023017328	9.436969235512E-4	
								356.256606917083	0.023190704	3.6210346543495E-4	4.1949008E-7	2.71489177661284E-8	3.6301168E-6	2.09902189991434E-7	6.2562976E-5	1.92681832617401E-6	0.0024937824	7.20927061830807E-5	0.022692496	6.58316391775263E-4	
								356.884925447801	0.023374592	3.79803033584514E-4	4.1170496E-7	1.17793067014999E-8	3.6652544E-6	1.48007815296355E-7	6.1577568E-5	2.02793865595585E-6	0.0025127088	4.99172180635099E-5	0.02352656	6.39518253687882E-4	
								357.513243978519	0.023798544	7.3365514383803E-4	4.0318192E-7	1.48537984109116E-8	3.6758E-6	1.08511681214513E-7	6.1851664E-5	1.06635685043985E-6	0.002549192	9.46152687889222E-5	0.023399904	5.83694883033936E-4	
								358.141562509237	0.023581616	9.08350377156304E-4	4.027272E-7	2.01168488108849E-8	3.6078448E-6	1.4742346544292E-7	6.0907504E-5	5.0786660736851E-7	0.0025521872	1.37377379052011E-4	0.023833984	6.20567150661394E-4	
								358.769881039954	0.023418624	3.89183914981079E-4	3.9981408E-7	1.21217056832774E-8	3.7066816E-6	1.36071591791968E-7	6.3778992E-5	2.77849305608634E-6	0.0025585424	9.41036960634384E-5	0.023505872	7.59589981187221E-4	
								359.398199570672	0.024075968	8.23818315115657E-4	4.1733904E-7	1.16513836074519E-8	3.64996E-6	1.09658464406538E-7	6.2753312E-5	2.88064223483583E-6	0.0025708848	1.14932598487983E-4	0.022396896	5.61781450459163E-4	
								360.02651810139	0.023690432	2.73712202723955E-4	4.0756624E-7	1.01431509013718E-8	3.729944E-6	5.22064317876642E-8	6.4266176E-5	2.24870904789392E-6	0.002603928	3.93242719958046E-5	0.02230672	6.96555837819195E-4	
								360.654836632108	0.024095408	2.11022755929305E-4	3.9450048E-7	1.0410937242727E-8	3.6313984E-6	8.28690563045098E-8	6.2696528E-5	1.50946947141041E-6	0.0026117024	9.55889164118935E-5	0.023134016	5.24082526020474E-4	
								361.283155162826	0.023722736	3.7321785766493E-4	4.0195984E-7	1.20814006260864E-8	3.7525392E-6	1.70449124806201E-7	6.402312E-5	1.30835201012572E-6	0.0026413824	1.02581381452971E-4	0.022625632	0.00103117333340229	
								361.911473693544	0.024192752	2.87745251776638E-4	3.9925664E-7	1.02983466851723E-8	3.593328E-6	1.17360678252982E-7	6.6653744E-5	3.06957009075864E-6	0.0025529104	4.02085473102424E-5	0.022014176	0.00101871712485852	
								362.539792224262	0.023866864	4.19452318720496E-4	4.093424E-7	1.18111473718687E-8	3.6818064E-6	1.30389524781709E-7	6.5256032E-5	3.87307291564721E-6	0.0026786528	6.98582108216351E-5	0.021780624	6.34149386564396E-4	
								363.16811075498	0.0238372	5.38407334273967E-4	3.9233888E-7	1.32095232022961E-8	3.7135696E-6	1.76248239789224E-7	6.5294768E-5	1.217279730021E-6	0.0026233168	3.64564014022229E-5	0.021277648	0.00113036255083048	
								363.796429285698	0.024089104	0.00101719684529593	3.9057264E-7	1.96898339365268E-8	3.721784E-6	1.07292501285039E-7	6.5988896E-5	1.02208432434903E-6	0.002750104	8.23484512544105E-5	0.021254688	7.44994914559825E-4	
								364.424747816416	0.02408176	4.25311785870085E-4	3.9856352E-7	1.39505684311429E-8	3.7027984E-6	3.25895676068275E-8	6.6881008E-5	2.00519038705057E-6	0.0027326736	1.14232192086119E-4	0.02114448	9.86357528688255E-4	
								365.053066347134	0.023935712	5.58297295999184E-4	3.9124128E-7	1.27179235110139E-8	3.7828512E-6	8.04751975903135E-8	6.935096E-5	5.90511038338824E-7	0.0027390768	9.69590070246185E-5	0.021320896	5.22548393624935E-4	
								365.681384877852	0.02388008	8.18153122098794E-4	3.9194368E-7	5.80297252380189E-9	3.7413536E-6	1.12918419315894E-7	6.6521472E-5	1.35153652718674E-6	0.0027609776	1.12664838653415E-4	0.021003984	8.48327111248955E-4	
								366.30970340857	0.024656064	0.00112125267147062	3.9529248E-7	2.23125351072441E-8	3.6422128E-6	1.03765573111702E-7	6.9732352E-5	3.23502943398047E-6	0.002749128	7.78352263695559E-5	0.020315248	8.59810733778079E-4	
								366.938021939288	0.02405768	6.45253723739742E-4	3.9001568E-7	1.74851401559152E-8	3.6453568E-6	1.02369200461858E-7	6.7460128E-5	1.56380894648931E-6	0.0028071024	1.31948743672685E-4	0.019700672	6.78199974284872E-4	
								367.566340470006	0.023844736	4.71853561690489E-4	3.9408016E-7	1.42593218621364E-8	3.6495296E-6	1.61296578453481E-7	6.700608E-5	4.30277626952646E-6	0.0027882432	9.1854605737546E-5	0.020118192	9.4954832647949E-4	
								368.194659000724	0.023616448	4.33326284824726E-4	3.8923744E-7	7.80198677056043E-9	3.7356512E-6	1.53524442728838E-7	6.8804912E-5	2.11479137399414E-6	0.002915992	9.34918631753587E-5	0.019383296	8.94044051532138E-4	
								368.822977531442	0.02380416	4.6470911676015E-4	3.8246E-7	1.67943493068353E-8	3.7948608E-6	1.58478428018454E-7	6.9941456E-5	2.17671647792724E-6	0.0028922864	1.08089275308886E-4	0.020160896	5.80974470764423E-4	
								369.45129606216	0.023688352	5.21158489828191E-4	3.9376496E-7	1.37236222203907E-8	3.7344432E-6	1.01691075651701E-7	6.9461568E-5	3.28436212356677E-6	0.0029349872	1.3860308101626E-4	0.018819616	8.37746167571059E-4	
								370.079614592878	0.02361648	8.32009232641081E-4	3.884128E-7	1.23251493654236E-8	3.7203168E-6	1.59272439458934E-7	7.0165408E-5	2.45515309345873E-6	0.0028875552	1.69492759548011E-4	0.018763408	5.99545175879182E-4	
								370.707933123596	0.023779984	3.60939194435848E-4	3.8650368E-7	1.61811965500701E-8	3.7261968E-6	1.37180818554199E-7	7.0427904E-5	2.57867581857045E-6	0.002957816	1.52053633379804E-4	0.019192368	6.96613232375039E-4	
								371.336251654314	0.023640912	5.84484945503303E-4	3.848472E-7	1.4491823979058E-8	3.6372192E-6	1.3905517921746E-7	7.0588592E-5	1.35298266016975E-6	0.0029891584	8.87426595770039E-5	0.018794	7.43923550910979E-4	
								371.964570185032	0.023348448	4.60806661757401E-4	3.7949536E-7	6.81956590759265E-9	3.6584384E-6	1.10510461318375E-7	7.2449472E-5	3.62039112211927E-6	0.0028832112	1.05850360581342E-4	0.018354912	5.3778811173175E-4	
								372.592888715749	0.023149648	4.8954794036948E-4	3.7378864E-7	1.77755780904026E-8	3.7117184E-6	9.57673446473274E-8	7.1914944E-5	2.57370310977782E-6	0.0030437424	1.62211128239711E-4	0.018094064	5.17628918512093E-4	
								373.221207246467	0.022654864	4.10803643216562E-4	3.7862464E-7	8.82670465168059E-9	3.78828E-6	1.32987597015662E-7	7.3682016E-5	3.22945010868414E-6	0.003015264	7.95560700889631E-5	0.017924192	5.49771727465136E-4	
								373.849525777185	0.022894032	4.90473699519148E-4	3.7963984E-7	1.01904099450415E-8	3.6184704E-6	1.02409987856654E-7	7.2918256E-5	2.44410930518257E-6	0.0029399872	9.52288654726078E-5	0.017671472	3.06826208007073E-4	
								374.477844307903	0.022989392	5.35995013708149E-4	3.8611088E-7	7.60471442409246E-9	3.6645696E-6	1.03866313984853E-7	7.2686864E-5	2.56722409798599E-6	0.0031098896	1.30872432226195E-4	0.01737304	6.13956050544336E-4	
								375.106162838621	0.022848384	2.86999012681228E-4	3.8541632E-7	2.07787571647584E-8	3.7475296E-6	1.56714181351912E-7	7.4895552E-5	1.34595721132583E-6	0.0030378064	1.62215725541021E-4	0.017360528	5.3253639004297E-4	
								375.734481369339	0.022810464	4.22729251980507E-4	3.724528E-7	1.43736274391679E-8	3.7641168E-6	7.21349305898329E-8	7.6443136E-5	3.07259133964801E-6	0.003030824	6.19418816633788E-5	0.017502336	0.00116708962658401	
								376.362799900057	0.022728192	3.90987208384112E-4	3.7354448E-7	1.56870139577932E-8	3.7059728E-6	8.4563113017438E-8	7.5804816E-5	3.37042571241083E-6	0.0030741744	6.87626757827239E-5	0.017272864	4.9573649581204E-4	
								376.991118430775	0.02309032	7.17291766577592E-4	3.7660352E-7	7.39799753663115E-9	3.8118352E-6	1.17430037533844E-7	7.5722352E-5	2.06728862162979E-6	0.0032199968	8.21819122873155E-5	0.017003552	4.3972716850338E-4	
								377.619436961493	0.022165312	6.03405351252375E-4	3.7130608E-7	1.41469696950265E-8	3.7531328E-6	1.31319828766261E-7	7.747192E-5	1.98131424907812E-6	0.0031298448	6.07488928886775E-5	0.017251216	6.09566527689964E-4	
								378.247755492211	0.021953856	6.46356754493989E-4	3.6993568E-7	1.1522364793392E-8	3.7133632E-6	1.37279558344278E-7	8.0153936E-5	2.62905955529349E-6	0.0031574448	1.33580326048412E-4	0.017582064	8.70049183713199E-4	
								378.876074022929	0.022579344	5.24483909076342E-4	3.8012128E-7	8.43238715619724E-9	3.7796896E-6	1.79023103885504E-7	7.8475024E-5	1.99639268794493E-6	0.0031899008	3.92101103696483E-5	0.017260176	7.0039061193023E-4	
								379.504392553647	0.022530496	3.5682335080541E-4	3.6797264E-7	2.40458211920489E-9	3.8668704E-6	1.15319446602904E-7	7.797336E-5	1.89209937413446E-6	0.003169632	8.06908873169703E-5	0.016918864	6.63810723384308E-4	
								380.132711084365	0.022516912	4.44929767401552E-4	3.7224176E-7	7.61580029990282E-9	3.757032E-6	1.75411890406551E-7	8.0962176E-5	1.34973022892725E-6	0.0032664112	1.2310883985807E-4	0.018029776	4.3439480438882E-4	
								380.761029615083	0.022686448	2.84693371050329E-4	3.6624928E-7	1.25100048741797E-8	3.8107168E-6	6.39088948050265E-8	7.9747024E-5	1.01734208586886E-6	0.0032855408	2.41204653925251E-4	0.018246416	6.29371814812198E-4	
								381.389348145801	0.023087904	6.36543635330683E-4	3.7307104E-7	9.56969883580464E-9	3.7632192E-6	9.40979298560815E-8	8.1400224E-5	2.72161506074611E-6	0.003362024	1.04543790633399E-4	0.017888576	4.88596266543248E-4	
								382.017666676519	0.022711264	5.08164560432936E-4	3.6897504E-7	9.31368614287598E-9	3.8361392E-6	8.92943389202249E-8	8.381504E-5	3.24918679795422E-6	0.0032769088	1.16071321743142E-4	0.019453392	2.62010885880722E-4	
								382.645985207237	0.022928928	4.5724215938603E-4	3.571296E-7	2.09203738781122E-8	3.6924752E-6	1.14434808354801E-7	8.34072E-5	1.02550217942235E-6	0.0033330768	7.16393379310557E-5	0.019184128	4.36114449565707E-4	
								383.274303737955	0.022997328	6.84450430871366E-4	3.693632E-7	1.17301171622452E-8	3.8451552E-6	8.68190004273259E-8	8.1986416E-5	3.10784813549182E-6	0.003401016	8.29370886395226E-5	0.020214752	9.72362369654441E-4	
								383.902622268673	0.023541136	7.30195150682337E-4	3.6364496E-7	7.62911059350957E-9	3.76364E-6	1.04929525149025E-7	8.560704E-5	2.04797581235717E-6	0.0034623952	2.00845622036429E-4	0.020590624	7.1632364394874E-4	
								384.530940799391	0.024226592	3.033416692774E-4	3.6506032E-7	1.08434454834245E-8	3.8058976E-6	1.9408846753169E-7	8.462208E-5	2.53438053022824E-6	0.0034904832	5.898411761822E-5	0.02173776	6.01587382846415E-4	
								385.159259330109	0.024337872	7.39559251662773E-4	3.6354624E-7	2.38734519665673E-9	3.7317136E-6	1.67668158207812E-7	8.425392E-5	2.88089756013642E-6	0.0033976256	1.11007204436469E-4	0.020993904	7.18722017806608E-4	
								385.787577860827	0.024855088	2.98755930351181E-4	3.637248E-7	7.53915038184012E-9	3.7916848E-6	1.59136545605339E-7	8.642192E-5	5.14800110644899E-6	0.0034675504	6.1751181080203E-5	0.022575584	6.39571805257235E-4	
								386.415896391545	0.024902304	2.89756650449992E-4	3.5512112E-7	2.09142302529163E-8	3.8136816E-6	1.38381631890941E-7	8.717488E-5	2.06922421018119E-6	0.003606712	7.26563662179717E-5	0.023161808	6.77692887612081E-4	
								387.044214922263	0.025145792	8.19000121318673E-4	3.7020832E-7	7.46838603394332E-9	3.7792912E-6	1.61827905885233E-7	8.700912E-5	2.66868906244246E-6	0.0035849936	1.61765598063371E-4	0.024140368	9.56620962513366E-4	
								387.672533452981	0.025940128	7.9895036061072E-4	3.6695904E-7	6.78930003814826E-9	3.7897248E-6	1.14387531432408E-7	9.027808E-5	1.64483215921869E-6	0.0035437888	1.30976246102871E-4	0.025022416	7.07653240280859E-4	
								388.300851983699	0.026821536	8.0634217133919E-4	3.6464672E-7	1.1539327253874E-8	3.9054992E-6	9.56304464655481E-8	8.994048E-5	1.29089582538639E-6	0.003577456	6.69397245288625E-5	0.025860992	0.00127020333943822	
								388.929170514417	0.02669672	8.30686226200965E-4	3.5845488E-7	1.21129902844838E-8	3.8596144E-6	2.07743353464798E-7	8.971216E-5	2.54851155932242E-6	0.003754816	7.61080619119947E-5	0.026301072	6.44668878975867E-4	
								389.557489045134	0.028014848	6.00286322616135E-4	3.6093936E-7	1.75507371779079E-8	4.012744E-6	2.0117430682868E-7	8.9856E-5	2.4255149061591E-6	0.0037598112	1.51969288539494E-4	0.026441744	0.00157694786967737	
								390.185807575852	0.02774024	3.88636047736183E-4	3.6376544E-7	1.27327028571313E-8	3.9715872E-6	1.1342424765102E-7	9.294656E-5	3.03827674315557E-6	0.0037438432	7.60752744273722E-5	0.028107632	0.00107523590207917	
								390.81412610657	0.0287164	7.12080184248939E-4	3.5520544E-7	8.15839092762785E-9	3.9746016E-6	1.32441712873248E-7	9.04528E-5	6.09776090052736E-7	0.0037942416	9.83911913780904E-5	0.029142784	8.94821284324416E-4	
								391.442444637288	0.029106896	0.0013224851580566	3.613568E-7	1.44760345951507E-8	3.9201472E-6	1.42251531208631E-7	9.40472E-5	1.98627079724794E-6	0.0037631984	1.14349972753823E-4	0.029197472	0.0011204616314359	
								392.070763168006	0.029845072	4.92613427669203E-4	3.59352E-7	1.55430581598346E-8	3.9000848E-6	1.01163872697718E-7	9.649552E-5	4.1244947753634E-6	0.0037056416	1.4418636344953E-4	0.029628288	4.19391698916419E-4	
								392.699081698724	0.029872144	8.28002970815927E-4	3.5069824E-7	2.26322180265215E-9	3.9341984E-6	1.56867035915134E-7	9.676384E-5	1.32491296619816E-6	0.0039120928	8.39094812473536E-5	0.030656608	0.0013360091575734	
								393.327400229442	0.029939088	2.09099842945901E-4	3.463064E-7	1.4707126664308E-8	3.8689312E-6	9.56579992431367E-8	9.859472E-5	3.50548053653134E-6	0.0038664816	9.18975978619678E-5	0.031218832	0.00121849868622005	
								393.95571876016	0.031028528	7.35778602787548E-4	3.4979504E-7	1.08204733264308E-8	3.9221696E-6	1.29768999490633E-7	9.695376E-5	3.09200560930927E-6	0.003879536	1.70565065403206E-4	0.031223616	3.16347714516794E-4	
								394.584037290878	0.030791648	9.50618368179367E-4	3.5728976E-7	9.06198348972232E-9	3.9390128E-6	1.76662536297881E-7	9.9644E-5	1.76171162225831E-6	0.0040228976	1.37250090028386E-4	0.031458976	8.5453432165127E-4	
								395.212355821596	0.03189712	6.35506022001365E-4	3.5657424E-7	8.20011148021783E-9	3.9572272E-6	6.3752985210106E-8	1.011352E-4	1.92281959632203E-6	0.0039889232	1.32166347983138E-4	0.03221304	7.50018907495004E-4	
								395.840674352314	0.031719984	5.85732674587991E-4	3.636712E-7	1.36055168339905E-8	4.0704784E-6	1.39242331885099E-7	1.0270656E-4	4.2270006538916E-6	0.0039583168	1.26868395509678E-4	0.031995184	0.00147901323363924	
								396.468992883032	0.031587872	4.85689881632303E-4	3.5369424E-7	4.14805467273517E-9	3.9294816E-6	1.08429387957325E-7	1.0353312E-4	4.95178078997848E-6	0.0041607632	1.99991364741581E-4	0.031742704	4.80008084598582E-4	
								397.09731141375	0.032610624	0.00114079832454295	3.5214848E-7	9.03326652944549E-9	4.0223632E-6	8.37301407331914E-8	1.019384E-4	3.34487232641248E-6	0.0041349584	1.33938428170559E-4	0.031844544	0.00141081047844138	
								397.725629944468	0.031946864	6.20131225854658E-4	3.5851312E-7	7.20612709518782E-9	4.069624E-6	2.59303362107011E-8	1.0283232E-4	3.63969192542445E-6	0.004184864	1.28327155785515E-4	0.031691392	0.00107475018358687	
								398.353948475186	0.032521824	0.00106083419462233	3.519488E-7	1.07869120845588E-8	4.1067424E-6	1.36527258219009E-7	1.0505408E-4	1.39376997815279E-6	0.0041991232	8.35457388691969E-5	0.032482576	0.00117088511532088	
								398.982267005904	0.033077792	8.80009130134456E-4	3.5236992E-7	1.48922898344076E-8	4.1092336E-6	7.01456631645894E-8	1.03156E-4	2.90793028802274E-6	0.0041757424	1.02132440981306E-4	0.031201584	0.00131107380649603	
								399.610585536622	0.032626608	8.09875778326525E-4	3.531352E-7	1.16738726256543E-8	4.1598192E-6	3.93242571856104E-8	1.0612368E-4	2.66695239402581E-6	0.0043223136	1.30449418782914E-4	0.031557328	5.91900136441952E-4	
								400.23890406734	0.032807904	2.82228460081544E-4	3.4601792E-7	1.8917826950049E-8	4.0952384E-6	1.50122509907076E-7	1.07604E-4	2.50180920135809E-6	0.0043983536	1.31704877285544E-4	0.030285648	0.00101914464779049	
								400.867222598058	0.032507744	5.23562346698077E-4	3.463624E-7	1.27968298699326E-8	4.1289024E-6	6.21523211215797E-8	1.1334656E-4	5.15250237923283E-6	0.0043178944	1.50383314542539E-4	0.030199872	0.00129253862283492	
								401.495541128776	0.032979888	0.00123848133789735	3.4982512E-7	1.40895000745945E-8	4.1510448E-6	6.75016976616144E-8	1.136232E-4	3.27637712115074E-6	0.0044247632	1.6447936980424E-4	0.03019384	7.26252562129732E-4	
								402.123859659494	0.03231192	8.40803320640448E-4	3.5783856E-7	1.87202763005251E-8	4.2046688E-6	1.29249561961347E-7	1.1501728E-4	3.95774944532875E-6	0.0044919968	7.88873076939504E-5	0.028906448	8.48135212993777E-4	
								402.752178190212	0.03246384	7.00403805814904E-4	3.5715936E-7	1.4367280264824E-8	4.2125024E-6	1.67323821844948E-7	1.1614352E-4	2.10292699635532E-6	0.004515512	8.96487697628916E-5	0.028184896	4.94227055188199E-4	
								403.38049672093	0.032418096	9.89834766655528E-4	3.4920608E-7	1.25956918298282E-8	4.2238784E-6	2.12902195866553E-7	1.1815248E-4	2.33212120439741E-6	0.0044545936	1.43659375513052E-4	0.027477696	8.86470266889985E-4	
								404.008815251648	0.031539072	4.59691627419948E-4	3.4806848E-7	1.53130348511325E-8	4.2368432E-6	5.38116236068008E-8	1.157312E-4	5.35820853644201E-6	0.004503496	7.03597057412832E-5	0.026569072	7.4593968142203E-4	
								404.637133782365	0.03141784	8.06552699828101E-4	3.549808E-7	8.15452449625358E-9	4.3817552E-6	3.69064194307712E-8	1.1865808E-4	4.06399455117745E-6	0.0043948528	1.46509925353882E-4	0.026061344	0.00100597942308976	
								405.265452313083	0.03076696	7.57098167478959E-4	3.5329616E-7	6.89347901483715E-9	4.27112E-6	1.94812590968858E-8	1.174848E-4	4.50462517863584E-6	0.0046545456	1.68206206154232E-4	0.025802384	3.58438539892128E-4	
								405.893770843801	0.030446912	4.87912597418843E-4	3.5641568E-7	1.74672096876404E-8	4.3338992E-6	9.47297455459478E-8	1.2076544E-4	4.65751742970436E-6	0.0044843344	1.61291922416468E-4	0.024662832	8.14324229481106E-4	
								406.522089374519	0.030430304	9.80970132715568E-4	3.5125408E-7	5.6302998740742E-9	4.3877568E-6	8.19082682224449E-8	1.2477216E-4	4.10638672898694E-6	0.0045078528	1.41581752225349E-4	0.023685392	7.15341372157378E-4	
								407.150407905237	0.029463968	8.1680895705177E-4	3.4939808E-7	5.48826928202326E-9	4.4571536E-6	8.31966044307098E-8	1.2509712E-4	1.76436074315884E-6	0.004598152	1.86417919739493E-4	0.02307016	0.00121346763681608	
								407.778726435955	0.029555264	8.44639887099821E-4	3.5882432E-7	8.28716489228977E-9	4.4807728E-6	1.29697070141156E-7	1.2672864E-4	3.55325254492275E-6	0.0045012112	1.17863932206592E-4	0.022469296	6.84899979617462E-4	
								408.407044966673	0.02823744	3.43481879580277E-4	3.4838048E-7	1.38369351820408E-8	4.4854944E-6	1.54910124487717E-7	1.2925024E-4	5.46923729673526E-6	0.00448776	1.15584484356682E-4	0.021078544	5.53896649998897E-4	
								409.035363497391	0.028475408	6.22428088312218E-4	3.3873088E-7	1.54302214485729E-8	4.4606544E-6	1.00175668486913E-7	1.3148912E-4	3.6904233946798E-6	0.0046472	9.40553624202258E-5	0.02033664	1.91418101547372E-4	
								409.663682028109	0.0277116	7.45379209798609E-4	3.4886752E-7	1.09502811594954E-8	4.5935568E-6	1.38908481825985E-7	1.3028288E-4	9.37227005330086E-6	0.0046020944	1.05883030617753E-4	0.02014184	6.49428437936005E-4	
								410.292000558827	0.02714504	4.65761054619211E-4	3.4900064E-7	1.30762798183581E-8	4.6913952E-6	1.14402354605139E-7	1.33388E-4	5.33048926835052E-6	0.0046258672	1.37620179171515E-4	0.01864104	3.37549963116574E-4	
								410.920319089545	0.026815744	5.53796252497252E-4	3.5659808E-7	1.09630219862956E-8	4.5161984E-6	1.55056080528304E-7	1.3643824E-4	1.77846553185605E-6	0.0046009184	1.63451429987015E-4	0.018308032	3.36272278250824E-4	
								411.548637620263	0.02567248	5.92128583333046E-4	3.577448E-7	1.18036744516273E-8	4.6148688E-6	1.77626732997035E-7	1.3521952E-4	5.77371061554006E-6	0.0045779584	1.00055139901956E-4	0.017492896	7.81596404085897E-4	
								412.176956150981	0.025460976	5.44207058829634E-4	3.557024E-7	1.54235411238794E-8	4.6571312E-6	1.47816178340532E-7	1.3867728E-4	5.2853449189244E-6	0.0047628032	9.34540819183413E-5	0.016761168	5.9228292320478E-4	
								412.805274681699	0.024464592	2.4583693196914E-4	3.5546096E-7	8.85092046557871E-9	4.7522608E-6	9.42472558497066E-8	1.402936E-4	6.37035396190825E-6	0.0047576848	9.28917540538448E-5	0.0162048	8.22409595274765E-4	
								413.433593212417	0.023999984	3.65902428087052E-4	3.5178288E-7	1.19878969711956E-8	4.7590608E-6	1.54853757136209E-7	1.4109744E-4	4.03238614817578E-6	0.004689936	7.56179485572041E-5	0.015548288	4.35188494700859E-4	
								414.061911743135	0.024085664	6.73696281480015E-4	3.5557728E-7	1.5383894493658E-8	4.8641888E-6	2.5850155766494E-7	1.4690944E-4	4.93138151515373E-6	0.0046450688	1.11815063543335E-4	0.015045808	4.10509180798676E-4	
								414.690230273853	0.023197888	4.62220853186007E-4	3.5339728E-7	7.76897587279044E-9	4.9408944E-6	1.28577301312479E-7	1.4363728E-4	7.63171992358211E-6	0.0047216304	1.11258601163236E-4	0.014253664	3.51551192971949E-4	
								415.318548804571	0.0227832	2.55186601529156E-4	3.6148544E-7	1.47059365580027E-8	5.0352208E-6	1.66120817103697E-7	1.4896432E-4	5.30848719994689E-6	0.0047667392	7.39533519132163E-5	0.014002048	4.21542556238395E-4	
								415.946867335289	0.021886192	3.76036328457769E-4	3.596048E-7	1.63122819396919E-8	4.9242912E-6	1.43310457019716E-7	1.481528E-4	2.33647056904211E-6	0.0047471776	2.61964827831524E-4	0.013490432	1.68340099560384E-4	
								416.575185866007	0.02205816	4.67008138687111E-4	3.5042416E-7	1.21558058082548E-8	5.1422752E-6	1.05878701102724E-7	1.502728E-4	5.35835135839373E-6	0.004743264	2.16481480630561E-4	0.012915664	3.99916736934078E-4	
								417.203504396725	0.021534464	3.55907243646432E-4	3.6344992E-7	1.88171588639731E-8	5.0406944E-6	1.59183615377965E-7	1.5287968E-4	4.82921782817879E-6	0.0047786464	1.11517574492992E-4	0.012445728	3.24911437040926E-4	
								417.831822927443	0.020625024	2.7303039186142E-4	3.5688976E-7	1.98969298005496E-8	5.261072E-6	1.16907395557339E-7	1.5187472E-4	2.28688172671872E-6	0.0047985648	1.5142245557116E-4	0.012314704	4.33781126007115E-4	
								418.460141458161	0.02025096	3.06035924688587E-4	3.685184E-7	1.95585886280171E-8	5.2100832E-6	2.85473752578412E-7	1.5333408E-4	3.56328543229419E-6	0.004683936	2.0658965147364E-4	0.012017792	3.06956260597499E-4	
								419.088459988878	0.020165248	3.17507193493314E-4	3.6353232E-7	4.66844846517552E-9	5.231784E-6	2.47195532839896E-7	1.52416E-4	3.8285492604902E-6	0.0047298848	9.18584468581961E-5	0.012119248	3.92084185245974E-4	
								419.716778519597	0.019905152	7.12741051659016E-4	3.5841088E-7	8.14255426460274E-9	5.4267232E-6	1.43911635398949E-7	1.565256E-4	3.59081757821251E-6	0.0046416224	5.46521855811826E-5	0.011684576	2.71039943329393E-4	
								420.345097050314	0.019426096	3.39341943885516E-4	3.7645232E-7	5.06537506133557E-9	5.3530592E-6	1.82805897637904E-7	1.5480624E-4	2.58749561700111E-6	0.004722576	1.13833449425026E-4	0.011500912	1.49676371949616E-4	
								420.973415581032	0.0194368	6.70915885040741E-4	3.721464E-7	1.21539076843623E-8	5.381336E-6	1.7207540681922E-7	1.615576E-4	2.51577849581398E-6	0.00468748	2.03746418550118E-4	0.011743872	2.33550039862981E-4	
								421.60173411175	0.018974064	4.7221881504235E-4	3.6865808E-7	8.9668733386839E-9	5.5554464E-6	8.73946170241626E-8	1.6094688E-4	5.09803709990424E-6	0.0047754784	2.34006152835347E-4	0.011503968	3.61068333034067E-4	
								422.230052642468	0.018850912	3.50228992974598E-4	3.7200256E-7	7.95349489771635E-9	5.47072E-6	2.26893401014662E-7	1.6555872E-4	3.18837391031855E-6	0.0047769936	1.7982882878115E-4	0.011275616	2.03935451748832E-4	
								422.858371173186	0.018574544	1.55622778795393E-4	3.7449408E-7	1.98881500283963E-8	5.7707504E-6	1.10896032809114E-7	1.6811824E-4	5.02547301335904E-6	0.00475784	1.18698759959825E-4	0.011698608	3.90454982193851E-4	
								423.486689703904	0.018552032	2.35412955293459E-4	3.7254576E-7	6.57282006812906E-9	5.7690144E-6	1.34325925110531E-7	1.6981168E-4	4.60146650014971E-6	0.004854792	1.34688690898679E-4	0.011554048	2.39381640732951E-4	
								424.115008234622	0.018176464	4.62519148663057E-4	3.725712E-7	1.90396048110248E-8	5.8243952E-6	1.16107836441818E-7	1.7668E-4	5.4735693948282E-6	0.0049583472	1.79719481379176E-4	0.011778256	2.07300094741899E-4	
								424.74332676534	0.01831656	1.94047680738523E-4	3.7233584E-7	1.64426759612905E-8	5.8940704E-6	2.42076668212367E-7	1.7156032E-4	2.36144779997357E-6	0.004942632	9.49463649857115E-5	0.011948704	3.21799179116417E-4	
								425.371645296058	0.018140384	4.58745344259753E-4	3.8868784E-7	1.60860634677351E-8	5.9850352E-6	1.83138765014947E-7	1.7278912E-4	7.96407068979176E-6	0.004895984	1.47347846947283E-4	0.012282192	1.89742626523404E-4	
								425.999963826776	0.018344352	4.26069052056118E-4	3.8561248E-7	9.81985248931979E-9	6.23492E-6	1.77917688114476E-7	1.7834496E-4	6.06016336149448E-6	0.004933792	9.88412702467948E-5	0.01234984	2.81939403418536E-4	
								426.628282357494	0.018463024	1.05338348572588E-4	3.8884032E-7	9.77320591167507E-9	6.1721904E-6	2.70169839524696E-7	1.8100656E-4	5.15824290703724E-6	0.0048176768	1.7737471085586E-4	0.01275992	5.48567627189209E-4	
								427.256600888212	0.018932288	2.82870246438186E-4	3.8764896E-7	5.67009828204063E-9	6.3408672E-6	1.51274434651729E-7	1.80488E-4	6.40383347691053E-6	0.0050930752	1.95874901840945E-4	0.013496	4.77404713843506E-4	
								427.88491941893	0.019817184	5.90559058249046E-4	3.998224E-7	1.26844398662298E-8	6.3286112E-6	1.62331967779609E-7	1.9008096E-4	8.22350514853612E-6	0.0050414976	2.72416523868873E-4	0.015185808	3.97729699569947E-4	
								428.513237949648	0.020706928	2.88952816079026E-4	4.0086464E-7	1.93571034147158E-8	6.694192E-6	2.48906920755531E-7	1.9355088E-4	6.82690631193955E-6	0.005180976	1.03978149243002E-4	0.016312176	2.51355591304432E-4	
								429.141556480366	0.022754864	6.600753712115E-4	4.0264448E-7	7.90230456715002E-9	6.9437296E-6	5.93974241596384E-8	2.0152992E-4	5.15536935165659E-6	0.0055820864	1.29067222844532E-4	0.018625552	4.27541981470825E-4	
								429.769875011084	0.0243332	5.82988027321317E-4	3.999208E-7	1.16070750975429E-8	6.9956128E-6	3.02469282253918E-7	2.059112E-4	9.51301550508566E-6	0.0055411712	1.76375157851666E-4	0.021556544	0.00128921566655079	
								430.398193541802	0.02605848	3.0871409685986E-4	4.2040576E-7	1.3241352552062E-8	7.045208E-6	1.67832336335999E-7	2.1689888E-4	7.54220535599503E-6	0.0057239888	1.8180076801598E-4	0.023190032	0.00118153776491486	
								431.02651207252	0.027997072	3.62808126039095E-4	4.1224704E-7	1.6911808299765E-8	7.3407392E-6	3.32746932240104E-7	2.2354992E-4	4.92749330511974E-6	0.0058925904	1.46637075519119E-4	0.025713504	0.00108109087040822	
								431.654830603238	0.030128352	4.72966101449143E-4	4.2233296E-7	7.01209607235956E-9	7.8586576E-6	1.84527020755227E-7	2.331656E-4	1.35363288494333E-5	0.0061424576	2.92633042421392E-4	0.028556432	0.00107966290828202	
								432.283149133956	0.031514736	7.09870959315845E-4	4.3466672E-7	1.11910248695997E-8	7.9172384E-6	2.53160965989625E-7	2.4171856E-4	4.40388782418445E-6	0.0061901472	1.43097734947832E-4	0.030806432	0.00106852815195483	
								432.911467664674	0.034039904	8.53295104685362E-4	4.4258288E-7	1.96407057355891E-8	8.233952E-6	1.94147709540957E-7	2.5189072E-4	6.5414783552344E-6	0.0064395936	3.54973708204988E-4	0.032319536	8.43372821757969E-4	
								433.539786195392	0.035954448	7.98156565292802E-4	4.5578912E-7	9.73124458391629E-9	8.366416E-6	2.20441755754213E-7	2.619656E-4	1.03055931687604E-5	0.0064184608	1.74147690754715E-4	0.03353416	8.56713192614659E-4	
								434.16810472611	0.036788304	8.23590366917921E-4	4.6410512E-7	1.09380261268659E-8	8.658912E-6	2.48486958048104E-7	2.673696E-4	4.94603320652013E-6	0.0066569104	1.94577635993451E-4	0.03705312	0.00134766129513316	
								434.796423256827	0.037959856	5.89463200954905E-4	4.6277744E-7	2.06855194367461E-8	9.358704E-6	2.93972594096796E-7	2.7539952E-4	8.10316287087949E-6	0.006788768	2.07505950256854E-4	0.037867424	0.00101325699547548	
								435.424741787545	0.038799984	4.53233073462209E-4	4.895184E-7	1.36130453315927E-8	9.859904E-6	3.19417221326591E-7	2.8486896E-4	7.24667412596979E-6	0.0068759232	1.47892979424989E-4	0.039176512	0.00138868322274016	
								436.053060318263	0.041581904	9.41478869693844E-4	4.9689152E-7	1.1342848074095E-8	1.0245888E-5	2.19389827293792E-7	2.9440416E-4	1.13664159543807E-5	0.006963392	2.86548695310239E-4	0.038120112	6.90583587641644E-4	
								436.681378848981	0.04127208	9.11978212020441E-4	5.1131648E-7	2.56788996063305E-8	1.0331152E-5	3.24456693443054E-7	2.913296E-4	1.0015823001631E-5	0.0070908512	2.21828277699665E-4	0.040636704	9.35146103493995E-4	
								437.309697379699	0.041774624	5.43512058817466E-4	5.217288E-7	1.71665140083827E-8	1.0496976E-5	3.91692889493797E-7	2.9181216E-4	1.13415102401753E-5	0.007002496	2.84747340581085E-4	0.040351408	0.00143807361547314	
								437.938015910417	0.041925104	7.52132738072208E-4	5.35784E-7	1.16373597830436E-8	1.0934176E-5	1.38274641492936E-7	2.990272E-4	7.1469916244529E-6	0.0073669296	3.00624781488153E-4	0.040192432	0.00120280403936801	
								438.566334441135	0.0430376	9.55206832471378E-4	5.4589088E-7	2.28966598409462E-8	1.151984E-5	2.94314764835201E-7	3.0109104E-4	1.492048106892E-5	0.00728104	1.92208015483226E-4	0.039824816	0.00108360921576	
								439.194652971853	0.042222176	9.27979915989564E-4	5.7663344E-7	1.45192682945113E-8	1.1620384E-5	5.62991971239378E-7	2.9872112E-4	9.27068098642164E-6	0.0075410704	1.55653811713044E-4	0.040085776	0.00110320528120563	
								439.822971502571	0.042919024	0.00115194306164845	5.8693488E-7	2.72842723493224E-8	1.1813392E-5	1.15408874528781E-7	3.0642944E-4	8.1870607453469E-6	0.0076254144	4.12501233216096E-4	0.03904328	0.00111081952017418	
								440.451290033289	0.043034384	0.00167396242194381	5.9515808E-7	1.96940845908613E-8	1.2060432E-5	3.57922076882664E-7	3.1268048E-4	1.36708464767914E-5	0.0073646208	2.51138372542309E-4	0.037798848	8.28366600195833E-4	
								441.079608564007	0.041347344	0.001049345143449	6.3545488E-7	1.87763807170605E-8	1.2494112E-5	3.01888941698764E-7	3.208024E-4	5.84292162535149E-6	0.0074656416	2.32113913371861E-4	0.036721984	0.00117919550799687	
								441.707927094725	0.04160432	0.00126833652442875	6.4808336E-7	1.79032422574236E-8	1.2476384E-5	2.50323524423894E-7	3.2012032E-4	1.00566522875159E-5	0.0073959968	2.32618556343212E-4	0.035922256	0.00136515399090359	
								442.336245625443	0.040569504	4.69020683211304E-4	6.7272496E-7	1.35603125556899E-8	1.2757008E-5	3.49971942189656E-7	3.1887808E-4	2.88666947744282E-6	0.0076835776	3.79100823925245E-4	0.034456672	9.54535605789536E-4	
								442.964564156161	0.039457632	0.00102586794877314	6.8026304E-7	1.52919802186636E-8	1.2729456E-5	2.84613643523988E-7	3.3078656E-4	5.06624239135874E-6	0.007488224	3.18005018023301E-4	0.032562384	0.00133820806083359	
								443.592882686879	0.038463056	3.6638644691091E-4	7.018928E-7	2.60413306941101E-8	1.2704624E-5	4.01280013556619E-7	3.3583568E-4	6.59408682017457E-6	0.0075114768	8.35128298837968E-5	0.031512624	8.49189926270914E-4	
								444.221201217597	0.038168896	5.4395706712938E-4	7.1339168E-7	1.90003919252209E-8	1.3099888E-5	6.44818068233204E-7	3.3350656E-4	9.20690152266223E-6	0.0074396624	2.12046601927029E-4	0.029662128	8.37378351953282E-4	
								444.849519748315	0.036887536	8.14165462102148E-4	7.2210384E-7	1.81968616318309E-8	1.3370992E-5	3.97936415423369E-7	3.3903904E-4	1.87018137079803E-5	0.0074802608	1.50679001812462E-4	0.02650096	9.97422503856816E-4	
								445.477838279033	0.035664256	0.00112175238251585	7.4418288E-7	3.00413292574081E-8	1.3883616E-5	2.46350919787201E-7	3.4829616E-4	9.94125331977814E-6	0.0072072432	3.49269038013964E-4	0.02744352	9.17235275379224E-4	
								446.106156809751	0.034193184	8.96917926947613E-4	7.4161296E-7	4.24529141083154E-8	1.3907648E-5	2.81401643776293E-7	3.572504E-4	4.72165059274827E-6	0.0072169568	2.48476018229526E-4	0.024244	4.14509039708424E-4	
								446.734475340469	0.032928112	0.0013996193672281	7.6397792E-7	2.46493758824032E-8	1.4113744E-5	5.79451885560829E-7	3.5101888E-4	1.16394882306741E-5	0.007171296	1.08603835365055E-4	0.02229376	4.83816222960744E-4	
								447.362793871187	0.031424704	7.04260468633588E-4	8.0234448E-7	4.54540515372612E-8	1.421128E-5	4.93104006878873E-7	3.579048E-4	2.44805826401252E-5	0.0070388368	2.22490915632976E-4	0.021137568	9.26418489625504E-4	
								447.991112401905	0.02963544	6.22913353846263E-4	7.8564432E-7	3.96802849328479E-8	1.4745344E-5	3.69084954556536E-7	3.5416128E-4	1.34894646844121E-5	0.0071179472	2.03821434758957E-4	0.019588752	6.23290408333065E-4	
								448.619430932623	0.027982288	6.14941970855788E-4	7.9482144E-7	2.89241409948161E-8	1.4693824E-5	3.00271079659697E-7	3.4667968E-4	9.63828196474871E-6	0.0070254624	1.60700353443295E-4	0.017666736	6.60302733963749E-4	
								449.247749463341	0.026875248	9.04272490967187E-4	8.455456E-7	2.24834235115562E-8	1.4900704E-5	4.10287104939942E-7	3.4910416E-4	1.2578238686239E-5	0.0068278336	2.64236110137884E-4	0.016733616	8.9809000065695E-4	
								449.876067994059	0.026107344	5.08709619016587E-4	8.675184E-7	2.18152280024757E-8	1.5681936E-5	3.60293735277204E-7	3.5021152E-4	1.45831203420942E-5	0.0068597264	1.85440988729029E-4	0.01602336	2.18989548609061E-4	
								450.504386524776	0.024091248	3.99058486340035E-4	8.972384E-7	1.25496051252619E-8	1.5180736E-5	5.95652503797306E-7	3.4787056E-4	8.92460525782512E-6	0.0068181408	4.62827881151514E-4	0.013892528	1.28656076109915E-4	
								451.132705055494	0.023246288	4.17229585144678E-4	8.95208E-7	2.87506315756715E-8	1.4913024E-5	6.23008487646839E-7	3.520792E-4	1.14835452226218E-5	0.0067587872	1.94943809635495E-4	0.013081152	3.19185872369064E-4	
								451.761023586212	0.021722208	5.49340237302895E-4	9.11904E-7	2.28415796301394E-8	1.5363056E-5	3.28225207563343E-7	3.4874624E-4	1.19448994892381E-5	0.0066711392	1.90914837776428E-4	0.012156336	3.12261313133727E-4	
								452.38934211693	0.020300928	5.86203761434537E-4	9.164E-7	3.95224873711157E-8	1.4841344E-5	2.99907801298999E-7	3.3588672E-4	9.88334855967348E-6	0.0065773312	7.17214089320611E-5	0.01079472	5.25779071473942E-4	
								453.017660647648	0.019258352	7.40313132883647E-4	9.037072E-7	1.5680572030382E-8	1.4789936E-5	5.02150391496413E-7	3.3409936E-4	1.35328203286677E-5	0.0067105056	2.46065722888825E-4	0.009589568	2.2207346964462E-4	
								453.645979178366	0.018053824	2.02776846015515E-4	9.193552E-7	4.13968190468784E-8	1.4691744E-5	4.47689443788883E-7	3.2924992E-4	2.26049103451441E-5	0.0066719536	1.29459518602534E-4	0.008952832	3.12174098092715E-4	
								454.274297709084	0.016629904	2.07152847144325E-4	9.204944E-7	1.56095861828557E-8	1.4458272E-5	6.10507617249777E-7	3.2226656E-4	1.92587939094846E-5	0.0066252992	1.67624099231584E-4	0.0080803856	1.70310316530738E-4	
								454.902616239802	0.01586784	5.60977338579731E-4	9.29272E-7	4.30134185574688E-8	1.470672E-5	5.1011696854741E-7	3.1841312E-4	8.37446833369141E-6	0.0065126352	1.068448404145E-4	0.0074588192	4.20393617062867E-4	
								455.53093477052	0.015173024	4.44196941547328E-4	9.071904E-7	3.44520217810218E-8	1.4468256E-5	3.96168890853384E-7	3.076208E-4	1.39184171168995E-5	0.0064772416	1.30155884188153E-4	0.0066545712	3.59173067658476E-4	
								456.159253301238	0.014020592	3.54239975609756E-4	9.189472E-7	2.18620479187107E-8	1.4628976E-5	2.63362019433327E-7	2.9888752E-4	1.26133831477522E-5	0.0064560576	1.08898393655738E-4	0.0061501472	1.59483133713882E-4	
								456.787571831956	0.013275696	3.20784026534988E-4	9.113248E-7	3.99460863064206E-8	1.4383328E-5	1.7490442281429E-7	2.9533424E-4	8.24462967803892E-6	0.0064353952	2.27578118920076E-4	0.0055965872	1.66070925339747E-4	
								457.415890362674	0.01215496	2.07996253812419E-4	9.209008E-7	1.54618711416181E-8	1.4298304E-5	3.99393946473904E-7	2.9368912E-4	7.75555403772033E-6	0.0062613152	3.07574147085219E-4	0.0050359296	1.47212652543183E-4	
								458.044208893392	0.011561968	3.12936965409968E-4	9.17024E-7	3.91805943803817E-8	1.3963904E-5	2.73037148534773E-7	2.9390224E-4	1.49206653084908E-5	0.0062921728	2.30795152503687E-4	0.0047503504	1.17845835483482E-4	
								458.67252742411	0.010956688	2.70386754705182E-4	8.913584E-7	3.88266924267314E-8	1.4058432E-5	4.56290716451693E-7	3.0037152E-4	1.64826252142066E-5	0.0063184432	1.45029419867832E-4	0.004435376	1.03290336895568E-4	
								459.300845954828	0.010125424	1.50878880165515E-4	9.016144E-7	1.97400542248495E-8	1.366992E-5	5.22778854966419E-7	3.091776E-4	7.38921620742012E-6	0.0061238272	1.12468050090682E-4	0.0040076336	1.15024924937163E-4	
								459.929164485546	0.009798544	1.73948225860456E-4	8.769824E-7	2.99091527930833E-8	1.3582176E-5	5.18395319114669E-7	3.1316608E-4	5.81278707953423E-6	0.0061080304	2.15259354000703E-4	0.0037412976	1.35584057753115E-4	
								460.557483016264	0.009259696	2.43058626014385E-4	8.757216E-7	2.93759871459667E-8	1.3330288E-5	5.04844177464691E-7	3.265144E-4	2.2316882864773E-5	0.0060416768	2.14356576169709E-4	0.0035840112	1.66301608276048E-4	
								461.185801546982	0.00890512	2.22492570662483E-4	8.85928E-7	1.96893254328329E-8	1.392608E-5	7.69406062882273E-7	3.3172656E-4	5.46973562505535E-6	0.0058059664	1.40565649220569E-4	0.0034229664	1.19664412407365E-4	
								461.8141200777	0.00857256	1.85472507935812E-4	8.887792E-7	2.99989405679601E-8	1.4081328E-5	4.48062947720519E-7	3.3296864E-4	1.67473486321865E-5	0.005704632	1.96023237561265E-4	0.0032861328	1.37059949114247E-4	
								462.442438608418	0.0081907728	3.18899229003772E-4	9.015008E-7	3.97960434616307E-8	1.3884048E-5	2.67460666865242E-7	3.3208784E-4	4.90457785828709E-6	0.0057017792	3.12142509023042E-4	0.003159112	1.74011930901303E-4	
								463.070757139136	0.0080550592	1.29484933684195E-4	8.797472E-7	1.86810488784757E-8	1.4177568E-5	3.56743168568089E-7	3.3564944E-4	7.09912556643422E-6	0.005588248	4.07379217928457E-5	0.0031412816	8.40245303991638E-5	
								463.699075669854	0.0077900384	2.22176630591068E-4	8.474752E-7	1.87005151586795E-8	1.4158512E-5	4.68267898024196E-7	3.3727152E-4	1.15358119346668E-5	0.0056975888	1.76752505892279E-4	0.0031788352	4.90046589132095E-5	
								464.327394200572	0.0074807648	2.48706556896274E-4	8.648784E-7	5.57947124089729E-8	1.4138768E-5	3.39112326405279E-7	3.3324656E-4	6.40193229330019E-6	0.00545004	2.95189989044344E-4	0.0031148448	1.08095516221534E-4	
								464.955712731289	0.0072441184	9.27496541707834E-5	8.703296E-7	3.22204141003805E-8	1.4494048E-5	3.42829261761595E-7	3.312656E-4	2.03640800941265E-5	0.005631576	1.4756587291105E-4	0.003037584	1.0871671268025E-4	
								465.584031262007	0.007259392	2.57890433044733E-4	8.641392E-7	3.07940381762444E-8	1.4468272E-5	4.32221234462167E-7	3.3066032E-4	9.04366632909464E-6	0.0054226256	1.73602852455828E-4	0.0031390416	1.33323949944487E-4	
								466.212349792725	0.007192928	1.36411042720156E-4	8.653968E-7	1.01892988571344E-8	1.4917824E-5	2.76784273541687E-7	3.2028E-4	9.55451107697302E-6	0.0054725024	7.80554507308744E-5	0.0032547952	9.27707767090479E-5	
								466.840668323443	0.0071149184	1.38110978378983E-4	8.95784E-7	3.08137792553916E-8	1.5218912E-5	2.91529311596621E-7	3.1924064E-4	1.90381035223575E-5	0.0055169056	1.06241545681527E-4	0.00331024	7.70457354043688E-5	
								467.468986854161	0.0071811248	1.66636056852051E-4	8.793328E-7	2.53700860700156E-8	1.5639344E-5	4.56882473815749E-7	3.2994416E-4	1.28120577382402E-5	0.0055487568	1.41699306375155E-4	0.0033598592	1.03193904719223E-4	
								468.097305384879	0.0072606592	1.64513477293503E-4	8.810096E-7	1.60750454058457E-8	1.5758032E-5	4.59290773606438E-7	3.253512E-4	1.28847504904053E-5	0.0055883824	2.22456421145356E-4	0.0035484336	7.44944407912431E-5	
								468.725623915597	0.0073275232	1.61271394274372E-4	9.349072E-7	1.20211049076198E-8	1.5851568E-5	6.83221261027494E-7	3.2240288E-4	9.06770121431003E-6	0.0055999056	1.00367272498559E-4	0.0038183296	7.09901830734364E-5	
								469.353942446315	0.0074300112	1.12215419061732E-4	9.574608E-7	2.56539217118942E-8	1.5786192E-5	4.73745162212766E-7	3.3173536E-4	1.42270563802917E-5	0.0057647008	1.45609771935815E-4	0.0038152016	1.65112231348256E-4	
								469.982260977033	0.0076034896	1.8159588025283E-4	9.942192E-7	2.48360342083836E-8	1.5965248E-5	4.65628427310876E-7	3.4153184E-4	1.06998029051006E-5	0.0059168096	1.16978089216742E-4	0.004019504	1.15454036707254E-4	
								470.610579507751	0.0076486704	2.87492460562012E-5	1.02192E-6	3.7927710608472E-8	1.637272E-5	4.21488865807865E-7	3.4351776E-4	1.00110997182128E-5	0.006055528	2.08941358739719E-4	0.004155032	9.67867561187998E-5	
								471.238898038469	0.008033168	1.76603587823124E-4	1.06884E-6	3.83159116817022E-8	1.641696E-5	7.66979100627912E-7	3.5641648E-4	1.66006372176492E-5	0.0061633744	1.53775663447764E-4	0.0042768032	7.79641580420132E-5	
								471.867216569187	0.00832288	9.96434764548083E-5	1.1236048E-6	2.59360682293982E-8	1.7448576E-5	4.42434369008557E-7	3.630144E-4	9.5931116453422E-6	0.0063062736	1.15497562142238E-4	0.0045896144	1.28223062437301E-4	
								472.495535099905	0.00868984	2.16780272165159E-4	1.1502016E-6	4.93391175924337E-8	1.7962096E-5	4.28905533282097E-7	3.7160688E-4	1.45043396165424E-5	0.0065877504	1.36067552681747E-4	0.0045921616	9.62289924544572E-5	
								473.123853630623	0.009164624	1.930766264466E-4	1.2022624E-6	6.20818830642242E-8	1.886712E-5	5.88463406508851E-7	3.8919808E-4	1.17937224467935E-5	0.0066208272	1.23824443674099E-4	0.0048922864	5.90809942773477E-5	
								473.752172161341	0.009623376	1.46936540315879E-4	1.2971728E-6	4.09152281088593E-8	1.9003248E-5	7.8235410622045E-7	4.1053632E-4	1.09146657682222E-5	0.0073008976	2.32512418895852E-4	0.0049684496	9.14502582872242E-5	
								474.380490692059	0.010343664	2.14901952713325E-4	1.4177232E-6	6.48596679855825E-8	2.1021808E-5	4.22213635402743E-7	4.3574656E-4	1.60014100918638E-5	0.00790032	3.14135386405289E-4	0.0052649856	2.25503478387363E-4	
								475.008809222777	0.010759696	1.38273669510865E-4	1.5028528E-6	4.41576334873145E-8	2.2440256E-5	9.65656204495162E-7	4.586256E-4	2.39140064932667E-5	0.0079962192	2.12516807324033E-4	0.0055752784	1.85021325681123E-4	
								475.637127753495	0.01172192	2.80746416539909E-4	1.6438112E-6	2.76224028498609E-8	2.451616E-5	1.15724157408901E-6	5.1744576E-4	1.57043191551878E-5	0.008604416	3.04179659543501E-4	0.0059291968	2.18032092874421E-4	
								476.265446284213	0.012596592	2.98924052428038E-4	1.8762976E-6	2.34841981936792E-8	2.7387776E-5	1.0981966532821E-6	5.6353648E-4	2.15148009749568E-5	0.009149216	2.97754784478772E-4	0.0063512544	1.62418237833071E-4	
								476.893764814931	0.014019184	4.18242105580009E-4	2.3386016E-6	1.16842013731363E-7	3.1766832E-5	1.05084886768745E-6	6.17792E-4	2.19897278491572E-5	0.010030688	3.57769805769017E-4	0.0067605056	1.92078654672507E-4	
								477.522083345649	3802.5872	46.192834630492	0.0022291776	4.17854372335626E-5	0.079262992	0.00198687123013043	3.518864	0.0587208343264976	85.79296	2.73323693228377	3673.7856	104.718538477196	
								478.150401876367	3816.7408	63.0916853095555	0.0019887248	7.29616974802533E-5	0.071032176	0.00240266385790439	3.62816	0.0953691745586592	78.381264	2.1728163507485	3734.9632	34.9760675205204	
								478.778720407085	3779.5648	76.2846405720048	0.0019487248	5.30096433792946E-5	0.059365296	0.00152526434839342	3.3193936	0.130202960507049	69.734672	3.35196669081303	3679.4304	112.389527825328	
								479.407038937803	3810.0192	30.944919117684	0.0022764048	9.42911980791419E-5	0.053596656	0.00203835704617223	3.0563328	0.113158396821447	66.780912	2.21714847683235	3733.312	74.8664368058213	
								480.03535746852	3718.9792	68.1919914594081	0.0026332064	5.83416479438145E-5	0.05875128	0.00184736845832119	2.5920288	0.0857341984694555	63.297632	1.50918307925844	3700.96	94.9613812873424	
								480.663675999238	3780.1248	84.2225513933175	0.0025651792	4.88263901102672E-5	0.072649072	0.00336764627529674	2.0788768	0.0609518539439122	65.168832	1.59617772403953	3631.992	85.1095957927188	
								481.291994529956	3795.4752	54.1058842197406	0.0022099616	8.53173579337758E-5	0.09235488	0.00198197126921659	1.8136	0.0854156090653226	71.668608	1.69416820095291	3668.6992	120.503336332236	
								481.920313060674	3763.944	74.8400164617834	0.0022436672	1.03976650240331E-4	0.10488032	0.00263028324558401	1.8124672	0.0540734888388017	83.7648	2.09146738917919	3663.4688	119.360112949009	
								482.548631591392	3719.7504	58.0160136238263	0.0028444112	2.62817476435644E-5	0.09983216	0.00281666295605278	2.264328	0.0605854427399849	99.29472	3.68349163050495	3703.9536	183.186319698825	
								483.17695012211	3744.088	82.1209476808445	0.0032662272	9.10062757572245E-5	0.080826624	0.00134907133498567	3.0788032	0.0498498534722019	128.58	5.17935078557149	3592.6224	109.348198251274	
								483.805268652828	3730.6512	79.657313356653	0.0029514864	9.46592616747037E-5	0.065671904	0.00186272775758563	4.1505808	0.142567898389504	159.09744	1.8234461790796	3576.648	66.0149444898655	
								484.433587183546	3754.6912	103.136947032574	0.0025225152	1.09484705284346E-4	0.06614896	0.00378069271663276	5.3847152	0.194392234462182	206.7968	5.98249010362742	3629.9296	129.656642116013	
								485.061905714264	3852.5728	73.8432914976029	0.002946864	1.01729730560933E-4	0.0934144	0.00190766378589101	6.2201584	0.166573356947622	257.38496	11.5330214656871	3470.9136	130.211137268668	
								485.690224244982	3818.496	79.3131583534536	0.0039731264	1.18446577108838E-4	0.13251472	0.00533202006297801	6.7657104	0.11380107238862	327.63904	9.01889187694363	3453.6336	52.7996783020503	
								486.3185427757	3801.0224	60.4508226974622	0.0045183328	1.0610838332196E-4	0.16390176	0.00236276769234727	6.421056	0.213480126662882	408.17024	7.16138639985303	3358.1472	66.7808960946169	
								486.946861306418	3737.8544	40.8671954114788	0.0037813648	1.29076263050958E-4	0.1639512	0.00561680615296629	5.4554064	0.146109958746144	479.07888	10.4213099000078	3282.7296	110.738332066182	
								487.575179837136	3825.7568	31.7895653823704	0.0040361552	7.15170627137327E-5	0.1302136	0.00426517195901877	4.1069728	0.0690971623382617	592.56656	21.4435502165103	3144.3888	111.893310699076	
								488.203498367854	3826.544	79.4739134055947	0.0063323392	2.40138150878198E-4	0.10713808	0.0031291994938003	3.3101744	0.0846880898166914	714.52736	11.7817026871331	3048.0256	77.2626030936053	
								488.831816898572	3723.8992	85.935607632692	0.008606512	2.46328318144706E-4	0.1595896	0.00401806727668913	4.3146112	0.0832752188060772	833.9296	20.7625280926962	2967.0752	58.4498446465	
								489.46013542929	3829.0928	163.644116946501	0.0082567392	2.60923338785935E-4	0.3401992	0.00650692753302202	9.661904	0.398045844193857	978.76	29.0459476003107	2788.9552	116.635559668568	
								490.088453960008	3742.8928	134.591221776162	0.009471168	3.27781456949597E-4	0.61031552	0.0161260691165578	22.688416	0.400028868558258	1126.5936	31.0593642690896	2693.568	70.7160625600718	
								490.716772490726	3804.9392	66.0783768807921	0.020655952	5.62479916370354E-4	0.81304528	0.0140817679071912	46.32296	1.78275884000052	1229.5776	36.0515934294173	2556.7088	72.3126971091524	
								491.345091021444	3785.8752	128.922376223835	0.037888176	0.0010977499262036	0.79649248	0.0219199841503592	84.813136	4.46836142008231	1370.8736	40.2777391222497	2436.0416	47.3929474584563	
								491.973409552162	3769.7168	42.3577195231282	0.044633552	0.00109465404741407	0.74832592	0.0160656086505305	144.31328	2.39160107710294	1456.7824	35.819915533122	2200.864	31.4822149157269	
								492.60172808288	3861.9008	32.7205528559652	0.06174928	0.00228946450053282	1.857816	0.0554496649584108	234.34048	4.88612496279003	1547.9104	44.4651120407899	2061.2	90.2662938643213	
								493.230046613598	3802.0736	36.3428181185774	0.18783328	0.00715391657988825	6.7636912	0.133342049973742	351.22176	12.9766836860579	1620.864	79.2726565721119	1826.712	87.8737925891445	
								493.858365144316	3758.2896	58.8882315985122	0.49988608	0.0194953062543783	20.804784	0.381359426892792	481.94832	14.6643663303942	1685.976	47.3164103456717	1655.7392	27.285911734813	
								494.486683675034	3792.4464	69.1709146737269	0.9459264	0.00814452925588703	56.024256	1.56541693196413	639.1672	18.4116157248624	1670.04	43.1472922904788	1454.392	50.5430468412817	
								495.115002205751	3775.192	68.9986395228196	1.2521632	0.0389996035261899	121.90224	2.62565578246654	810.50112	17.1836458957929	1630.584	22.803535164531	1311.0848	24.5986826313932	
								495.74332073647	3841.2	22.2808782591714	2.7561584	0.102462331091968	227.54416	6.08753092542454	952.6032	27.2828260119805	1538.5072	29.0708104324596	1081.7584	33.2868216085585	
								496.371639267187	3863.0208	73.5469344786036	12.644864	0.380967876441045	398.7576	14.5836041855229	1077.488	22.3220508018417	1443.808	17.1466092274828	908.4624	25.54040463266	
								496.999957797905	3856.0368	79.3454891168994	50.016512	0.721664794430212	612.668	10.4791455224174	1151.0592	30.8401227494314	1296.4624	41.8343649742649	796.96608	21.9835790760285	
								497.628276328623	3955.7888	69.5317080129634	148.36272	5.32317618269394	862.2688	30.9947270870386	1173.7472	33.4997258973861	1118.2352	9.8923511462139	615.70832	30.7107476514656	
								498.256594859341	3991.328	79.6975024953727	364.70544	12.9282329607723	1077.9264	40.242316195766	1093.6272	14.7193625948952	928.6656	31.1400867821527	493.4784	19.8615582470259	
								498.884913390059	4013.7728	109.618511225066	769.48448	8.6381100636656	1176.1104	47.5308658957524	1017.744	7.17564770595652	739.6216	15.6618832379762	359.37408	14.7566095032701	
								499.513231920777	4081.3008	95.4047391024157	1320.1312	61.4763771476492	1166.912	45.0512358986965	795.616	7.78427228711847	540.9744	20.016375528052	258.2064	6.16889625135648	
								500.141550451495	3988.3616	88.672107253634	1901.8944	67.8428314031776	1010.2336	29.1687215489469	579.93632	10.121438389478	365.8056	11.1933651347573	164.87072	0.880963036682008	
								500.769868982213	3468.4016	86.5334858468094	2080.16	51.1126420369754	706.83056	10.1223981253455	359.42544	13.9825054281413	212.80992	6.45890644861807	95.89952	4.45361715822094	
								501.398187512931	2175.728	45.2428041571254	1478.5984	38.1775898243983	367.64816	10.2918597021141	170.97376	6.24157088944764	98.38832	2.45520544802263	41.984576	0.576270023929753	
								502.026506043649	668.27216	10.5844140417881	491.13312	16.1086476015835	99.04928	2.30730732066623	45.115872	2.03458970220534	24.900576	0.632649712621449	10.297968	0.488129696207882	


==> anc/Fig9a.dat <==
tau	IdealGas-Ds	T	NEOS-Ds	T	Linear-NEOS-Ds	T	
1.1	0.28002	0.500022036005448	0.291214	0.500984121073053	0.28003	0.500984121073053
1.2	0.28002	0.500021237826047	0.291908	0.501891516907809	0.28005	0.501891516907809
1.3	0.28002	0.500021649374446	0.29258	0.502754497153631	0.28006	0.502754497153631
1.4	0.28002	0.500021515131064	0.293238	0.503583420722651	0.28007	0.503583420722651
1.5	0.28002	0.500021483575478	0.293877	0.504383989553849	0.28008	0.504383989553849
1.6	0.28002	0.500021068519544	0.294494	0.505163830917512	0.28009	0.505163830917512
1.7	0.28002	0.500021718089877	0.295109	0.505928266406726	0.28009	0.505928266406726
1.8	0.28002	0.500021475377287	0.295702	0.506679053681641	0.28011	0.506679053681641
1.9	0.28002	0.500021236657326	0.296283	0.507417930889877	0.28011	0.507417930889877
2	0.28002	0.500021087308629	0.296855	0.508147578080451	0.28011	0.508147578080451
2.1	0.28002	0.500021343656842	0.2974	0.508868865107741	0.28011	0.508868865107741
2.2	0.28002	0.500021485882144	0.297952	0.509584734790842	0.28012	0.509584734790842
2.3	0.28002	0.500020958948535	0.298475	0.510293246588351	0.28012	0.510293246588351
2.4	0.28002	0.500020892270775	0.298993	0.510994237188522	0.28012	0.510994237188522
2.5	0.28002	0.500021511944139	0.299517	0.511692150486689	0.28012	0.511692150486689
2.6	0.28002	0.500021792409638	0.300027	0.512383661524635	0.28012	0.512383661524635
2.7	0.28002	0.500021655325304	0.300488	0.513064984106639	0.28013	0.513064984106639
2.8	0.28002	0.500021349097215	0.301001	0.513748077567531	0.28013	0.513748077567531
2.9	0.28002	0.500020638898278	0.30147	0.514420822598122	0.28013	0.514420822598122
3	0.28002	0.500020714777727	0.301915	0.515085011539588	0.28013	0.515085011539588
3.1	0.28002	0.500021768107847	0.302364	0.515745915659002	0.28012	0.515745915659002
3.2	0.28002	0.500021806409664	0.302816	0.516401010452619	0.28013	0.516401010452619
3.3	0.28002	0.500021300181755	0.303249	0.517050258096441	0.28013	0.517050258096441
3.4	0.28002	0.500020556686848	0.303678	0.517691975581449	0.28013	0.517691975581449
3.5	0.28002	0.500021441348392	0.304129	0.518330554554316	0.28013	0.518330554554316
3.6	0.28002	0.500021502493388	0.304569	0.518963139043292	0.28013	0.518963139043292
3.7	0.28002	0.50002165799564	0.304977	0.519587164723856	0.28013	0.519587164723856
3.8	0.28002	0.500021809286325	0.305318	0.520197394202227	0.28013	0.520197394202227
3.9	0.28002	0.500020912959894	0.305714	0.520807961424929	0.28013	0.520807961424929
4	0.28002	0.500021806963671	0.306103	0.521412036138942	0.28013	0.521412036138942
4.1	0.28002	0.500021861645064	0.306484	0.522009814525491	0.28013	0.522009814525491
4.2	0.28002	0.500020898546758	0.306861	0.522602445876518	0.28012	0.522602445876518
4.3	0.28002	0.500021364291359	0.30723	0.523187259734461	0.28012	0.523187259734461
4.4	0.28002	0.500020300949786	0.307593	0.523765870014334	0.28012	0.523765870014334
4.5	0.28002	0.50002074908186	0.307952	0.524337792306344	0.28013	0.524337792306344
4.6	0.28002	0.50002038244397	0.308304	0.524903736993626	0.28013	0.524903736993626
4.7	0.28002	0.500021402604736	0.308649	0.52546402083997	0.28013	0.52546402083997
4.8	0.28002	0.500020621297489	0.308988	0.52601858977275	0.28012	0.52601858977275
4.9	0.28002	0.500021194867467	0.309321	0.526565341181502	0.28012	0.526565341181502
5	0.28002	0.50002090647152	0.30965	0.527106925466878	0.28012	0.527106925466878
5.1	0.28002	0.500020617314788	0.309974	0.527644049676203	0.28011	0.527644049676203
5.2	0.28002	0.50002093125414	0.310293	0.528173702177719	0.28012	0.528173702177719
5.3	0.28002	0.500020464835425	0.310607	0.528699516772835	0.28012	0.528699516772835
5.4	0.28002	0.500021068519543	0.310916	0.529217970439147	0.28012	0.529217970439147
5.5	0.28002	0.500020886473907	0.311223	0.529732298064011	0.28012	0.529732298064011
5.6	0.28002	0.500021362773342	0.311525	0.53024028756865	0.28012	0.53024028756865
5.7	0.28002	0.500020212331276	0.31182	0.530743061003867	0.28012	0.530743061003867
5.8	0.28002	0.500020308433732	0.312109	0.531239798548122	0.28012	0.531239798548122
5.9	0.28002	0.500020811580821	0.312394	0.531733115237408	0.28012	0.531733115237408
6	0.28002	0.500020707770806	0.312673	0.532220084675791	0.28012	0.532220084675791
6.1	0.28002	0.500020643054071	0.312951	0.532703056422149	0.28012	0.532703056422149
6.2	0.28002	0.500021142993422	0.313224	0.533182464511729	0.28012	0.533182464511729
6.3	0.28002	0.500020771132993	0.313493	0.533654935653399	0.28012	0.533654935653399
6.4	0.28002	0.500021655325304	0.313757	0.534124336803623	0.28012	0.534124336803623
6.5	0.28002	0.500020258356287	0.31402	0.534587044179572	0.28012	0.534587044179572
6.6	0.28002	0.500020368944789	0.31428	0.535046761368856	0.28012	0.535046761368856
6.7	0.28002	0.50002009987022	0.314537	0.535503402613297	0.28012	0.535503402613297
6.8	0.28002	0.500021222608006	0.314789	0.535954895917416	0.28012	0.535954895917416
6.9	0.28002	0.500021649169876	0.315036	0.536400947977733	0.28012	0.536400947977733
7	0.28002	0.500021081864875	0.315277	0.536845007133243	0.28012	0.536845007133243
7.1	0.28002	0.50002106270423	0.315517	0.537284747185945	0.28012	0.537284747185945
7.2	0.28002	0.500021159350948	0.315753	0.537719657862259	0.28012	0.537719657862259
7.3	0.28002	0.500020862504812	0.315983	0.538151092965803	0.28012	0.538151092965803
7.4	0.28002	0.500021537286015	0.316216	0.538580368424348	0.28012	0.538580368424348
7.5	0.28002	0.500020597166831	0.31644	0.539004849137591	0.28012	0.539004849137591
7.6	0.28002	0.500021249462396	0.316664	0.539425728358148	0.28012	0.539425728358148
7.7	0.28002	0.500020779077327	0.316884	0.539844167218884	0.28012	0.539844167218884
7.8	0.28002	0.500020337465821	0.317096	0.540257329746931	0.28012	0.540257329746931
7.9	0.28002	0.500021046557547	0.317315	0.540668257949173	0.28011	0.540668257949173
8	0.28002	0.50002	0.317527	0.541078	0.28011	0.541078
8.1	0.28002	0.500020222837825	0.317735	0.541481552601164	0.28011	0.541481552601164
8.2	0.28002	0.500020714796756	0.317938	0.541883870854284	0.28011	0.541883870854284
8.3	0.28002	0.50002041838512	0.318142	0.542283877851882	0.28011	0.542283877851882
8.4	0.28002	0.500020253320494	0.318343	0.542680441208727	0.28011	0.542680441208727
8.5	0.28002	0.500021117432834	0.318541	0.543074415447858	0.28011	0.543074415447858
8.6	0.28002	0.50002183872087	0.318737	0.543464585747115	0.28011	0.543464585747115
8.7	0.28002	0.500021193321645	0.31893	0.543853799318227	0.28011	0.543853799318227
8.8	0.28002	0.500019971445217	0.31912	0.544238722470906	0.28011	0.544238722470906
8.9	0.28002	0.500021017641935	0.319307	0.544622157974366	0.28011	0.544622157974366
9	0.28002	0.500020949804332	0.319492	0.545002762477829	0.28011	0.545002762477829
9.1	0.28002	0.500020482899375	0.319674	0.545381233092295	0.28011	0.545381233092295
9.2	0.28002	0.5000203161467	0.319854	0.545758251279962	0.28011	0.545758251279962
9.3	0.28002	0.500021133588237	0.32003	0.546132380481013	0.28011	0.546132380481013
9.4	0.28002	0.500021494176373	0.320202	0.546504250012519	0.28011	0.546504250012519
9.5	0.28002	0.500019912915161	0.320379	0.546874475492397	0.28011	0.546874475492397
9.6	0.28002	0.500021237826047	0.320552	0.547241534006246	0.28011	0.547241534006246
9.7	0.28002	0.500021832534239	0.320722	0.547608125812082	0.28011	0.547608125812082
9.8	0.28002	0.50002012949279	0.320888	0.547970548446833	0.28011	0.547970548446833
9.9	0.28002	0.500020962131103	0.321048	0.548333618434029	0.28011	0.548333618434029
10	0.28002	0.50002059277481	0.321215	0.54869358129201	0.28011	0.54869358129201
10.1	0.28002	0.500021700049189	0.321379	0.54905093734505	0.28011	0.54905093734505
10.2	0.28002	0.500020474629056	0.321536	0.549408345434859	0.28011	0.549408345434859
10.3	0.28002	0.500021743517749	0.321687	0.549761955509008	0.28011	0.549761955509008
10.4	0.28002	0.500021649374446	0.321848	0.55011658270695	0.28011	0.55011658270695
10.5	0.28002	0.50002064899885	0.322001	0.550468329971219	0.28011	0.550468329971219
10.6	0.28002	0.50002138712319	0.322144	0.550817628993971	0.28011	0.550817628993971
10.7	0.28002	0.500019916816879	0.322302	0.551167106661606	0.28011	0.551167106661606
10.8	0.28002	0.500021069603364	0.322448	0.55151498827876	0.28011	0.55151498827876
10.9	0.28002	0.500020854826902	0.322589	0.551859463826902	0.28011	0.551859463826902
11	0.28002	0.50002189172288	0.322739	0.552203136587908	0.28011	0.552203136587908
11.1	0.28002	0.500020127064628	0.322875	0.552546398877716	0.28011	0.552546398877716
11.2		--	0.32302	0.552887398467005	0.28011	0.552887398467005
11.3		--	0.323156	0.553228737650817	0.28011	0.553228737650817
11.4		--	0.32329	0.553568537377331	0.2801	0.553568537377331
11.5		--	0.323427	0.553904885796507	0.2801	0.553904885796507
11.6		--	0.323551	0.554242629936746	0.2801	0.554242629936746
11.7		--	0.323688	0.554577582229796	0.2801	0.554577582229796
11.8		--	0.323807	0.554910050779076	0.28009	0.554910050779076
11.9		--	0.323942	0.555244904386896	0.28009	0.555244904386896
12		--	0.324058	0.555575610480834	0.28008	0.555575610480834
12.1		--	0.324191	0.555909329480641	0.28008	0.555909329480641
12.2		--	0.324304	0.556237178200327	0.28008	0.556237178200327
12.3		--	0.324434	0.556568634657232	0.28007	0.556568634657232
12.4		--	0.324548	0.556894755697035	0.28007	0.556894755697035
12.5		--	0.324671	0.557222739475214	0.28007	0.557222739475214
12.6		--	0.324787	0.557548219339869	0.28007	0.557548219339869


==> anc/Fig9b.dat <==
k	MUSICideal-gas	Linear-Neos	Neos	k	Mathematica-Ideal	Linear-NEoS	NEoS		
0	0	0	0	0	0	0	0
0.628318530717959	0.0841695	0.0881997	0.08764	0.5	0.0538411853846257	0.0576614986364902	0.0234604662183266
1.25663706143592	0.267316	0.278089	0.27151	1	0.187398522558844	0.201687617796468	0.0884832945422617
1.88495559215388	0.446431	0.48701	0.463271	1.5	0.337521106356092	0.366442297723297	0.180802567097354
2.51327412287183	0.505845	0.566583	0.525285	2	0.449033058690453	0.493902395788164	0.281901644618391
3.14159265358979	0.515956	0.603732	0.549011	2.5	0.503388296942952	0.563350995487612	0.374585935325507
3.76991118430775	0.503084	0.579473	0.521387	3	0.514928932063411	0.588053760508763	0.447327269313951
4.39822971502571	0.503497	0.584891	0.524505	3.5	0.508002429356956	0.592175596225901	0.496000070759309
5.02654824574367	0.493077	0.600597	0.535668	4	0.498818741126726	0.59218655592204	0.522900291879843
5.65486677646163	0.466989	0.570072	0.508221	4.5	0.49233584099681	0.593393551491458	0.534040908147715
6.28318530717959	0.482816	0.581361	0.516689	5	0.48796911084328	0.595503500378605	0.536162009367852
6.91150383789755	0.477437	0.601085	0.531219	5.5	0.48462642403951	0.597646511546739	0.534609455451082
7.53982236861551	0.469187	0.582962	0.514313	6	0.481974121286502	0.599664607088183	0.532530675556888
8.16814089933346	0.475542	0.592821	0.520103	6.5	0.479928929812479	0.601617635362017	0.531153379114742
8.79645943005142	0.473643	0.600188	0.528307	7	0.4783433080226	0.603474095104463	0.530566559076994
9.42477796076938	0.475552	0.613114	0.53901	7.5	0.477075037045426	0.605185201644822	0.530463030948674
10.0530964914873	0.485939	0.621606	0.543469	8	0.476043419660068	0.606745825532893	0.530569749494419
10.6814150222053	0.470183	0.642837	0.565087	8.5	0.475197611440306	0.608166651309733	0.530765859281848
11.3097335529233	0.478844	0.594083	0.519006	9	0.474494974533103	0.60945533939281	0.531031448700496
11.9380520836412	0.470135	0.631422	0.554578	9.5	0.4739037305781	0.610621404775637	0.531369088401454
12.5663706143592	0.488923	0.636317	0.557349	10	0.473401872217185	0.611676929115494	0.531766173551755
13.1946891450771	0.449923	0.606437	0.53387	10.5	0.472972276941215	0.612633081398149	0.532197404751363
13.8230076757951	0.46682	0.620408	0.541936	11	0.472601406208485	0.613499917414211	0.532639619129371
14.4513262065131	0.476243	0.624813	0.544335	11.5	0.472279013708249	0.614286966641244	0.533079416779588
15.079644737231	0.480464	0.641239	0.562144	12	0.471997006256655	0.615002797201364	0.533511134657604
15.707963267949	0.458239	0.633458	0.549556	12.5	0.471748825706073	0.615654955654183	0.533931897083755
16.3362817986669	0.470138	0.597751	0.52154	13	0.471529259961164	0.61625022134553	0.5343389671473
16.9646003293849	0.466867	0.573159	0.498581	13.5	0.471334072718594	0.616794597487577	0.534729882512478
17.5929188601028	0.49339	0.621007	0.5447	14	0.471159746403622	0.617293347472237	0.535103239963045
18.2212373908208	0.479781	0.613212	0.5326	14.5	0.471003401006135	0.617751152346861	0.535458719271123
18.8495559215388	0.454729	0.611607	0.53319	15	0.470862648880288	0.618172161097885	0.53579660459477
19.4778744522567	0.473532	0.597771	0.524398	15.5	0.470735466505578	0.618560020606725	0.536117297885515
20.1061929829747	0.462531	0.629842	0.549322	16	0.470620160018883	0.618917973877091	0.536421234774332
20.7345115136926	0.466977	0.601432	0.521917	16.5	0.470515299011488	0.619248902763988	0.536709017924466
21.3628300444106	0.475481	0.623957	0.544399	17	0.470419648514625	0.619555350761837	0.536981385732909
21.9911485751286	0.48541	0.60683	0.527109	17.5	0.470332155089757	0.619839585966877	0.537239143385425
22.6194671058465	0.464737	0.605685	0.525984	18	0.470251920570143	0.62010363898126	0.537483058320313
23.2477856365645	0.474304	0.635414	0.557288	18.5	0.470178158232826	0.620349312182873	0.537713877243384
23.8761041672824	0.467576	0.628964	0.548605	19	0.470110188037377	0.620578221786272	0.537932348333704
24.5044226980004	0.466427	0.587216	0.513711	19.5	0.470047421287537	0.620791818941657	0.538139181779013
25.1327412287184	0.465555	0.611344	0.535596	20	0.469989337237657	0.620991400404187	0.538335082852893
25.7610597594363	1.69248E-6	2.84692E-6	2.81856E-6	20.5	0.469935480635978	0.621178135985814	0.538520723190772
26.3893782901543	1.61635E-6	2.57558E-6	2.40655E-6	21	0.469885449381802	0.621353075704184	0.538696686365342
27.0176968208722	1.43292E-6	2.46325E-6	2.43881E-6	21.5	0.469838893153769	0.621517174288454	0.538863570247902
27.6460153515902	1.31963E-6	2.30596E-6	2.24465E-6	22	0.469795492880525	0.62167128494171	0.539021930341072
28.2743338823081	1.26652E-6	2.17556E-6	2.0695E-6	22.5	0.469754970504959	0.621816186130019	0.539172298999661
28.9026524130261	1.20635E-6	2.12886E-6	2.11606E-6	23	0.469717078664392	0.621952583762134	0.539315131787977
29.5309709437441	1.11884E-6	2.14215E-6	2.0157E-6	23.5	0.469681591838824	0.622081114819774	0.539450897704868
30.159289474462	1.08658E-6	1.96584E-6	1.84754E-6	24	0.469648309392432	0.622202360172803	0.539580021064829
30.78760800518	1.02617E-6	1.8315E-6	1.80068E-6	24.5	0.469617055909092	0.622316854043806	0.539702895041966
31.4159265358979	1.00213E-6	1.78037E-6	1.69782E-6	25	0.46958767016438	0.62242508059475	0.539819890442555
32.0442450666159	9.61139E-7	1.74925E-6	1.69365E-6	25.5	0.469560001306195	0.622527475469153	0.539819890442555
32.6725635973339	9.46811E-7	1.62073E-6	1.59709E-6	26	0.469533920753396	0.622624446285207	0.539702895041966
33.3008821280518	9.41518E-7	1.61134E-6	1.6361E-6	26.5	0.469509311289449	0.622716365771262	0.539580021064829
33.9292006587698	8.94731E-7	1.54772E-6	1.5054E-6	27	0.469486062580673	0.622803571765998	0.539450897704868
34.5575191894877	9.17153E-7	1.55871E-6	1.57647E-6	27.5	0.46946407481574	0.622886374431684	0.539315131787977
35.1858377202057	8.65822E-7	1.39629E-6	1.38557E-6	28	0.469443259706328	0.622965061979113	0.539172298999661
35.8141562509236	9.13226E-7	1.46614E-6	1.46832E-6	28.5	0.469423533184799	0.623039896315571	0.539021930341072
36.4424747816416	9.23061E-7	1.46566E-6	1.42995E-6	29	0.469404819027021	0.623111119643833	0.538863570247902
37.0707933123596	9.25051E-7	1.34696E-6	1.4211E-6	29.5	0.469387051322646	0.623178959659783	0.538696686365342
37.6991118430775	8.96824E-7	1.38132E-6	1.42043E-6	30	0.469370168019501	0.623243625310858	0.538520723190772
38.3274303737955	9.59056E-7	1.38145E-6	1.46717E-6	30.5	0.469354109172067	0.623305306628021	0.538335082852893
38.9557489045134	9.99999E-7	1.36645E-6	1.44777E-6	31	0.469338823153793	0.623364183285511	0.538139181779013
39.5840674352314	1.0302E-6	1.38836E-6	1.49782E-6	31.5	0.469324262505989	0.62342042193713	0.537932348333704
40.2123859659494	1.00907E-6	1.27659E-6	1.42465E-6	32	0.469310380535661	0.623474174370595	0.537713877243384
40.8407044966673	1.07189E-6	1.39041E-6	1.53799E-6	32.5	0.469297135331492	0.6235255828103	0.537483058320313
41.4690230273853	1.07093E-6	1.45721E-6	1.57247E-6	33	0.469284490258453	0.623574781647683	0.537239143385425
42.0973415581032	1.13733E-6	1.45746E-6	1.58403E-6	33.5	0.469272409026181	0.623621893635194	0.536981385732909
42.7256600888212	1.19833E-6	1.48852E-6	1.67633E-6	34	0.469260857618961	0.623667032955723	0.536709017924466
43.3539786195392	1.26822E-6	1.48349E-6	1.70052E-6	34.5	0.469249806751352	0.623710308275428	0.536421234774332
43.9822971502571	1.35663E-6	1.68888E-6	1.8166E-6	35	0.469239228389169	0.62375182014944	0.536117297885515
44.6106156809751	1.428E-6	1.64283E-6	1.89628E-6	35.5	0.469229094291962	0.6237916604228	0.53579660459477
45.238934211693	1.54705E-6	1.88751E-6	2.05989E-6	36	0.469219379137858	0.623829915786595	0.535458719271123
45.867252742411	1.67611E-6	1.85434E-6	2.0317E-6	36.5	0.469210061683242	0.623866670008884	0.535103239963045
46.4955712731289	1.70727E-6	2.06723E-6	2.3661E-6	37	0.4692011201348	0.623901999713095	0.534729882512478
47.1238898038469	1.95071E-6	2.13798E-6	2.46882E-6	37.5	0.469192533736771	0.623935976248395	0.5343389671473
47.7522083345649	1.93609E-6	2.25699E-6	2.51918E-6	38	0.469184285351827	0.623968668798223	0.533931897083755
48.3805268652828	2.10655E-6	2.3375E-6	2.61127E-6	38.5	0.469176357708262	0.624000141027227	0.533511134657604
49.0088453960008	2.24597E-6	2.66121E-6	2.95767E-6	39	0.469168733203471	0.624030451427843	0.533079416779588
49.6371639267187	2.39427E-6	2.81243E-6	3.12276E-6	39.5	0.469161397158044	0.624059656801449	0.532639619129371
50.2654824574367	2.55487E-6	3.08089E-6	3.44554E-6	40	0.469154336170771	0.624087810841129	0.532197404751363
50.8938009881547	2.71179E-6	3.1017E-6	3.52438E-6	40.5	0.469147535084955	0.624114961415964	0.531766173551755
51.5221195188726	2.87458E-6	3.36368E-6	3.66879E-6	41	0.469140979657174	0.624141153517154	0.531369088401454
52.1504380495906	3.03045E-6	3.49868E-6	3.85053E-6	41.5	0.469134659058886	0.624166432280346	0.531031448700496
52.7787565803085	3.17446E-6	3.90748E-6	4.19653E-6	42	0.469128563098089	0.624190840657696	0.530765859281848
53.4070751110265	3.17361E-6	4.12195E-6	4.48026E-6	42.5	0.469122680933505	0.624214417992387	0.530569749494419
54.0353936417445	3.50459E-6	4.37654E-6	4.81132E-6	43	0.46911700453657	0.6242372037038	0.530463030948674
54.6637121724624	3.76472E-6	4.54955E-6	4.94306E-6	43.5	0.469111524534803	0.624259232581139	0.530566559076994
55.2920307031804	3.96183E-6	4.58722E-6	5.0978E-6	44	0.469106229500006	0.624280534716761	0.531153379114742
55.9203492338983	4.00406E-6	5.12851E-6	5.52998E-6	44.5	0.469101110499111	0.624301140803888	0.532530675556888
56.5486677646163	4.25433E-6	5.45933E-6	5.99222E-6	45	0.469096161232993	0.624321082178361	0.534609455451082
57.1769862953342	4.48408E-6	5.72358E-6	6.24213E-6	45.5	0.469091374822258	0.624340387759798	0.536162009367852
57.8053048260522	4.57057E-6	5.67911E-6	6.04634E-6	46	0.469086745342571	0.624359085990823	0.534040908147715
58.4336233567702	4.87439E-6	6.09375E-6	6.47086E-6	46.5	0.469082266127338	0.624377201906445	0.522900291879843
59.0619418874881	4.79308E-6	5.8667E-6	6.34045E-6	47	0.469077930891448	0.624394759290466	0.496000070759309
59.6902604182061	4.82044E-6	6.68887E-6	7.21837E-6	47.5	0.469073731522872	0.624411778362363	0.447327269313951
60.318578948924	4.99063E-6	6.41512E-6	6.98748E-6	48	0.469069660321672	0.624428278034328	0.374585935325507
60.946897479642	5.3315E-6	6.60746E-6	6.98638E-6	48.5	0.469065714686839	0.62444428211602	0.281901644618391
61.57521601036	4.98601E-6	6.53884E-6	6.88066E-6	49	0.469061889795627	0.624459810622669	0.180802567097354
62.2035345410779	5.32805E-6	6.55507E-6	7.04909E-6	49.5	0.469058179234294	0.62447488038035	0.0884832945422617
62.8318530717959	5.26706E-6	6.8305E-6	7.22204E-6	50	0.46905457971512	0.624489510515662	0.0234604662183266
63.4601716025138	5.29196E-6	6.65881E-6	7.43448E-6	50.5	0.46905457971512	0.624489510515662	
64.0884901332318	5.5491E-6	6.81015E-6	7.00205E-6	51	0.469058179234294	0.62447488038035	
64.7168086639497	5.14822E-6	7.2492E-6	7.49947E-6	51.5	0.469061889795627	0.624459810622669	
65.3451271946677	5.12559E-6	6.73532E-6	7.06771E-6	52	0.469065714686839	0.62444428211602	
65.9734457253857	5.05689E-6	6.8504E-6	7.01059E-6	52.5	0.469069660321672	0.624428278034328	
66.6017642561036	5.22671E-6	6.47861E-6	6.68355E-6	53	0.469073731522872	0.624411778362363	
67.2300827868216	4.76504E-6	6.36238E-6	6.7178E-6	53.5	0.469077930891448	0.624394759290466	
67.8584013175395	4.67474E-6	6.36779E-6	6.38114E-6	54	0.469082266127338	0.624377201906445	
68.4867198482575	4.5575E-6	6.0323E-6	6.22938E-6	54.5	0.469086745342571	0.624359085990823	
69.1150383789755	4.64193E-6	6.09405E-6	6.22582E-6	55	0.469091374822258	0.624340387759798	
69.7433569096934	4.16545E-6	5.90664E-6	6.16838E-6	55.5	0.469096161232993	0.624321082178361	
70.3716754404114	3.85128E-6	5.35655E-6	5.54734E-6	56	0.469101110499111	0.624301140803888	
70.9999939711293	3.69553E-6	5.04079E-6	5.28291E-6	56.5	0.469106229500006	0.624280534716761	
71.6283125018473	3.51126E-6	4.82557E-6	4.83522E-6	57	0.469111524534803	0.624259232581139	
72.2566310325653	3.24303E-6	4.42414E-6	4.49504E-6	57.5	0.46911700453657	0.6242372037038	
72.8849495632832	3.06324E-6	4.35586E-6	4.50485E-6	58	0.469122680933505	0.624214417992387	
73.5132680940012	2.89128E-6	3.70266E-6	3.87236E-6	58.5	0.469128563098089	0.624190840657696	
74.1415866247191	2.5329E-6	3.51053E-6	3.77146E-6	59	0.469134659058886	0.624166432280346	
74.7699051554371	2.42841E-6	3.53168E-6	3.66173E-6	59.5	0.469140979657174	0.624141153517154	
75.398223686155	2.37971E-6	3.17709E-6	3.33024E-6	60	0.469147535084955	0.624114961415964	
76.026542216873	2.29023E-6	3.20323E-6	3.36154E-6	60.5	0.469154336170771	0.624087810841129	
76.654860747591	2.24427E-6	3.25221E-6	3.29635E-6	61	0.469161397158044	0.624059656801449	
77.2831792783089	2.27076E-6	3.14716E-6	3.19336E-6	61.5	0.469168733203471	0.624030451427843	
77.9114978090269	2.26491E-6	2.98551E-6	3.10902E-6	62	0.469176357708262	0.624000141027227	
78.5398163397448	2.194E-6	3.29239E-6	3.29766E-6	62.5	0.469184285351827	0.623968668798223	
79.1681348704628	2.35012E-6	3.35829E-6	3.3168E-6	63	0.469192533736771	0.623935976248395	
79.7964534011808	2.31606E-6	3.45477E-6	3.3938E-6	63.5	0.4692011201348	0.623901999713095	
80.4247719318987	2.3817E-6	3.45039E-6	3.52394E-6	64	0.469210061683242	0.623866670008884	
81.0530904626167	2.30565E-6	3.28674E-6	3.44542E-6	64.5	0.469219379137858	0.623829915786595	
81.6814089933346	2.37242E-6	3.40733E-6	3.36094E-6	65	0.469229094291962	0.6237916604228	
82.3097275240526	2.37112E-6	3.51308E-6	3.46382E-6	65.5	0.469239228389169	0.62375182014944	
82.9380460547706	2.53819E-6	3.38427E-6	3.46542E-6	66	0.469249806751352	0.623710308275428	
83.5663645854885	2.50414E-6	3.48903E-6	3.6425E-6	66.5	0.469260857618961	0.623667032955723	
84.1946831162065	2.5106E-6	3.56561E-6	3.69996E-6	67	0.469272409026181	0.623621893635194	
84.8230016469244	2.57454E-6	3.71084E-6	3.8619E-6	67.5	0.469284490258453	0.623574781647683	
85.4513201776424	2.71245E-6	3.67493E-6	3.86322E-6	68	0.469297135331492	0.6235255828103	
86.0796387083603	2.72557E-6	3.77596E-6	3.92052E-6	68.5	0.469310380535661	0.623474174370595	
86.7079572390783	2.72921E-6	4.05692E-6	4.05809E-6	69	0.469324262505989	0.62342042193713	
87.3362757697963	2.81834E-6	4.05818E-6	4.28782E-6	69.5	0.469338823153793	0.623364183285511	
87.9645943005142	2.9326E-6	4.20537E-6	4.35698E-6	70	0.469354109172067	0.623305306628021	
88.5929128312322	3.11421E-6	4.30294E-6	4.30341E-6	70.5	0.469370168019501	0.623243625310858	
89.2212313619501	2.96806E-6	4.13588E-6	4.32058E-6	71	0.469387051322646	0.623178959659783	
89.8495498926681	3.09597E-6	4.43332E-6	4.34786E-6	71.5	0.469404819027021	0.623111119643833	
90.4778684233861	3.11628E-6	4.54043E-6	4.47732E-6	72	0.469423533184799	0.623039896315571	
91.106186954104	3.22822E-6	4.74886E-6	4.92289E-6	72.5	0.469443259706328	0.622965061979113	
91.734505484822	3.4111E-6	4.68698E-6	4.79047E-6	73	0.46946407481574	0.622886374431684	
92.3628240155399	3.47993E-6	4.6161E-6	4.79113E-6	73.5	0.469486062580673	0.622803571765998	
92.9911425462579	3.47453E-6	4.63227E-6	4.74816E-6	74	0.469509311289449	0.622716365771262	
93.6194610769759	3.54025E-6	5.29978E-6	5.22382E-6	74.5	0.469533920753396	0.622624446285207	
94.2477796076938	3.59077E-6	5.39989E-6	5.09995E-6	75	0.469560001306195	0.622527475469153	
94.8760981384118	3.72769E-6	5.20826E-6	5.23832E-6	75.5	0.46958767016438	0.62242508059475	
95.5044166691297	3.63654E-6	5.38015E-6	5.4902E-6	76	0.469617055909092	0.622316854043806	
96.1327351998477	3.82077E-6	5.27406E-6	5.5188E-6	76.5	0.469648309392432	0.622202360172803	
96.7610537305657	3.73928E-6	5.40927E-6	5.4341E-6	77	0.469681591838824	0.622081114819774	
97.3893722612836	3.78794E-6	5.33913E-6	5.41527E-6	77.5	0.469717078664392	0.621952583762134	
98.0176907920016	3.97996E-6	5.72653E-6	5.8056E-6	78	0.469754970504959	0.621816186130019	
98.6460093227195	3.9054E-6	5.53052E-6	5.73712E-6	78.5	0.469795492880525	0.62167128494171	
99.2743278534375	4.03755E-6	5.60915E-6	5.82689E-6	79	0.469838893153769	0.621517174288454	
99.9026463841554	3.97053E-6	5.5734E-6	5.8145E-6	79.5	0.469885449381802	0.621353075704184	
100.530964914873	4.06381E-6	5.7024E-6	5.73579E-6	80	0.469935480635978	0.621178135985814	
101.159283445591	4.15465E-6	6.17589E-6	6.24988E-6	80.5	0.469989337237657	0.620991400404187	
101.787601976309	3.98021E-6	5.95199E-6	5.9416E-6	81	0.470047421287537	0.620791818941657	
102.415920507027	4.08941E-6	6.00615E-6	6.09638E-6	81.5	0.470110188037377	0.620578221786272	
103.044239037745	4.05826E-6	5.83542E-6	5.98387E-6	82	0.470178158232826	0.620349312182873	
103.672557568463	3.96803E-6	5.89053E-6	6.5137E-6	82.5	0.470251920570143	0.62010363898126	
104.300876099181	4.14405E-6	5.75807E-6	5.68803E-6	83	0.470332155089757	0.619839585966877	
104.929194629899	3.9569E-6	5.9723E-6	5.86868E-6	83.5	0.470419648514625	0.619555350761837	
105.557513160617	3.92167E-6	5.64639E-6	5.89313E-6	84	0.470515299011488	0.619248902763988	
106.185831691335	3.948E-6	5.7806E-6	6.02412E-6	84.5	0.470620160018883	0.618917973877091	
106.814150222053	3.9503E-6	5.8588E-6	6.01735E-6	85	0.470735466505578	0.618560020606725	
107.442468752771	3.88801E-6	5.4604E-6	5.62665E-6	85.5	0.470862648880288	0.618172161097885	
108.070787283489	3.98825E-6	5.55423E-6	5.72499E-6	86	0.471003401006135	0.617751152346861	
108.699105814207	3.84217E-6	5.66946E-6	5.67044E-6	86.5	0.471159746403622	0.617293347472237	
109.327424344925	3.7645E-6	5.47319E-6	5.47875E-6	87	0.471334072718594	0.616794597487577	
109.955742875643	3.66014E-6	5.51387E-6	5.75363E-6	87.5	0.471529259961164	0.61625022134553	
110.584061406361	3.77067E-6	5.29249E-6	5.43027E-6	88	0.471748825706073	0.615654955654183	
111.212379937079	3.3865E-6	5.08534E-6	5.01007E-6	88.5	0.471997006256655	0.615002797201364	
111.840698467797	3.63652E-6	4.88814E-6	4.8703E-6	89	0.472279013708249	0.614286966641244	
112.469016998515	3.41339E-6	4.94251E-6	5.02041E-6	89.5	0.472601406208485	0.613499917414211	
113.097335529233	3.47085E-6	5.15494E-6	5.27043E-6	90	0.472972276941215	0.612633081398149	
113.725654059951	3.43641E-6	5.10994E-6	4.97267E-6	90.5	0.473401872217185	0.611676929115494	
114.353972590668	3.30703E-6	4.85321E-6	4.86914E-6	91	0.4739037305781	0.610621404775637	
114.982291121386	3.24746E-6	4.53075E-6	4.68466E-6	91.5	0.474494974533103	0.60945533939281	
115.610609652104	2.98627E-6	4.5255E-6	4.49287E-6	92	0.475197611440306	0.608166651309733	
116.238928182822	3.1101E-6	4.3235E-6	4.40291E-6	92.5	0.476043419660068	0.606745825532893	
116.86724671354	3.14035E-6	4.42223E-6	4.4989E-6	93	0.477075037045426	0.605185201644822	
117.495565244258	2.89784E-6	4.15389E-6	4.25237E-6	93.5	0.4783433080226	0.603474095104463	
118.123883774976	3.05789E-6	4.15039E-6	4.15689E-6	94	0.479928929812479	0.601617635362017	
118.752202305694	2.88928E-6	4.43249E-6	4.18376E-6	94.5	0.481974121286502	0.599664607088183	
119.380520836412	2.87493E-6	4.09545E-6	4.08069E-6	95	0.48462642403951	0.597646511546739	
120.00883936713	2.94785E-6	4.12763E-6	4.3497E-6	95.5	0.48796911084328	0.595503500378605	
120.637157897848	2.85841E-6	4.01435E-6	4.15317E-6	96	0.49233584099681	0.593393551491458	
121.265476428566	2.91958E-6	4.41182E-6	4.29488E-6	96.5	0.498818741126726	0.59218655592204	
121.893794959284	2.85214E-6	3.98507E-6	4.22512E-6	97	0.508002429356956	0.592175596225901	
122.522113490002	2.76064E-6	4.16348E-6	4.34208E-6	97.5	0.514928932063411	0.588053760508763	
123.15043202072	2.85568E-6	4.25997E-6	4.15416E-6	98	0.503388296942952	0.563350995487612	
123.778750551438	2.75787E-6	4.22004E-6	4.10972E-6	98.5	0.449033058690453	0.493902395788164	
124.407069082156	2.6628E-6	3.80724E-6	3.93699E-6	99	0.337521106356092	0.366442297723297	
125.035387612874	2.80171E-6	4.10696E-6	4.20125E-6	99.5	0.187398522558844	0.201687617796468	
125.663706143592	2.82407E-6	4.20123E-6	4.21771E-6	100	0.0538411853846257	0.0576614986364902	
126.29202467431	2.818E-6	4.12317E-6	4.18627E-6	100.5	0	0	
126.920343205028	2.90126E-6	4.27481E-6	4.34847E-6				
127.548661735746	2.87086E-6	4.26221E-6	4.4762E-6				
128.176980266464	2.94477E-6	4.26314E-6	4.22073E-6				
128.805298797182	2.84875E-6	4.23132E-6	4.41946E-6				
129.433617327899	2.79057E-6	4.34862E-6	4.34761E-6				
130.061935858617	2.90813E-6	4.14536E-6	4.17056E-6				
130.690254389335	2.87684E-6	4.2962E-6	4.6386E-6				
131.318572920053	2.9972E-6	4.3887E-6	4.45034E-6				
131.946891450771	2.91286E-6	4.22793E-6	4.29616E-6				
132.575209981489	2.9115E-6	4.20684E-6	4.27764E-6				
133.203528512207	2.84936E-6	4.47544E-6	4.70394E-6				
133.831847042925	2.973E-6	4.29402E-6	4.43168E-6				
134.460165573643	2.86066E-6	4.10603E-6	4.14849E-6				
135.088484104361	2.93154E-6	4.49124E-6	4.40612E-6				
135.716802635079	3.07994E-6	4.37152E-6	4.4479E-6				
136.345121165797	3.21384E-6	4.34141E-6	4.37267E-6				
136.973439696515	3.04022E-6	4.01193E-6	4.26353E-6				
137.601758227233	2.94413E-6	4.35341E-6	4.53678E-6				
138.230076757951	3.04958E-6	4.34345E-6	4.46864E-6				
138.858395288669	2.82552E-6	4.39924E-6	4.38428E-6				
139.486713819387	2.91996E-6	4.3269E-6	4.50635E-6				
140.115032350105	3.0245E-6	4.74479E-6	4.68569E-6				
140.743350880823	3.05908E-6	4.59532E-6	4.70142E-6				
141.371669411541	2.98113E-6	4.58203E-6	4.66343E-6				
141.999987942259	3.04014E-6	4.37488E-6	4.39487E-6				
142.628306472977	2.94084E-6	4.6267E-6	4.57397E-6				
143.256625003695	2.95946E-6	4.29665E-6	4.34358E-6				
143.884943534413	2.92628E-6	4.1878E-6	4.35661E-6				
144.513262065131	2.83751E-6	4.45702E-6	4.64191E-6				
145.141580595848	2.89761E-6	4.34369E-6	4.56231E-6				
145.769899126566	2.93693E-6	4.27414E-6	4.3485E-6				
146.398217657284	2.87037E-6	4.13807E-6	4.60479E-6				
147.026536188002	2.86539E-6	4.24965E-6	4.50993E-6				
147.65485471872	2.76333E-6	4.20606E-6	4.33506E-6				
148.283173249438	2.74534E-6	4.18776E-6	4.35272E-6				
148.911491780156	2.7266E-6	3.99808E-6	4.19453E-6				
149.539810310874	2.78827E-6	4.14138E-6	4.19861E-6				
150.168128841592	2.67853E-6	3.98669E-6	4.28872E-6				
150.79644737231	2.65583E-6	4.20595E-6	4.4068E-6				
151.424765903028	2.69521E-6	4.069E-6	4.26149E-6				
152.053084433746	2.73502E-6	4.06195E-6	4.39242E-6				
152.681402964464	2.59118E-6	4.09616E-6	4.25406E-6				
153.309721495182	2.61009E-6	3.96919E-6	4.21055E-6				
153.9380400259	2.56907E-6	3.97031E-6	4.22306E-6				
154.566358556618	2.66049E-6	3.8835E-6	4.02118E-6				
155.194677087336	2.57928E-6	4.08239E-6	4.11606E-6				
155.822995618054	2.57075E-6	3.72648E-6	3.99341E-6				
156.451314148772	2.63977E-6	3.7095E-6	3.87105E-6				
157.07963267949	2.47057E-6	3.74611E-6	3.89889E-6				
157.707951210208	2.56977E-6	3.92267E-6	3.81578E-6				
158.336269740926	2.5613E-6	4.05699E-6	4.14702E-6				
158.964588271644	2.40413E-6	3.73862E-6	3.66981E-6				
159.592906802362	2.45482E-6	3.58485E-6	3.68318E-6				
160.221225333079	2.32289E-6	3.65793E-6	3.79272E-6				
160.849543863797	2.39507E-6	3.67345E-6	3.69869E-6				
161.477862394515	2.3171E-6	3.50474E-6	3.57684E-6				
162.106180925233	2.33938E-6	3.54376E-6	3.82105E-6				
162.734499455951	2.35891E-6	3.55362E-6	3.55121E-6				
163.362817986669	2.37097E-6	3.58588E-6	3.61394E-6				
163.991136517387	2.32208E-6	3.72806E-6	3.743E-6				
164.619455048105	2.23909E-6	3.32518E-6	3.45981E-6				
165.247773578823	2.24612E-6	3.42006E-6	3.47884E-6				
165.876092109541	2.25976E-6	3.2428E-6	3.52559E-6				
166.504410640259	2.2659E-6	3.28394E-6	3.49655E-6				
167.132729170977	2.24999E-6	3.54675E-6	3.70503E-6				
167.761047701695	2.19088E-6	3.35953E-6	3.45413E-6				
168.389366232413	2.2006E-6	3.52518E-6	3.71252E-6				
169.017684763131	2.17252E-6	3.42908E-6	3.7656E-6				
169.646003293849	2.29752E-6	3.47938E-6	3.71717E-6				
170.274321824567	2.20114E-6	3.29935E-6	3.64182E-6				
170.902640355285	2.18864E-6	3.43147E-6	3.55621E-6				
171.530958886003	2.20983E-6	3.42935E-6	3.57728E-6				
172.159277416721	2.17075E-6	3.40582E-6	3.54479E-6				
172.787595947439	2.14195E-6	3.30323E-6	3.54329E-6				
173.415914478157	2.14869E-6	3.42725E-6	3.69561E-6				
174.044233008875	2.14516E-6	3.22966E-6	3.65591E-6				
174.672551539593	2.10745E-6	3.38859E-6	3.53955E-6				
175.30087007031	2.12701E-6	3.43892E-6	3.49643E-6				
175.929188601028	2.10657E-6	3.33781E-6	3.45663E-6				
176.557507131746	2.14152E-6	3.34398E-6	3.41972E-6				
177.185825662464	2.08734E-6	3.39009E-6	3.4086E-6				
177.814144193182	2.19581E-6	3.36721E-6	3.61833E-6				
178.4424627239	2.03367E-6	3.1607E-6	3.27494E-6				
179.070781254618	2.08407E-6	3.40876E-6	3.54576E-6				
179.699099785336	2.04472E-6	3.11407E-6	3.34157E-6				
180.327418316054	1.97009E-6	3.01231E-6	3.23536E-6				
180.955736846772	2.02204E-6	3.30608E-6	3.37887E-6				
181.58405537749	2.04459E-6	3.06389E-6	3.13164E-6				
182.212373908208	2.02518E-6	3.15326E-6	3.34021E-6				
182.840692438926	2.02877E-6	3.05139E-6	3.15233E-6				
183.469010969644	2.07465E-6	3.08621E-6	3.2899E-6				
184.097329500362	1.92301E-6	3.25822E-6	3.39249E-6				
184.72564803108	1.91888E-6	3.25047E-6	3.43171E-6				
185.353966561798	1.96631E-6	3.18879E-6	3.35985E-6				
185.982285092516	1.89365E-6	2.97747E-6	3.16903E-6				
186.610603623234	1.8726E-6	3.07748E-6	3.36636E-6				
187.238922153952	1.82253E-6	3.11401E-6	3.33703E-6				
187.86724068467	1.83349E-6	3.03317E-6	3.23652E-6				
188.495559215388	1.85996E-6	2.98262E-6	3.16452E-6				
189.123877746106	1.83272E-6	2.98331E-6	3.20756E-6				
189.752196276824	1.80818E-6	2.89487E-6	3.16747E-6				
190.380514807541	1.78409E-6	2.64573E-6	2.80954E-6				
191.008833338259	1.73158E-6	2.90708E-6	3.16575E-6				
191.637151868977	1.74547E-6	2.80333E-6	2.85602E-6				
192.265470399695	1.71022E-6	2.75854E-6	3.13997E-6				
192.893788930413	1.77051E-6	2.58558E-6	2.93436E-6				
193.522107461131	1.6271E-6	2.68567E-6	2.94758E-6				
194.150425991849	1.67312E-6	2.72258E-6	3.01699E-6				
194.778744522567	1.63209E-6	2.76296E-6	2.97793E-6				
195.407063053285	1.62936E-6	2.6213E-6	2.8802E-6				
196.035381584003	1.61214E-6	2.50201E-6	2.77072E-6				
196.663700114721	1.63553E-6	2.48786E-6	2.70869E-6				
197.292018645439	1.5523E-6	2.49871E-6	2.88586E-6				
197.920337176157	1.48418E-6	2.66563E-6	2.77127E-6				
198.548655706875	1.44066E-6	2.59403E-6	2.82339E-6				
199.176974237593	1.56159E-6	2.42823E-6	2.78454E-6				
199.805292768311	1.5349E-6	2.41305E-6	2.57574E-6				
200.433611299029	1.44043E-6	2.26895E-6	2.47403E-6				
201.061929829747	1.47933E-6	2.42447E-6	2.61697E-6				
201.690248360465	1.41164E-6	2.33394E-6	2.55876E-6				
202.318566891183	1.37407E-6	2.34031E-6	2.65296E-6				
202.946885421901	1.36891E-6	2.11655E-6	2.42307E-6				
203.575203952619	1.34453E-6	2.22347E-6	2.40916E-6				
204.203522483337	1.36871E-6	2.15099E-6	2.4179E-6				
204.831841014055	1.3929E-6	2.36689E-6	2.67965E-6				
205.460159544773	1.31813E-6	2.17734E-6	2.4146E-6				
206.08847807549	1.33803E-6	2.16421E-6	2.35685E-6				
206.716796606208	1.19379E-6	2.07842E-6	2.25224E-6				
207.345115136926	1.26982E-6	2.11639E-6	2.43461E-6				
207.973433667644	1.2229E-6	2.13181E-6	2.30575E-6				
208.601752198362	1.20918E-6	2.06475E-6	2.16376E-6				
209.23007072908	1.18336E-6	1.90823E-6	2.04736E-6				
209.858389259798	1.21624E-6	1.86849E-6	2.06977E-6				
210.486707790516	1.15535E-6	1.91869E-6	2.16753E-6				
211.115026321234	1.12413E-6	1.8227E-6	2.28638E-6				
211.743344851952	1.13223E-6	1.93099E-6	2.23529E-6				
212.37166338267	1.10932E-6	1.76326E-6	1.98654E-6				
212.999981913388	1.07265E-6	1.85047E-6	2.06538E-6				
213.628300444106	1.06267E-6	1.68546E-6	1.84157E-6				
214.256618974824	1.00267E-6	1.62542E-6	1.83364E-6				
214.884937505542	9.93118E-7	1.67523E-6	1.96665E-6				
215.51325603626	1.00081E-6	1.61166E-6	1.88072E-6				
216.141574566978	9.39896E-7	1.57234E-6	1.84632E-6				
216.769893097696	8.85422E-7	1.58772E-6	1.78634E-6				
217.398211628414	9.08145E-7	1.5019E-6	1.69932E-6				
218.026530159132	8.69711E-7	1.52506E-6	1.80337E-6				
218.65484868985	8.49976E-7	1.49919E-6	1.74443E-6				
219.283167220568	8.31089E-7	1.41196E-6	1.67769E-6				
219.911485751286	7.87365E-7	1.38835E-6	1.58152E-6				
220.539804282004	7.81816E-7	1.33926E-6	1.50466E-6				
221.168122812721	7.87002E-7	1.34356E-6	1.52666E-6				
221.796441343439	7.19664E-7	1.30213E-6	1.4843E-6				
222.424759874157	7.20408E-7	1.20922E-6	1.43163E-6				
223.053078404875	6.94082E-7	1.16443E-6	1.39094E-6				
223.681396935593	6.73162E-7	1.17844E-6	1.35442E-6				
224.309715466311	6.38265E-7	1.166E-6	1.34394E-6				
224.938033997029	6.41538E-7	1.11516E-6	1.28236E-6				
225.566352527747	6.10251E-7	9.77735E-7	1.14313E-6				
226.194671058465	5.56723E-7	1.03269E-6	1.2688E-6				
226.822989589183	5.52519E-7	9.20068E-7	1.12085E-6				
227.451308119901	4.98045E-7	9.33634E-7	1.07312E-6				
228.079626650619	5.01723E-7	8.77546E-7	1.03726E-6				
228.707945181337	4.70269E-7	8.84173E-7	1.05826E-6				
229.336263712055	4.427E-7	7.93417E-7	9.54283E-7				
229.964582242773	4.37333E-7	7.89773E-7	9.39529E-7				
230.592900773491	4.10804E-7	7.11877E-7	8.42302E-7				
231.221219304209	3.95168E-7	6.98177E-7	8.58233E-7				
231.849537834927	3.59225E-7	6.70268E-7	8.00954E-7				
232.477856365645	3.43143E-7	6.1548E-7	7.46224E-7				
233.106174896363	3.27033E-7	6.00804E-7	7.09459E-7				
233.734493427081	3.20698E-7	5.53292E-7	6.58911E-7				
234.362811957799	2.90577E-7	5.28237E-7	6.60442E-7				
234.991130488517	2.7783E-7	4.96322E-7	5.90946E-7				
235.619449019235	2.56965E-7	4.36342E-7	5.31037E-7				
236.247767549953	2.36787E-7	3.67215E-7	4.43745E-7				
236.87608608067	2.1898E-7	4.005E-7	4.77238E-7				
237.504404611388	1.94329E-7	3.70141E-7	4.56329E-7				
238.132723142106	1.74109E-7	3.17995E-7	3.78288E-7				
238.761041672824	1.63996E-7	2.92061E-7	3.57639E-7				
239.389360203542	1.52788E-7	2.68824E-7	3.25427E-7				
240.01767873426	1.35359E-7	2.41373E-7	2.96757E-7				
240.645997264978	1.22116E-7	2.11634E-7	2.53543E-7				
241.274315795696	1.07544E-7	1.8402E-7	2.24216E-7				
241.902634326414	9.73284E-8	1.68714E-7	2.02742E-7				
242.530952857132	8.55848E-8	1.51632E-7	1.85667E-7				
243.15927138785	7.26229E-8	1.31563E-7	1.5689E-7				
243.787589918568	6.30891E-8	1.17213E-7	1.3819E-7				
244.415908449286	5.28905E-8	9.1771E-8	1.07559E-7				
245.044226980004	4.47276E-8	7.51255E-8	9.42774E-8				
245.672545510722	3.52543E-8	5.96951E-8	7.00227E-8				
246.30086404144	2.72448E-8	4.90909E-8	5.88361E-8				
246.929182572158	2.12239E-8	3.66258E-8	4.55808E-8				
247.557501102876	1.5427E-8	2.82283E-8	3.43431E-8				
248.185819633594	1.12486E-8	1.98706E-8	2.42077E-8				
248.814138164312	6.96939E-9	1.26196E-8	1.49631E-8				
249.44245669503	4.17525E-9	7.33535E-9	8.85773E-9				
250.070775225748	1.7237E-9	3.06123E-9	3.83454E-9				
250.699093756466	4.36871E-10	8.1131E-10	9.99448E-10				
251.327412287184	3.53216E-33	5.04854E-33	4.54365E-33				
251.955730817901	4.36871E-10	8.1131E-10	9.99448E-10				
252.584049348619	1.7237E-9	3.06123E-9	3.83454E-9				
253.212367879337	4.17525E-9	7.33535E-9	8.85773E-9				
253.840686410055	6.96939E-9	1.26196E-8	1.49631E-8				
254.469004940773	1.12486E-8	1.98706E-8	2.42077E-8				
255.097323471491	1.5427E-8	2.82283E-8	3.43431E-8				
255.725642002209	2.12239E-8	3.66258E-8	4.55808E-8				
256.353960532927	2.72448E-8	4.90909E-8	5.88361E-8				
256.982279063645	3.52543E-8	5.96951E-8	7.00227E-8				
257.610597594363	4.47276E-8	7.51255E-8	9.42774E-8				
258.238916125081	5.28905E-8	9.1771E-8	1.07559E-7				
258.867234655799	6.30891E-8	1.17213E-7	1.3819E-7				
259.495553186517	7.26229E-8	1.31563E-7	1.5689E-7				
260.123871717235	8.55848E-8	1.51632E-7	1.85667E-7				
260.752190247953	9.73284E-8	1.68714E-7	2.02742E-7				
261.380508778671	1.07544E-7	1.8402E-7	2.24216E-7				
262.008827309389	1.22116E-7	2.11634E-7	2.53543E-7				
262.637145840107	1.35359E-7	2.41373E-7	2.96757E-7				
263.265464370825	1.52788E-7	2.68824E-7	3.25427E-7				
263.893782901543	1.63996E-7	2.92061E-7	3.57639E-7				
264.522101432261	1.74109E-7	3.17995E-7	3.78288E-7				
265.150419962979	1.94329E-7	3.70141E-7	4.56329E-7				
265.778738493697	2.1898E-7	4.005E-7	4.77238E-7				
266.407057024415	2.36787E-7	3.67215E-7	4.43745E-7				
267.035375555132	2.56965E-7	4.36342E-7	5.31037E-7				
267.66369408585	2.7783E-7	4.96322E-7	5.90946E-7				
268.292012616568	2.90577E-7	5.28237E-7	6.60442E-7				
268.920331147286	3.20698E-7	5.53292E-7	6.58911E-7				
269.548649678004	3.27033E-7	6.00804E-7	7.09459E-7				
270.176968208722	3.43143E-7	6.1548E-7	7.46224E-7				
270.80528673944	3.59225E-7	6.70268E-7	8.00954E-7				
271.433605270158	3.95168E-7	6.98177E-7	8.58233E-7				
272.061923800876	4.10804E-7	7.11877E-7	8.42302E-7				
272.690242331594	4.37333E-7	7.89773E-7	9.39529E-7				
273.318560862312	4.427E-7	7.93417E-7	9.54283E-7				
273.94687939303	4.70269E-7	8.84173E-7	1.05826E-6				
274.575197923748	5.01723E-7	8.77546E-7	1.03726E-6				
275.203516454466	4.98045E-7	9.33634E-7	1.07312E-6				
275.831834985184	5.52519E-7	9.20068E-7	1.12085E-6				
276.460153515902	5.56723E-7	1.03269E-6	1.2688E-6				
277.08847204662	6.10251E-7	9.77735E-7	1.14313E-6				
277.716790577338	6.41538E-7	1.11516E-6	1.28236E-6				
278.345109108056	6.38265E-7	1.166E-6	1.34394E-6				
278.973427638774	6.73162E-7	1.17844E-6	1.35442E-6				
279.601746169492	6.94082E-7	1.16443E-6	1.39094E-6				
280.23006470021	7.20408E-7	1.20922E-6	1.43163E-6				
280.858383230928	7.19664E-7	1.30213E-6	1.4843E-6				
281.486701761646	7.87002E-7	1.34356E-6	1.52666E-6				
282.115020292364	7.81816E-7	1.33926E-6	1.50466E-6				
282.743338823081	7.87365E-7	1.38835E-6	1.58152E-6				
283.371657353799	8.31089E-7	1.41196E-6	1.67769E-6				
283.999975884517	8.49976E-7	1.49919E-6	1.74443E-6				
284.628294415235	8.69711E-7	1.52506E-6	1.80337E-6				
285.256612945953	9.08145E-7	1.5019E-6	1.69932E-6				
285.884931476671	8.85422E-7	1.58772E-6	1.78634E-6				
286.513250007389	9.39896E-7	1.57234E-6	1.84632E-6				
287.141568538107	1.00081E-6	1.61166E-6	1.88072E-6				
287.769887068825	9.93118E-7	1.67523E-6	1.96665E-6				
288.398205599543	1.00267E-6	1.62542E-6	1.83364E-6				
289.026524130261	1.06267E-6	1.68546E-6	1.84157E-6				
289.654842660979	1.07265E-6	1.85047E-6	2.06538E-6				
290.283161191697	1.10932E-6	1.76326E-6	1.98654E-6				
290.911479722415	1.13223E-6	1.93099E-6	2.23529E-6				
291.539798253133	1.12413E-6	1.8227E-6	2.28638E-6				
292.168116783851	1.15535E-6	1.91869E-6	2.16753E-6				
292.796435314569	1.21624E-6	1.86849E-6	2.06977E-6				
293.424753845287	1.18336E-6	1.90823E-6	2.04736E-6				
294.053072376005	1.20918E-6	2.06475E-6	2.16376E-6				
294.681390906723	1.2229E-6	2.13181E-6	2.30575E-6				
295.309709437441	1.26982E-6	2.11639E-6	2.43461E-6				
295.938027968159	1.19379E-6	2.07842E-6	2.25224E-6				
296.566346498876	1.33803E-6	2.16421E-6	2.35685E-6				
297.194665029594	1.31813E-6	2.17734E-6	2.4146E-6				
297.822983560312	1.3929E-6	2.36689E-6	2.67965E-6				
298.45130209103	1.36871E-6	2.15099E-6	2.4179E-6				
299.079620621748	1.34453E-6	2.22347E-6	2.40916E-6				
299.707939152466	1.36891E-6	2.11655E-6	2.42307E-6				
300.336257683184	1.37407E-6	2.34031E-6	2.65296E-6				
300.964576213902	1.41164E-6	2.33394E-6	2.55876E-6				
301.59289474462	1.47933E-6	2.42447E-6	2.61697E-6				
302.221213275338	1.44043E-6	2.26895E-6	2.47403E-6				
302.849531806056	1.5349E-6	2.41305E-6	2.57574E-6				
303.477850336774	1.56159E-6	2.42823E-6	2.78454E-6				
304.106168867492	1.44066E-6	2.59403E-6	2.82339E-6				
304.73448739821	1.48418E-6	2.66563E-6	2.77127E-6				
305.362805928928	1.5523E-6	2.49871E-6	2.88586E-6				
305.991124459646	1.63553E-6	2.48786E-6	2.70869E-6				
306.619442990364	1.61214E-6	2.50201E-6	2.77072E-6				
307.247761521082	1.62936E-6	2.6213E-6	2.8802E-6				
307.8760800518	1.63209E-6	2.76296E-6	2.97793E-6				
308.504398582518	1.67312E-6	2.72258E-6	3.01699E-6				
309.132717113236	1.6271E-6	2.68567E-6	2.94758E-6				
309.761035643954	1.77051E-6	2.58558E-6	2.93436E-6				
310.389354174672	1.71022E-6	2.75854E-6	3.13997E-6				
311.01767270539	1.74547E-6	2.80333E-6	2.85602E-6				
311.645991236108	1.73158E-6	2.90708E-6	3.16575E-6				
312.274309766826	1.78409E-6	2.64573E-6	2.80954E-6				
312.902628297543	1.80818E-6	2.89487E-6	3.16747E-6				
313.530946828261	1.83272E-6	2.98331E-6	3.20756E-6				
314.159265358979	1.85996E-6	2.98262E-6	3.16452E-6				
314.787583889697	1.83349E-6	3.03317E-6	3.23652E-6				
315.415902420415	1.82253E-6	3.11401E-6	3.33703E-6				
316.044220951133	1.8726E-6	3.07748E-6	3.36636E-6				
316.672539481851	1.89365E-6	2.97747E-6	3.16903E-6				
317.300858012569	1.96631E-6	3.18879E-6	3.35985E-6				
317.929176543287	1.91888E-6	3.25047E-6	3.43171E-6				
318.557495074005	1.92301E-6	3.25822E-6	3.39249E-6				
319.185813604723	2.07465E-6	3.08621E-6	3.2899E-6				
319.814132135441	2.02877E-6	3.05139E-6	3.15233E-6				
320.442450666159	2.02518E-6	3.15326E-6	3.34021E-6				
321.070769196877	2.04459E-6	3.06389E-6	3.13164E-6				
321.699087727595	2.02204E-6	3.30608E-6	3.37887E-6				
322.327406258313	1.97009E-6	3.01231E-6	3.23536E-6				
322.955724789031	2.04472E-6	3.11407E-6	3.34157E-6				
323.584043319749	2.08407E-6	3.40876E-6	3.54576E-6				
324.212361850467	2.03367E-6	3.1607E-6	3.27494E-6				
324.840680381185	2.19581E-6	3.36721E-6	3.61833E-6				
325.468998911903	2.08734E-6	3.39009E-6	3.4086E-6				
326.097317442621	2.14152E-6	3.34398E-6	3.41972E-6				
326.725635973339	2.10657E-6	3.33781E-6	3.45663E-6				
327.353954504057	2.12701E-6	3.43892E-6	3.49643E-6				
327.982273034774	2.10745E-6	3.38859E-6	3.53955E-6				
328.610591565492	2.14516E-6	3.22966E-6	3.65591E-6				
329.23891009621	2.14869E-6	3.42725E-6	3.69561E-6				
329.867228626928	2.14195E-6	3.30323E-6	3.54329E-6				
330.495547157646	2.17075E-6	3.40582E-6	3.54479E-6				
331.123865688364	2.20983E-6	3.42935E-6	3.57728E-6				
331.752184219082	2.18864E-6	3.43147E-6	3.55621E-6				
332.3805027498	2.20114E-6	3.29935E-6	3.64182E-6				
333.008821280518	2.29752E-6	3.47938E-6	3.71717E-6				
333.637139811236	2.17252E-6	3.42908E-6	3.7656E-6				
334.265458341954	2.2006E-6	3.52518E-6	3.71252E-6				
334.893776872672	2.19088E-6	3.35953E-6	3.45413E-6				
335.52209540339	2.24999E-6	3.54675E-6	3.70503E-6				
336.150413934108	2.2659E-6	3.28394E-6	3.49655E-6				
336.778732464826	2.25976E-6	3.2428E-6	3.52559E-6				
337.407050995544	2.24612E-6	3.42006E-6	3.47884E-6				
338.035369526262	2.23909E-6	3.32518E-6	3.45981E-6				
338.66368805698	2.32208E-6	3.72806E-6	3.743E-6				
339.292006587698	2.37097E-6	3.58588E-6	3.61394E-6				
339.920325118416	2.35891E-6	3.55362E-6	3.55121E-6				
340.548643649134	2.33938E-6	3.54376E-6	3.82105E-6				
341.176962179852	2.3171E-6	3.50474E-6	3.57684E-6				
341.80528071057	2.39507E-6	3.67345E-6	3.69869E-6				
342.433599241287	2.32289E-6	3.65793E-6	3.79272E-6				
343.061917772005	2.45482E-6	3.58485E-6	3.68318E-6				
343.690236302723	2.40413E-6	3.73862E-6	3.66981E-6				
344.318554833441	2.5613E-6	4.05699E-6	4.14702E-6				
344.946873364159	2.56977E-6	3.92267E-6	3.81578E-6				
345.575191894877	2.47057E-6	3.74611E-6	3.89889E-6				
346.203510425595	2.63977E-6	3.7095E-6	3.87105E-6				
346.831828956313	2.57075E-6	3.72648E-6	3.99341E-6				
347.460147487031	2.57928E-6	4.08239E-6	4.11606E-6				
348.088466017749	2.66049E-6	3.8835E-6	4.02118E-6				
348.716784548467	2.56907E-6	3.97031E-6	4.22306E-6				
349.345103079185	2.61009E-6	3.96919E-6	4.21055E-6				
349.973421609903	2.59118E-6	4.09616E-6	4.25406E-6				
350.601740140621	2.73502E-6	4.06195E-6	4.39242E-6				
351.230058671339	2.69521E-6	4.069E-6	4.26149E-6				
351.858377202057	2.65583E-6	4.20595E-6	4.4068E-6				
352.486695732775	2.67853E-6	3.98669E-6	4.28872E-6				
353.115014263493	2.78827E-6	4.14138E-6	4.19861E-6				
353.743332794211	2.7266E-6	3.99808E-6	4.19453E-6				
354.371651324929	2.74534E-6	4.18776E-6	4.35272E-6				
354.999969855647	2.76333E-6	4.20606E-6	4.33506E-6				
355.628288386365	2.86539E-6	4.24965E-6	4.50993E-6				
356.256606917083	2.87037E-6	4.13807E-6	4.60479E-6				
356.884925447801	2.93693E-6	4.27414E-6	4.3485E-6				
357.513243978519	2.89761E-6	4.34369E-6	4.56231E-6				
358.141562509237	2.83751E-6	4.45702E-6	4.64191E-6				
358.769881039954	2.92628E-6	4.1878E-6	4.35661E-6				
359.398199570672	2.95946E-6	4.29665E-6	4.34358E-6				
360.02651810139	2.94084E-6	4.6267E-6	4.57397E-6				
360.654836632108	3.04014E-6	4.37488E-6	4.39487E-6				
361.283155162826	2.98113E-6	4.58203E-6	4.66343E-6				
361.911473693544	3.05908E-6	4.59532E-6	4.70142E-6				
362.539792224262	3.0245E-6	4.74479E-6	4.68569E-6				
363.16811075498	2.91996E-6	4.3269E-6	4.50635E-6				
363.796429285698	2.82552E-6	4.39924E-6	4.38428E-6				
364.424747816416	3.04958E-6	4.34345E-6	4.46864E-6				
365.053066347134	2.94413E-6	4.35341E-6	4.53678E-6				
365.681384877852	3.04022E-6	4.01193E-6	4.26353E-6				
366.30970340857	3.21384E-6	4.34141E-6	4.37267E-6				
366.938021939288	3.07994E-6	4.37152E-6	4.4479E-6				
367.566340470006	2.93154E-6	4.49124E-6	4.40612E-6				
368.194659000724	2.86066E-6	4.10603E-6	4.14849E-6				
368.822977531442	2.973E-6	4.29402E-6	4.43168E-6				
369.45129606216	2.84936E-6	4.47544E-6	4.70394E-6				
370.079614592878	2.9115E-6	4.20684E-6	4.27764E-6				
370.707933123596	2.91286E-6	4.22793E-6	4.29616E-6				
371.336251654314	2.9972E-6	4.3887E-6	4.45034E-6				
371.964570185032	2.87684E-6	4.2962E-6	4.6386E-6				
372.592888715749	2.90813E-6	4.14536E-6	4.17056E-6				
373.221207246467	2.79057E-6	4.34862E-6	4.34761E-6				
373.849525777185	2.84875E-6	4.23132E-6	4.41946E-6				
374.477844307903	2.94477E-6	4.26314E-6	4.22073E-6				
375.106162838621	2.87086E-6	4.26221E-6	4.4762E-6				
375.734481369339	2.90126E-6	4.27481E-6	4.34847E-6				
376.362799900057	2.818E-6	4.12317E-6	4.18627E-6				
376.991118430775	2.82407E-6	4.20123E-6	4.21771E-6				
377.619436961493	2.80171E-6	4.10696E-6	4.20125E-6				
378.247755492211	2.6628E-6	3.80724E-6	3.93699E-6				
378.876074022929	2.75787E-6	4.22004E-6	4.10972E-6				
379.504392553647	2.85568E-6	4.25997E-6	4.15416E-6				
380.132711084365	2.76064E-6	4.16348E-6	4.34208E-6				
380.761029615083	2.85214E-6	3.98507E-6	4.22512E-6				
381.389348145801	2.91958E-6	4.41182E-6	4.29488E-6				
382.017666676519	2.85841E-6	4.01435E-6	4.15317E-6				
382.645985207237	2.94785E-6	4.12763E-6	4.3497E-6				
383.274303737955	2.87493E-6	4.09545E-6	4.08069E-6				
383.902622268673	2.88928E-6	4.43249E-6	4.18376E-6				
384.530940799391	3.05789E-6	4.15039E-6	4.15689E-6				
385.159259330109	2.89784E-6	4.15389E-6	4.25237E-6				
385.787577860827	3.14035E-6	4.42223E-6	4.4989E-6				
386.415896391545	3.1101E-6	4.3235E-6	4.40291E-6				
387.044214922263	2.98627E-6	4.5255E-6	4.49287E-6				
387.672533452981	3.24746E-6	4.53075E-6	4.68466E-6				
388.300851983699	3.30703E-6	4.85321E-6	4.86914E-6				
388.929170514417	3.43641E-6	5.10994E-6	4.97267E-6				
389.557489045134	3.47085E-6	5.15494E-6	5.27043E-6				
390.185807575852	3.41339E-6	4.94251E-6	5.02041E-6				
390.81412610657	3.63652E-6	4.88814E-6	4.8703E-6				
391.442444637288	3.3865E-6	5.08534E-6	5.01007E-6				
392.070763168006	3.77067E-6	5.29249E-6	5.43027E-6				
392.699081698724	3.66014E-6	5.51387E-6	5.75363E-6				
393.327400229442	3.7645E-6	5.47319E-6	5.47875E-6				
393.95571876016	3.84217E-6	5.66946E-6	5.67044E-6				
394.584037290878	3.98825E-6	5.55423E-6	5.72499E-6				
395.212355821596	3.88801E-6	5.4604E-6	5.62665E-6				
395.840674352314	3.9503E-6	5.8588E-6	6.01735E-6				
396.468992883032	3.948E-6	5.7806E-6	6.02412E-6				
397.09731141375	3.92167E-6	5.64639E-6	5.89313E-6				
397.725629944468	3.9569E-6	5.9723E-6	5.86868E-6				
398.353948475186	4.14405E-6	5.75807E-6	5.68803E-6				
398.982267005904	3.96803E-6	5.89053E-6	6.5137E-6				
399.610585536622	4.05826E-6	5.83542E-6	5.98387E-6				
400.23890406734	4.08941E-6	6.00615E-6	6.09638E-6				
400.867222598058	3.98021E-6	5.95199E-6	5.9416E-6				
401.495541128776	4.15465E-6	6.17589E-6	6.24988E-6				
402.123859659494	4.06381E-6	5.7024E-6	5.73579E-6				
402.752178190212	3.97053E-6	5.5734E-6	5.8145E-6				
403.38049672093	4.03755E-6	5.60915E-6	5.82689E-6				
404.008815251648	3.9054E-6	5.53052E-6	5.73712E-6				
404.637133782365	3.97996E-6	5.72653E-6	5.8056E-6				
405.265452313083	3.78794E-6	5.33913E-6	5.41527E-6				
405.893770843801	3.73928E-6	5.40927E-6	5.4341E-6				
406.522089374519	3.82077E-6	5.27406E-6	5.5188E-6				
407.150407905237	3.63654E-6	5.38015E-6	5.4902E-6				
407.778726435955	3.72769E-6	5.20826E-6	5.23832E-6				
408.407044966673	3.59077E-6	5.39989E-6	5.09995E-6				
409.035363497391	3.54025E-6	5.29978E-6	5.22382E-6				
409.663682028109	3.47453E-6	4.63227E-6	4.74816E-6				
410.292000558827	3.47993E-6	4.6161E-6	4.79113E-6				
410.920319089545	3.4111E-6	4.68698E-6	4.79047E-6				
411.548637620263	3.22822E-6	4.74886E-6	4.92289E-6				
412.176956150981	3.11628E-6	4.54043E-6	4.47732E-6				
412.805274681699	3.09597E-6	4.43332E-6	4.34786E-6				
413.433593212417	2.96806E-6	4.13588E-6	4.32058E-6				
414.061911743135	3.11421E-6	4.30294E-6	4.30341E-6				
414.690230273853	2.9326E-6	4.20537E-6	4.35698E-6				
415.318548804571	2.81834E-6	4.05818E-6	4.28782E-6				
415.946867335289	2.72921E-6	4.05692E-6	4.05809E-6				
416.575185866007	2.72557E-6	3.77596E-6	3.92052E-6				
417.203504396725	2.71245E-6	3.67493E-6	3.86322E-6				
417.831822927443	2.57454E-6	3.71084E-6	3.8619E-6				
418.460141458161	2.5106E-6	3.56561E-6	3.69996E-6				
419.088459988878	2.50414E-6	3.48903E-6	3.6425E-6				
419.716778519597	2.53819E-6	3.38427E-6	3.46542E-6				
420.345097050314	2.37112E-6	3.51308E-6	3.46382E-6				
420.973415581032	2.37242E-6	3.40733E-6	3.36094E-6				
421.60173411175	2.30565E-6	3.28674E-6	3.44542E-6				
422.230052642468	2.3817E-6	3.45039E-6	3.52394E-6				
422.858371173186	2.31606E-6	3.45477E-6	3.3938E-6				
423.486689703904	2.35012E-6	3.35829E-6	3.3168E-6				
424.115008234622	2.194E-6	3.29239E-6	3.29766E-6				
424.74332676534	2.26491E-6	2.98551E-6	3.10902E-6				
425.371645296058	2.27076E-6	3.14716E-6	3.19336E-6				
425.999963826776	2.24427E-6	3.25221E-6	3.29635E-6				
426.628282357494	2.29023E-6	3.20323E-6	3.36154E-6				
427.256600888212	2.37971E-6	3.17709E-6	3.33024E-6				
427.88491941893	2.42841E-6	3.53168E-6	3.66173E-6				
428.513237949648	2.5329E-6	3.51053E-6	3.77146E-6				
429.141556480366	2.89128E-6	3.70266E-6	3.87236E-6				
429.769875011084	3.06324E-6	4.35586E-6	4.50485E-6				
430.398193541802	3.24303E-6	4.42414E-6	4.49504E-6				
431.02651207252	3.51126E-6	4.82557E-6	4.83522E-6				
431.654830603238	3.69553E-6	5.04079E-6	5.28291E-6				
432.283149133956	3.85128E-6	5.35655E-6	5.54734E-6				
432.911467664674	4.16545E-6	5.90664E-6	6.16838E-6				
433.539786195392	4.64193E-6	6.09405E-6	6.22582E-6				
434.16810472611	4.5575E-6	6.0323E-6	6.22938E-6				
434.796423256827	4.67474E-6	6.36779E-6	6.38114E-6				
435.424741787545	4.76504E-6	6.36238E-6	6.7178E-6				
436.053060318263	5.22671E-6	6.47861E-6	6.68355E-6				
436.681378848981	5.05689E-6	6.8504E-6	7.01059E-6				
437.309697379699	5.12559E-6	6.73532E-6	7.06771E-6				
437.938015910417	5.14822E-6	7.2492E-6	7.49947E-6				
438.566334441135	5.5491E-6	6.81015E-6	7.00205E-6				
439.194652971853	5.29196E-6	6.65881E-6	7.43448E-6				
439.822971502571	5.26706E-6	6.8305E-6	7.22204E-6				
440.451290033289	5.32805E-6	6.55507E-6	7.04909E-6				
441.079608564007	4.98601E-6	6.53884E-6	6.88066E-6				
441.707927094725	5.3315E-6	6.60746E-6	6.98638E-6				
442.336245625443	4.99063E-6	6.41512E-6	6.98748E-6				
442.964564156161	4.82044E-6	6.68887E-6	7.21837E-6				
443.592882686879	4.79308E-6	5.8667E-6	6.34045E-6				
444.221201217597	4.87439E-6	6.09375E-6	6.47086E-6				
444.849519748315	4.57057E-6	5.67911E-6	6.04634E-6				
445.477838279033	4.48408E-6	5.72358E-6	6.24213E-6				
446.106156809751	4.25433E-6	5.45933E-6	5.99222E-6				
446.734475340469	4.00406E-6	5.12851E-6	5.52998E-6				
447.362793871187	3.96183E-6	4.58722E-6	5.0978E-6				
447.991112401905	3.76472E-6	4.54955E-6	4.94306E-6				
448.619430932623	3.50459E-6	4.37654E-6	4.81132E-6				
449.247749463341	3.17361E-6	4.12195E-6	4.48026E-6				
449.876067994059	3.17446E-6	3.90748E-6	4.19653E-6				
450.504386524776	3.03045E-6	3.49868E-6	3.85053E-6				
451.132705055494	2.87458E-6	3.36368E-6	3.66879E-6				
451.761023586212	2.71179E-6	3.1017E-6	3.52438E-6				
452.38934211693	2.55487E-6	3.08089E-6	3.44554E-6				
453.017660647648	2.39427E-6	2.81243E-6	3.12276E-6				
453.645979178366	2.24597E-6	2.66121E-6	2.95767E-6				
454.274297709084	2.10655E-6	2.3375E-6	2.61127E-6				
454.902616239802	1.93609E-6	2.25699E-6	2.51918E-6				
455.53093477052	1.95071E-6	2.13798E-6	2.46882E-6				
456.159253301238	1.70727E-6	2.06723E-6	2.3661E-6				
456.787571831956	1.67611E-6	1.85434E-6	2.0317E-6				
457.415890362674	1.54705E-6	1.88751E-6	2.05989E-6				
458.044208893392	1.428E-6	1.64283E-6	1.89628E-6				
458.67252742411	1.35663E-6	1.68888E-6	1.8166E-6				
459.300845954828	1.26822E-6	1.48349E-6	1.70052E-6				
459.929164485546	1.19833E-6	1.48852E-6	1.67633E-6				
460.557483016264	1.13733E-6	1.45746E-6	1.58403E-6				
461.185801546982	1.07093E-6	1.45721E-6	1.57247E-6				
461.8141200777	1.07189E-6	1.39041E-6	1.53799E-6				
462.442438608418	1.00907E-6	1.27659E-6	1.42465E-6				
463.070757139136	1.0302E-6	1.38836E-6	1.49782E-6				
463.699075669854	9.99999E-7	1.36645E-6	1.44777E-6				
464.327394200572	9.59056E-7	1.38145E-6	1.46717E-6				
464.955712731289	8.96824E-7	1.38132E-6	1.42043E-6				
465.584031262007	9.25051E-7	1.34696E-6	1.4211E-6				
466.212349792725	9.23061E-7	1.46566E-6	1.42995E-6				
466.840668323443	9.13226E-7	1.46614E-6	1.46832E-6				
467.468986854161	8.65822E-7	1.39629E-6	1.38557E-6				
468.097305384879	9.17153E-7	1.55871E-6	1.57647E-6				
468.725623915597	8.94731E-7	1.54772E-6	1.5054E-6				
469.353942446315	9.41518E-7	1.61134E-6	1.6361E-6				
469.982260977033	9.46811E-7	1.62073E-6	1.59709E-6				
470.610579507751	9.61139E-7	1.74925E-6	1.69365E-6				
471.238898038469	1.00213E-6	1.78037E-6	1.69782E-6				
471.867216569187	1.02617E-6	1.8315E-6	1.80068E-6				
472.495535099905	1.08658E-6	1.96584E-6	1.84754E-6				
473.123853630623	1.11884E-6	2.14215E-6	2.0157E-6				
473.752172161341	1.20635E-6	2.12886E-6	2.11606E-6				
474.380490692059	1.26652E-6	2.17556E-6	2.0695E-6				
475.008809222777	1.31963E-6	2.30596E-6	2.24465E-6				
475.637127753495	1.43292E-6	2.46325E-6	2.43881E-6				
476.265446284213	1.61635E-6	2.57558E-6	2.40655E-6				
476.893764814931	1.69248E-6	2.84692E-6	2.81856E-6				
477.522083345649	0.465555	0.611344	0.535596				
478.150401876367	0.466427	0.587216	0.513711				
478.778720407085	0.467576	0.628964	0.548605				
479.407038937803	0.474304	0.635414	0.557288				
480.03535746852	0.464737	0.605685	0.525984				
480.663675999238	0.48541	0.60683	0.527109				
481.291994529956	0.475481	0.623957	0.544399				
481.920313060674	0.466977	0.601432	0.521917				
482.548631591392	0.462531	0.629842	0.549322				
483.17695012211	0.473532	0.597771	0.524398				
483.805268652828	0.454729	0.611607	0.53319				
484.433587183546	0.479781	0.613212	0.5326				
485.061905714264	0.49339	0.621007	0.5447				
485.690224244982	0.466867	0.573159	0.498581				
486.3185427757	0.470138	0.597751	0.52154				
486.946861306418	0.458239	0.633458	0.549556				
487.575179837136	0.480464	0.641239	0.562144				
488.203498367854	0.476243	0.624813	0.544335				
488.831816898572	0.46682	0.620408	0.541936				
489.46013542929	0.449923	0.606437	0.53387				
490.088453960008	0.488923	0.636317	0.557349				
490.716772490726	0.470135	0.631422	0.554578				
491.345091021444	0.478844	0.594083	0.519006				
491.973409552162	0.470183	0.642837	0.565087				
492.60172808288	0.485939	0.621606	0.543469				
493.230046613598	0.475552	0.613114	0.53901				
493.858365144316	0.473643	0.600188	0.528307				
494.486683675034	0.475542	0.592821	0.520103				
495.115002205751	0.469187	0.582962	0.514313				
495.74332073647	0.477437	0.601085	0.531219				
496.371639267187	0.482816	0.581361	0.516689				
496.999957797905	0.466989	0.570072	0.508221				
497.628276328623	0.493077	0.600597	0.535668				
498.256594859341	0.503497	0.584891	0.524505				
498.884913390059	0.503084	0.579473	0.521387				
499.513231920777	0.515956	0.603732	0.549011				
500.141550451495	0.505845	0.566583	0.525285				
500.769868982213	0.446431	0.48701	0.463271				
501.398187512931	0.267316	0.278089	0.27151				
502.026506043649	0.0841695	0.0881997	0.08764				

